Autonomous Thermal Switching Outperforms the Frozen Optimum with Vanishing Correlations

Can autonomous thermal switching outperform the best frozen barrier allocation while keeping system--auxiliary correlations arbitrarily small? We establish this relaxation advantage at fixed lowering budget and visible equilibrium, preserving joint detailed balance. On finite reversible networks, optimal fast switching mixes profiles concentrating the budget on single edges. A three-state model gives a strict gain and its finite-rate threshold. Faster switching preserves the gain while correlations vanish throughout relaxation. Collective and continuous models suggest a colloidal test.

==> anc/README.md <==
# Ancillary numerical data and reproduction code

This directory contains the numerical archive supplied with the latest
submission. It is independent of manuscript compilation. Run the commands
below from this `anc/` directory. Scientific calculations and data are unchanged.
Historical figure numbers in code/comments refer to the previous separate
Supplemental Material; its six sections now appear as Appendices A-F.
The manuscript uses the final vector figure assets in the parent `figures/` directory.

# Numerical data and reproduction code

These ancillary files accompany Autonomous Thermal Switching Outperforms the Frozen Optimum with Vanishing Correlations, PRA-format arXiv version based on the 16 October 2026 submission.

## Added continuous-model calculation

Run from the extracted archive root:

```sh
python3 source/validate_enhanced_curvature_control.py
```

Requirements: Python 3, NumPy, SciPy. The script limits BLAS threads to one.
All parameters are explicit in the source. The potential uses a squared
saddle-localized envelope, longitudinal bare barrier 8 k_B T, delta=2.5,
sigma_X=0.30, B_C=1.8, sigma_Y=0.25, and scaled mobility r=4.
It writes data/enhanced_curvature_control.csv, .json, and
 data/enhanced_curvature_pinned_scan.csv.

The finest-grid ratio is 1.41084637. With 1001 lambda samples and a uniform
Rayleigh-quotient envelope bound, the ratio to the upper bound on all frozen
allocations on that grid is 1.39891516. The bound is for the discrete operator;
spatial error is assessed by 221x241, 301x321, and 401x421 grids and a larger box.
The JSON also records eigenpair residuals, stationary-point searches, and basin
probabilities. Those probabilities are approximately, not exactly, factorized.
The six minimum Hessians match the uncoupled potential at the same bare barrier.

The original 3.7% smooth-potential example and 2.8% control are retained in the
fokker_planck_* datasets and source/validate_curvature_preserving_control.py.
These are different parameter sets, each compared with its own frozen family.

## Other calculations

- source/optimal_curie_weiss.py: collective global optimization.
- source/compute_optimal_cw_finite_rates.py: fixed optimal N=M=40 finite-rate calculation.
- source/README_Figure4.md: parameters, units, preparation, and peak-search details.
- source/generate_gillespie_ensembles.py: sampled three-state trajectories.
- source/audit_full_derivations.py and source/audit_fokker_planck.py: independent checks.

Plotting scripts may also require Matplotlib, PyMuPDF, and threadpoolctl.
Historical graphical sources are retained for reproduction and provenance;
the supplied publication graphics in the complete manuscript project are authoritative.

## Figure-readability update (15 October 2026)

All numerical datasets and calculations are unchanged. The complete manuscript
project has slightly stronger regular lettering, selectively larger small labels,
and local mathematical-spacing corrections. The new typography scripts and
archived input assets are included here. Run these scripts from the complete
manuscript project, which contains all publication figures, in the order given
in that project's README.md. They require PyMuPDF and pypdf. They do not run
numerical simulations.


==> anc/audit/optimal_cw_finite_rate/figure4a_parameter_match.json <==
{
  "alpha": 1.2750217548429532e-16,
  "bare_conductance": 1.887379141862766e-15
}


==> anc/audit/optimal_cw_finite_rate/numerical_validation.json <==
{
  "N": 40,
  "M": 40,
  "beta_J": 1.2,
  "h": 0,
  "beta_budget": 18.799707273935056,
  "g_infty": 374792.350688121,
  "q_min": 0.0013205070670563182,
  "q_max": 0.04667714217628479,
  "switching_generator": "G_ccprime = alpha_c - delta_ccprime (column convention)",
  "preparation": "p_i(0)=pi_i*(1+0.2*f_i/max_j|f_j|), sum pi*f=0, sum pi*f^2=1; P(0)=p(0)*alpha",
  "mu2_over_g_infty_squared": 14666.427285944075,
  "peak_KL_asymptotic_coefficient": 83.28416936216058,
  "last_decade_gap_slope": -0.999450240215181,
  "last_decade_departure_slope": -1.9988813769686382,
  "all_points": [
    {
      "min_density_ratio": 0.8000000000006044,
      "mass_error": 6.077360836798107e-13,
      "aux_marginal_error": 6.477526135381503e-19,
      "spectral_gap": 0.4050018429348938,
      "next_joint_rate": 2.031547940446624,
      "stationary_eigenvalue_abs": 2.108519661819874e-12,
      "tail_KL_bound": 9.595360341412358e-17,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 10000.0,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 7.108758026674877e-13,
      "independent_expm_peak": 1.365179905982766e-07,
      "independent_peak_relative_error": 6.274980535181385e-13
    },
    {
      "min_density_ratio": 0.7999999999995588,
      "mass_error": 4.3665071558507407e-13,
      "aux_marginal_error": 4.462775889524656e-19,
      "spectral_gap": 0.519031187285533,
      "next_joint_rate": 2.5007525729769298,
      "stationary_eigenvalue_abs": 2.888343140956061e-12,
      "tail_KL_bound": 1.0477944330213036e-20,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 15848.93192461114,
      "schur_residual": 8.659739592076221e-15,
      "full_spectrum_gap_error": 1.1907141939104804e-12
    },
    {
      "min_density_ratio": 0.7999999999996729,
      "mass_error": 3.2451819009793326e-13,
      "aux_marginal_error": 5.83681646178203e-19,
      "spectral_gap": 0.6311119740526061,
      "next_joint_rate": 2.9195313100999614,
      "stationary_eigenvalue_abs": 1.9073444248136125e-12,
      "tail_KL_bound": 1.3371825759201946e-24,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 25118.86431509582,
      "schur_residual": 1.1102230246251565e-16,
      "full_spectrum_gap_error": 3.3698599466447376e-12
    },
    {
      "min_density_ratio": 0.8000000000000237,
      "mass_error": 2.5757174171303632e-14,
      "aux_marginal_error": 7.28918302126049e-19,
      "spectral_gap": 0.7306235913596782,
      "next_joint_rate": 3.2579143284915153,
      "stationary_eigenvalue_abs": 5.222905390331246e-12,
      "tail_KL_bound": 4.664477542098525e-28,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 39810.71705534969,
      "schur_residual": 5.551115123125783e-16,
      "full_spectrum_gap_error": 1.5298873279334657e-12
    },
    {
      "min_density_ratio": 0.7999999999988187,
      "mass_error": 1.163291685202239e-12,
      "aux_marginal_error": 4.1041480206472366e-19,
      "spectral_gap": 0.8113088855025938,
      "next_joint_rate": 3.5106106137055595,
      "stationary_eigenvalue_abs": 1.0846943926511872e-11,
      "tail_KL_bound": 7.336835216339503e-31,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 63095.7344480193,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 2.8201885271528226e-12
    },
    {
      "min_density_ratio": 0.8000000000005746,
      "mass_error": 5.759837051755312e-13,
      "aux_marginal_error": 5.215144432083859e-19,
      "spectral_gap": 0.8720526661890468,
      "next_joint_rate": 3.688824974612997,
      "stationary_eigenvalue_abs": 2.4372830873673595e-12,
      "tail_KL_bound": 5.689232259633481e-33,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 100000.0,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 6.0141891466969355e-12
    },
    {
      "min_density_ratio": 0.8000000000026531,
      "mass_error": 2.6554314302984494e-12,
      "aux_marginal_error": 8.61237184488723e-19,
      "spectral_gap": 0.9152797346072009,
      "next_joint_rate": 3.8096827548185153,
      "stationary_eigenvalue_abs": 2.5723929298693122e-11,
      "tail_KL_bound": 1.7913955142759452e-34,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 158489.3192461114,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 2.4673485476967016e-11
    },
    {
      "min_density_ratio": 0.8000000000018588,
      "mass_error": 1.8598456108520622e-12,
      "aux_marginal_error": 6.66379010061286e-19,
      "spectral_gap": 0.944824445209991,
      "next_joint_rate": 3.8895480289489637,
      "stationary_eigenvalue_abs": 1.8295755919312942e-11,
      "tail_KL_bound": 1.6854004241641006e-35,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 251188.6431509582,
      "schur_residual": 4.440892098500626e-15,
      "full_spectrum_gap_error": 2.5702773243097e-12
    },
    {
      "min_density_ratio": 0.8000000000063177,
      "mass_error": 6.318945366956541e-12,
      "aux_marginal_error": 4.959740351709188e-19,
      "spectral_gap": 0.9644649641743342,
      "next_joint_rate": 3.9414458998985205,
      "stationary_eigenvalue_abs": 9.72738533638979e-12,
      "tail_KL_bound": 3.50204384940767e-36,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 398107.1705534969,
      "schur_residual": 9.880984919163893e-15,
      "full_spectrum_gap_error": 4.207167947356538e-11
    },
    {
      "min_density_ratio": 0.8000000000061772,
      "mass_error": 6.1803895334833214e-12,
      "aux_marginal_error": 4.379538698893709e-19,
      "spectral_gap": 0.9772818180688484,
      "next_joint_rate": 3.974809016358305,
      "stationary_eigenvalue_abs": 5.264158934631395e-11,
      "tail_KL_bound": 1.2560833712313894e-36,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 630957.344480193,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 5.1329940298217025e-11
    },
    {
      "min_density_ratio": 0.7999999999960344,
      "mass_error": 3.962163930282259e-12,
      "aux_marginal_error": 5.59649264748128e-19,
      "spectral_gap": 0.9855449529417645,
      "next_joint_rate": 3.9961103152535955,
      "stationary_eigenvalue_abs": 2.750646622341721e-11,
      "tail_KL_bound": 6.485265334272725e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 1000000.0,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 1.407275407316888e-10,
      "independent_expm_peak": 8.086120322574624e-11,
      "independent_peak_relative_error": 3.554490035639901e-12
    },
    {
      "min_density_ratio": 0.7999999999944842,
      "mass_error": 5.515476964035315e-12,
      "aux_marginal_error": 5.806427914028363e-19,
      "spectral_gap": 0.9908307102897591,
      "next_joint_rate": 4.009651476102279,
      "stationary_eigenvalue_abs": 7.485006424574669e-11,
      "tail_KL_bound": 4.248951016599734e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 1584893.1924611141,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 2.8223801074034327e-10
    },
    {
      "min_density_ratio": 0.7999999999871824,
      "mass_error": 1.2814860284038332e-11,
      "aux_marginal_error": 3.714058448507061e-19,
      "spectral_gap": 0.9941949830732888,
      "next_joint_rate": 4.018235860613904,
      "stationary_eigenvalue_abs": 9.851421854819133e-11,
      "tail_KL_bound": 3.2463466885805286e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 2511886.4315095823,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 8.061715739415831e-10
    },
    {
      "min_density_ratio": 0.7999999999244236,
      "mass_error": 7.55764339999132e-11,
      "aux_marginal_error": 7.680685297556691e-19,
      "spectral_gap": 0.9963294426050912,
      "next_joint_rate": 4.023668437744522,
      "stationary_eigenvalue_abs": 4.13366137467271e-10,
      "tail_KL_bound": 2.7367568751976647e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 3981071.705534969,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 3.3718927650028263e-10
    },
    {
      "min_density_ratio": 0.800000000034419,
      "mass_error": 3.442202078929313e-11,
      "aux_marginal_error": 5.8314888991783795e-19,
      "spectral_gap": 0.9976809030387028,
      "next_joint_rate": 4.027102628780425,
      "stationary_eigenvalue_abs": 3.003416515396187e-10,
      "tail_KL_bound": 2.456301530766589e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 6309573.444801942,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 5.04387864808109e-10
    },
    {
      "min_density_ratio": 0.800000000130158,
      "mass_error": 1.3015810651495485e-10,
      "aux_marginal_error": 2.720481119516399e-19,
      "spectral_gap": 0.9985354989383357,
      "next_joint_rate": 4.029272034793085,
      "stationary_eigenvalue_abs": 1.6934199292702702e-10,
      "tail_KL_bound": 2.2939817829260875e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 10000000.0,
      "schur_residual": 9.658940314238862e-15,
      "full_spectrum_gap_error": 1.7439927280094025e-10
    },
    {
      "min_density_ratio": 0.8000000000280083,
      "mass_error": 2.801314735734195e-11,
      "aux_marginal_error": 3.2515167961594515e-19,
      "spectral_gap": 0.999075465948221,
      "next_joint_rate": 4.030641865278646,
      "stationary_eigenvalue_abs": 8.219021558305669e-10,
      "tail_KL_bound": 2.1969979461904998e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 15848931.924611142,
      "schur_residual": 9.658940314238862e-15,
      "full_spectrum_gap_error": 1.9478457735644383e-09
    },
    {
      "min_density_ratio": 0.799999999960761,
      "mass_error": 3.923328328880871e-11,
      "aux_marginal_error": 7.377997705592095e-19,
      "spectral_gap": 0.9994164596706467,
      "next_joint_rate": 4.031506578280459,
      "stationary_eigenvalue_abs": 1.7242367558294537e-09,
      "tail_KL_bound": 2.1378748640656464e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 25118864.315095823,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 9.56225876258543e-10
    },
    {
      "min_density_ratio": 0.8000000004042895,
      "mass_error": 4.042941537107936e-10,
      "aux_marginal_error": 5.74636850120097e-19,
      "spectral_gap": 0.9996317324907426,
      "next_joint_rate": 4.032052343324994,
      "stationary_eigenvalue_abs": 1.1078407038315328e-09,
      "tail_KL_bound": 2.1013720258878335e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 39810717.05534969,
      "schur_residual": 0.0,
      "full_spectrum_gap_error": 1.2213097200231005e-09
    },
    {
      "min_density_ratio": 0.7999999998737614,
      "mass_error": 1.2623813105960835e-10,
      "aux_marginal_error": 2.9407822670895353e-19,
      "spectral_gap": 0.9997676007809925,
      "next_joint_rate": 4.032396754777591,
      "stationary_eigenvalue_abs": 8.914139194022508e-10,
      "tail_KL_bound": 2.0786537458580693e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 63095734.44801943,
      "schur_residual": 3.774758283725532e-15,
      "full_spectrum_gap_error": 5.869147390313856e-09
    },
    {
      "min_density_ratio": 0.7999999995318546,
      "mass_error": 4.681433019015913e-10,
      "aux_marginal_error": 3.3261656270241227e-19,
      "spectral_gap": 0.9998533660744823,
      "next_joint_rate": 4.0326140962696435,
      "stationary_eigenvalue_abs": 8.017810934216623e-09,
      "tail_KL_bound": 2.0644428939441594e-37,
      "competing_peaks": 1,
      "sampled_points": 610,
      "chi_initial": 0.011304894989247494,
      "Gamma_over_g_infty": 100000000.0,
      "schur_residual": 6.439293542825908e-15,
      "full_spectrum_gap_error": 8.90438245360059e-09,
      "independent_expm_peak": 8.325938992819974e-15,
      "independent_peak_relative_error": 6.021699805458525e-10
    }
  ],
  "elapsed_seconds": 18.466770858000018
}


==> anc/audit/optimal_cw_finite_rate/unchanged_main_figure_hashes.json <==
{
  "figures/Figure_2_Revised.pdf": "98f16dd772951ebc8a830710933a30a5f867a2d30386fbaa001ff797f2967066",
  "figures/Figure_1b_General.pdf": "373a9cd2a07ecc158930fb2e754c7134f8814a7cc87f74475a184604443eab96",
  "figures/Figure_3_Revised.pdf": "72d30df26302031ffe9142bc2707fe5e2b81ae0e7a7cf4ccd8b0255857601b60",
  "figures/Figure_1a_General.pdf": "0c2ce237c3bb5c2b7b7fc211f7f5d4a73688532caa256c25df6649658ed4b884"
}


==> anc/data/complementary_three_state_sweep.csv <==
Gamma_over_g0,g_joint_over_g0,g_branch_over_g0,g_exact_over_g0,modal_departure,peak_departure,target_overlap
0.01,0.01,1.338037463700184,1.338037463700185,0.06131515693646324,0.011529231416839909,0.943803573680227
0.010718913192051274,0.010718913192051274,1.3381159835086727,1.3381159835086747,0.0612966804068815,0.011527126426319222,0.9438191074182245
0.011489510001873092,0.011489510001873092,1.3382001248065947,1.3382001248065958,0.06127688417261397,0.011524870641578793,0.9438357515202175
0.012315506032928256,0.012315506032928256,1.33829028825451,1.33829028825451,0.06125567463347263,0.011522453301541884,0.9438535848652536
0.01320088400831418,0.01320088400831418,1.3383869028016357,1.338386902801637,0.06123295164889737,0.01151986288332583,0.9438726918628964
0.01414991297434576,0.01414991297434576,1.3384904276433434,1.3384904276433434,0.061208608095571486,0.011517087049242092,0.943893162830118
0.015167168884709226,0.015167168884709226,1.3386013543081337,1.3386013543081343,0.061182529397309955,0.011514112590225972,0.9439150943922436
0.01625755666443794,0.01625755666443794,1.3387202088818022,1.3387202088818038,0.061154593025817085,0.011510925365504382,0.9439385899092337
0.0174263338600965,0.0174263338600965,1.338847554376734,1.3388475543767333,0.06112466797089786,0.011507510238260119,0.9439637599286197
0.01867913599020783,0.01867913599020783,1.338983993254619,1.3389839932546197,0.06109261417869783,0.011503851007069455,0.9439907226664257
0.020022003718155844,0.020022003718155844,1.339130170111182,1.3391301701111826,0.061058281956557194,0.011499930332847862,0.9440196045174297
0.021461411978584036,0.021461411978584036,1.339286774531699,1.339286774531699,0.06102151134308539,0.011495729661072492,0.9440505405961055
0.02300430119772918,0.02300430119772918,1.3394545441264043,1.3394545441264063,0.060982131442106555,0.011491229138987882,0.9440836753095968
0.024658110758226028,0.02465811075822603,1.3396342677550217,1.3396342677550217,0.06093995971918897,0.01148640752753988,0.9441191629640264
0.026430814869741057,0.026430814869741057,1.3398267889497648,1.3398267889497646,0.060894801259564264,0.011481242107750516,0.9441571684054118
0.02833096101839324,0.028330961018393237,1.340033009546337,1.3400330095463382,0.06084644798636211,0.011475708581250882,0.9441978676963877
0.030367711180354574,0.030367711180354574,1.340253893532325,1.3402538935323263,0.060794677838245825,0.011469780964666927,0.9442414488298387
0.032550885998350584,0.032550885998350584,1.3404904711223606,1.3404904711223615,0.06073925390573694,0.011463431477589457,0.9442881124804194
0.034891012134067735,0.034891012134067735,1.340743843069224,1.3407438430692251,0.06067992352576356,0.01145663042380375,0.9443380727947845
0.03739937302478798,0.03739937302478798,1.3410151852196666,1.3410151852196666,0.06061641733427648,0.011449346065511398,0.9443915582211344
0.04008806328898464,0.04008806328898464,1.3413057533232582,1.341305753323258,0.06054844827715163,0.011441544490249138,0.944448812378442
0.04297004704320839,0.04297004704320839,1.3416168881018844,1.341616888101884,0.06047571058004016,0.011433189470229256,0.944510094965404
0.04605922041145106,0.04605922041145106,1.3419500205865615,1.3419500205865613,0.06039787867836708,0.011424242313844875,0.9445756827087883
0.049370478528390035,0.04937047852839003,1.3423066777271124,1.342306677727114,0.060314606109304426,0.01141466170910332,0.9446458703504019
0.05291978735958442,0.05291978735958442,1.342688488278754,1.3426884882787553,0.060225524368291025,0.0114044035587759,0.9447209716713578
0.05672426068491977,0.05672426068491978,1.3430971889678232,1.343097188967824,0.06013024173353424,0.011393420807093844,0.9448013205516902
0.06080224261649421,0.060802242616494216,1.343534630936697,1.3435346309366973,0.06002834206293534,0.011381663257857371,0.9448872720626217
0.06517339604882423,0.06517339604882423,1.3440027864652493,1.34400278646525,0.059919383569043944,0.01136907738389973,0.944979203587914
0.0698587974678525,0.0698587974678525,1.3445037559630435,1.3445037559630435,0.05980289757898305,0.011355606127890522,0.9450775159697213
0.07488103857590023,0.07488103857590023,1.345039775222647,1.345039775222647,0.05967838728781704,0.01134118869457524,0.9451826346731982
0.08026433522257174,0.08026433522257174,1.34561322292007,1.3456132229200692,0.05954532651557723,0.011325760334626619,0.9452950109627716
0.086034644166845,0.08603464416684499,1.3462266283430628,1.3462266283430635,0.05940315848013678,0.011309252120418316,0.9454151230814407
0.09221978823334327,0.09221978823334327,1.3468826793220525,1.346882679322053,0.05925129460035626,0.011291590714159545,0.9455434774227254
0.09884959046625587,0.09884959046625587,1.3475842303314396,1.347584230331439,0.0590891133464227,0.011272698129010753,0.9456806096828801
0.10595601792776159,0.10595601792776159,1.3483343107210173,1.3483343107210182,0.058915959157101745,0.011252491483983953,0.9458270859787645
0.11357333583431051,0.11357333583431051,1.3491361330280716,1.3491361330280724,0.058731141446725144,0.011230882753652676,0.9459835039142165
0.12173827277396614,0.12173827277396614,1.349993101310228,1.3499931013102275,0.05853393372816399,0.011207778513977192,0.946150493574976
0.13049019780144022,0.13049019780144022,1.3509088194273409,1.3509088194273406,0.058323572881797695,0.011183079685821811,0.9463287184290607
0.1398713102647238,0.1398713102647238,1.3518870991873457,1.3518870991873466,0.05809925860458206,0.01115668127811224,0.9465188761060438
0.14992684327860456,0.14992684327860456,1.3529319682560332,1.3529319682560328,0.057860153077743635,0.0111284721329466,0.9467216990248728
0.16070528182616384,0.16070528182616384,1.3540476777140527,1.354047677714053,0.05760538089636831,0.011098334675439702,0.9469379548357402
0.17225859653987866,0.17225859653987866,1.3552387091260272,1.355238709126026,0.05733402930916783,0.011066144671562212,0.9471684466370311
0.18464249428955434,0.18464249428955434,1.356509780966254,1.3565097809662545,0.057045148821969045,0.011031770997812402,0.9474140129235751
0.19791668678535562,0.1979166867853556,1.357865854223349,1.357865854223349,0.05673775422388812,0.010996656741150756,0.9476755272173477
0.21214517849106299,0.21214517849106299,1.3593121369819687,1.3593121369819692,0.05641082610065097,0.010959412903306638,0.9479538973264408
0.22739657523579274,0.22739657523579274,1.360854087753946,1.3608540877539463,0.05606331290495605,0.010919667182529881,0.9482500641726265
0.24374441501222205,0.24374441501222202,1.3624974173034456,1.362497417303446,0.05569413365900231,0.01087726481303908,0.9485650001222883
0.2612675225563328,0.2612675225563328,1.3642480886817594,1.364248088681759,0.05530218136910824,0.01083204340317083,0.9488997067499941
0.2800503894183631,0.2800503894183631,1.3661123151571264,1.3661123151571257,0.05488632723647726,0.010783832855914905,0.9492552119587444
0.3001835813575589,0.3001835813575589,1.3680965556941451,1.3680965556941451,0.05444542575132651,0.010732455342132794,0.9496325663761269
0.32176417502507354,0.32176417502507354,1.3702075076064597,1.3702075076064588,0.053978320759410746,0.010677725336535025,0.9500328389415527
0.3448962260405758,0.34489622604057574,1.3724520959763307,1.3724520959763298,0.053483852590035394,0.010619449727658629,0.9504571115967309
0.36969127071950264,0.36969127071950264,1.3748374594064694,1.3748374594064698,0.05296086633246163,0.010557428014318426,0.9509064729899958
0.3962688638701478,0.39626886387014776,1.3773709316443392,1.3773709316443392,0.05240822134262418,0.010491452602272185,0.9513820111054447
0.42475715525368984,0.4247571552536898,1.3800600185986074,1.3800600185986067,0.05182480205370043,0.010421309216136716,0.9518848047306547
0.4552935074866948,0.4552935074866948,1.3829123702534583,1.3829123702534576,0.05120953015163243,0.010346777442871994,0.9524159136825959
0.4880251583654431,0.4880251583654431,1.3859357469810396,1.3859357469810378,0.050561378159539073,0.010267631424390211,0.9529763677209284
0.5231099308056261,0.5231099308056261,1.3891379797580308,1.3891379797580294,0.0498793844523753,0.010183640717993103,0.9535671540918712
0.5607169938205459,0.5607169938205459,1.3925269238119442,1.3925269238119438,0.04916266969453625,0.010094571344330693,0.9541892036650319
0.6010276782070382,0.6010276782070382,1.3961104052591704,1.3961104052591706,0.0484104546578055,0.010000187043346882,0.9548433756507202
0.644236350872137,0.644236350872137,1.399896160353473,1.3998961603534719,0.04762207933464091,0.009900250759128586,0.9555304409170792
0.6905513520162327,0.6905513520162327,1.4038917670436868,1.4038917670436861,0.04679702321205803,0.009796169877993904,0.9562510639654542
0.740195999691564,0.740195999691564,1.4081045686463982,1.4081045686463973,0.04593492651433859,0.009690524811145981,0.9570057836692688
0.7934096665797492,0.7934096665797492,1.4125415895761726,1.4125415895761726,0.04503561215889713,0.00957887120923431,0.9577949929364767
0.8504489341802677,0.8504489341802678,1.4172094432454685,1.4172094432454685,0.04409910809977706,0.009460982892610315,0.95861891751828
0.9115888299750818,0.911588829975082,1.4221142324503002,1.4221142324502984,0.04312566965890243,0.009336641730232043,0.9594775942566418
0.9771241535346497,0.9771241535346497,1.4272614427969932,1.4272614427969927,0.04211580136853262,0.009205640581492147,0.9603708491389744
1.0473708979594498,1.0473708979594498,1.4326558299993062,1.4326558299993042,0.04107027777224326,0.009068221323256095,0.9612982756083693
1.1226677735108135,1.1226677735108135,1.4383013021808557,1.4383013021808555,0.03999016255986291,0.00892278191171817,0.9622592136591206
1.2033778407775892,1.2033778407775892,1.4442007986506706,1.4442007986506702,0.03887682534855852,0.00877336945834934,0.9632527303265164
1.289890261253308,1.289890261253308,1.4503561669713516,1.4503561669713516,0.03773195537282405,0.008619674119091267,0.9642776022523603
1.382622173764655,1.382622173764655,1.4567680404995125,1.456768040499511,0.03655757131611535,0.008458684569429168,0.9653323010681095
1.4820207057988586,1.4634357189321268,1.463435718932126,1.4634357189321268,0.03535602651221165,0.00829031819537441,0.9664149823796864
1.5885651294280527,1.4703570547231912,1.470357054723191,1.4703570547231912,0.03413000877085085,0.008114529561785998,0.9675234791553775
1.7027691722258995,1.4775283485218662,1.4775283485218667,1.4775283485218662,0.03288253414499589,0.007932626467029193,0.9686553003040079
1.8251834943190424,1.4849442570037616,1.4849442570037612,1.4849442570037616,0.0316169340602924,0.007750058982717478,0.9698076351785532
1.9563983435170629,1.4925977165968838,1.4925977165968833,1.4925977165968838,0.03033683537316208,0.007546116288763529,0.9709773646452515
2.0970464013232326,1.500479886619522,1.5004798866195201,1.500479886619522,0.02904613311244162,0.007367644541721123,0.9721610792167084
2.247805833548725,1.5085801152270608,1.5085801152270601,1.5085801152270608,0.027748955887470488,0.007157918064243427,0.9733551045586414
2.4094035602395243,1.5168859312907788,1.5168859312907772,1.5168859312907788,0.026449624206670394,0.0069586785935613574,0.9745555344461603
2.5826187606826747,1.525383064892927,1.5253830648929254,1.525383064892927,0.02515260223502516,0.006752847846851414,0.97575827097317
2.7682866303920637,1.5340554985160069,1.5340554985160055,1.5340554985160069,0.023862443813199047,0.00654071973105547,0.9769590715179415
2.9673024081888695,1.5428855502381456,1.5428855502381447,1.5428855502381456,0.02258373384920894,0.006324582677040114,0.9781536016536125
3.180625692794119,1.5518539893402294,1.551853989340227,1.5518539893402294,0.0213210264575769,0.006099100108886727,0.9793374928821181
3.409285069746811,1.560940183715789,1.5609401837157855,1.560940183715789,0.020078781442098056,0.005877263487427521,0.9805064037842246
3.6543830709572545,1.5701222773944081,1.5701222773944066,1.5701222773944081,0.018861300879083363,0.005662864330227562,0.9816560829379297
3.9171014908092565,1.5793773953962404,1.57937739539624,1.5793773953962404,0.01767266764316798,0.005429090068320262,0.9827824317827604
4.19870708444391,1.5886818720874658,1.588681872087463,1.5886818720874658,0.016516687716799705,0.005212002404024354,0.983881565515431
4.500557675700497,1.598011498264987,1.5980114982649818,1.598011498264987,0.015396838032321261,0.004991432057467179,0.984949870104963
4.8241087041653685,1.6073417814210298,1.6073417814210271,1.6073417814210298,0.014316221413681494,0.004768068449465373,0.9859840536180684
5.170920242896755,1.6166482130744928,1.6166482130744884,1.6166482130744928,0.013277529921664023,0.00454349740140596,0.9869811902460579
5.542664520663101,1.6259065367435852,1.625906536743584,1.6259065367435852,0.012283017576876486,0.004327581157532945,0.9879387557124528
5.941133984965034,1.6350930100949193,1.6350930100949146,1.6350930100949193,0.011334483058634949,0.004103571839705019,0.9888546530984603
6.3682499447185865,1.6441846550413175,1.644184655041314,1.6441846550413175,0.010433262578806226,0.0038932139878749576,0.9897272285282273
6.826071834272386,1.653159490059089,1.6531594900590854,1.653159490059089,0.009580232732531304,0.0036881170534647035,0.9905552765805503
7.316807143427192,1.6619967397230855,1.6619967397230841,1.6619967397230855,0.008775822756570547,0.0034827474761765405,0.9913380357107147
7.842822061337682,1.6706770173682355,1.6706770173682324,1.6706770173682355,0.008020035301864226,0.003281891923074104,0.9920751743491327
8.406652885618325,1.6791824778230797,1.6791824778230777,1.6791824778230797,0.007312474566240662,0.0030872816007698396,0.9927667686702818
9.011018251665018,1.6874969382629732,1.6874969382629714,1.6874969382629732,0.006652380446743982,0.0028979333492201577,0.9934132732795785
9.658832241158699,1.6956059663370031,1.6956059663370002,1.6956059663370031,0.0060386672633284295,0.0027099795580763078,0.9940154862375985
10.353218432956616,1.703496935777108,1.7034969357771057,1.703496935777108,0.005469965575250918,0.002536733728250808,0.994574509927743
11.097524964120721,1.71115905065259,1.7111590506525884,1.71115905065259,0.004944665651771524,0.0023697857464902612,0.9950917092788909
11.895340673703195,1.7185833402518622,1.7185833402518595,1.7185833402518622,0.004460961259118121,0.0022070538725023387,0.9955686687879117
12.750512407130127,1.725762627231435,1.725762627231432,1.725762627231435,0.004016892572843353,0.0020508309741736424,0.9960071496612521
13.66716356462006,1.7326914721585993,1.7326914721585955,1.7326914721585993,0.003610387204276564,0.0019015521690840067,0.9964090482253694
14.649713983072848,1.7393660978884473,1.7393660978884444,1.7393660978884473,0.0032392985274411297,0.0017624023651932144,0.9967763565585541
15.702901247293775,1.7457842973676183,1.745784297367617,1.7457842973676183,0.002901440695445779,0.0016282839854674953,0.9971111260867414
16.831803533309568,1.751945328463253,1.7519453284632511,1.751945328463253,0.0025946199317936677,0.0014998462722446522,0.9974154346766533
18.04186409392072,1.757849799298235,1.7578497992982332,1.757849799298235,0.0023166618635000035,0.0013813810544417188,0.9976913575619184
19.3389175045523,1.763499547357398,1.7634995473573953,1.763499547357398,0.002065434823136126,0.0012711541248001364,0.9979409422597314
20.729217795953698,1.768897515339636,1.7688975153396367,1.768897515339636,0.0018388691821449488,0.0011664478563154594,0.9981661874824541
22.21946860939524,1.7740476263916847,1.7740476263916785,1.7740476263916847,0.0016349728864149472,0.0010674541116198865,0.9983690259230011
23.81685551976158,1.7789546609932003,1.7789546609931985,1.7789546609932003,0.001451843447383909,0.0009743714239518456,0.9985513106954291
25.529080682395165,1.7836241373883535,1.7836241373883543,1.7836241373883535,0.0012876766994852709,0.0008902336311664746,0.998714805141661
27.364399970746693,1.78806219709206,1.78806219709206,1.78806219709206,0.0011407726701271894,0.0008118642501950349,0.998861175669298
29.331662783900423,1.7922754966513306,1.7922754966513337,1.7922754966513306,0.0010095389247597457,0.0007386184979706234,0.998991987260811
31.440354715915,1.7962711065224326,1.796271106522429,1.7962711065224326,0.0008924917503333388,0.0006704423029396877,0.999108701287458
33.700643292719285,1.8000564176382337,1.8000564176382297,1.8000564176382337,0.000788255528960586,0.0006072283718684115,0.9992126752684445
36.123426997094306,1.8036390559903712,1.8036390559903677,1.8036390559903712,0.0006955606330356677,0.0005498267621094285,0.99930516423359
38.72038781812553,1.8070268053382226,1.8070268053382252,1.8070268053382226,0.0006132401462773825,0.000497801371227934,0.9993873233730131
41.504047578504725,1.8102275379806514,1.8102275379806458,1.8102275379806514,0.0005402256845819664,0.0004493732777138684,0.9994602116873221
44.487828311275855,1.8132491533846178,1.8132491533846222,1.8132491533846178,0.0004755425582078956,0.00040504939814121064,0.9995247963842538
47.68611697714469,1.8160995243548161,1.8160995243548126,1.8160995243548161,0.000418304484257834,0.0003644185758339896,0.9995819578008525
51.11433483440165,1.8187864503461195,1.8187864503461186,1.8187864503461195,0.0003677080268735411,0.00032728160548171176,0.9996324946627024
54.789011795939395,1.8213176174635255,1.821317617463526,1.8213176174635255,0.00032302691287587143,0.00029390850533663013,0.9996771295224848
58.72786613189477,1.8237005646576563,1.8237005646576527,1.8237005646576563,0.00028360634332850733,0.00026377729926456645,0.9997165142485088
62.94988990221888,1.825942655605085,1.8259426556050686,1.825942655605085,0.00024885739700523745,0.00023634403202657344,0.9997512354594882
67.47544053110693,1.8280510557581426,1.8280510557581424,1.8280510557581426,0.0002182516001320354,0.0002114301115005901,0.9997818198245292
72.32633896483533,1.8300327140557233,1.8300327140557187,1.8300327140557233,0.00019131571804703858,0.00018885817106926582,0.9998087391670086
77.52597488629456,1.8318943488020853,1.831894348802089,1.8318943488020853,0.00016762680846140796,0.00016845427989240207,0.9998324153278875
83.09941949353387,1.833642437243005,1.8336424372430031,1.833642437243005,0.00014680756262744975,0.0001500496937739107,0.9998532247581553
89.0735463861044,1.8352832083951018,1.8352832083950916,1.8352832083951018,0.00012852194969979982,0.00013374591556511656,0.9998715028218316
95.47716114208056,1.8368226387141344,1.836822638714147,1.8368226387141344,0.00011247117066086596,0.00011907195245876453,0.9998875478004294
102.34114021054528,1.8382664502196444,1.8382664502196342,1.8382664502196444,9.838992111643322e-05,0.00010587360973484647,0.9999016245973674
109.69857978923841,1.839620110724989,1.8396201107249996,1.839620110724989,8.604295680045323e-05,9.402466537922378e-05,0.9999139681466931
117.58495540521558,1.84088883585441,1.8408888358544229,1.84088883585441,7.52219515215936e-05,8.340599599290164e-05,0.9999247865349274
126.03829296797274,1.8420775925594153,1.842077592559406,1.8420775925594153,6.574263431907629e-05,7.390584471181637e-05,0.9999342638481118
135.09935211980252,1.8431911038770086,1.843191103877017,1.8431911038770086,5.7442190573440556e-05,6.541992739562112e-05,0.9999425627583607
144.8118227674533,1.8442338547003487,1.8442338547003532,1.8442338547003487,5.0176910564159415e-05,5.789664746340227e-05,0.999949826865704
155.2225357427048,1.8452100983590942,1.8452100983590916,1.8452100983590942,4.382006832694683e-05,5.122947761229571e-05,0.9999561828117602
166.38168860761274,1.8461238638312618,1.8461238638312778,1.8461238638312618,3.826001350805808e-05,4.528659159965784e-05,0.999961742182095
178.34308769319094,1.8469789634308427,1.8469789634308418,1.8469789634308427,3.3398459128911594e-05,3.9996671177383895e-05,0.9999666032139636
191.16440753856998,1.8477790008362642,1.8477790008362796,1.8477790008362642,2.914894866880907e-05,3.52941759911875e-05,0.9999708523257611
204.9074689815846,1.8485273793432953,1.8485273793433017,1.8485273793432953,2.543548656905142e-05,3.1119091414194165e-05,0.9999745654838359
219.6385372416547,1.8492273102429142,1.8492273102429138,1.8492273102429142,2.2191317095223256e-05,2.7416645147191308e-05,0.9999778094215594
235.42864143224153,1.8498818212396675,1.8498818212396981,1.8498818212396675,1.9357837415537604e-05,2.41370034038772e-05,0.9999806427246554
252.35391704347657,1.8504937648393327,1.850493764839326,1.8504937648393327,1.6883631721244946e-05,2.1239600260619738e-05,0.9999831167958522
270.49597304631317,1.8510658266470539,1.8510658266470592,1.8510658266470539,1.4723614199395263e-05,1.8694138021997674e-05,0.99998527671097
289.94228538828753,1.8516005335268726,1.8516005335268815,1.8516005335268726,1.2838269644484834e-05,1.6442608183495755e-05,0.999987161977582
310.7866187782014,1.8521002615832458,1.8521002615832654,1.8521002615832458,1.119298144622906e-05,1.4453008044657299e-05,0.9999888072064744
333.129478793467,1.8525672439332272,1.8525672439332574,1.8525672439332272,9.75743760295006e-06,1.2696483699332813e-05,0.9999902427052063
357.07859649004627,1.8530035782444354,1.8530035782444345,1.8530035782444354,8.505106275191624e-06,1.114707857017232e-05,0.9999914950022288
382.7494478516307,1.853411234020238,1.8534112340202118,1.853411234020238,7.412773206685919e-06,9.781491504342278e-06,0.9999925873092161
410.26581058271904,1.853792059619271,1.8537920596192834,1.853792059619271,6.4601340965320945e-06,8.578846254334076e-06,0.9999935399285029
439.7603609302721,1.8541477889993228,1.8541477889993512,1.8541477889993228,5.629435706505722e-06,7.520473591808913e-06,0.9999943706118288
471.3753134116719,1.8544800481811687,1.8544800481811528,1.8544800481811687,4.9051601310193254e-06,6.589706822602171e-06,0.9999950948759595
505.26310653356796,1.8547903614296881,1.8547903614296695,1.8547903614296881,4.273747245950271e-06,5.775592736050446e-06,0.9999957262801513
541.5871378079465,1.855080157152808,1.8550801571528002,1.855080157152808,3.7233508885530947e-06,5.060056591033504e-06,0.9999962766699063
580.5225516094896,1.8553507735211194,1.855350773521094,1.8553507735211194,3.2436248066943364e-06,4.431332907429405e-06,0.9999967563909749
622.2570836730231,1.8556034638121446,1.8556034638121577,1.8556034638121446,2.8255348548370006e-06,3.87921815194278e-06,0.9999971744771207
666.9919663030115,1.8558394014858475,1.855839401485903,1.8558394014858475,2.4611943097258156e-06,3.394649419105855e-06,0.9999975388147766
714.9428986597577,1.8560596849970352,1.8560596849972117,1.8560596849970352,2.143719533980256e-06,2.969587354068856e-06,0.9999978562873593
766.3410868007446,1.8562653423543907,1.8562653423543718,1.8562653423543907,1.8671035340102419e-06,2.596909223271373e-06,0.9999981329016953
821.4343584919421,1.8564573354324996,1.856457335432526,1.8564573354324996,1.6261052430677362e-06,2.27031160110751e-06,0.9999983738987233
880.4883581643464,1.8566365640476004,1.8566365640475693,1.8566365640476004,1.4161526138720143e-06,1.984222094198826e-06,0.9999985838503945
943.7878277775371,1.856803869805996,1.8568038698058957,1.856803869805996,1.2332578310043581e-06,1.733719501986621e-06,0.9999987667444503
1011.6379797662071,1.85696003973347,1.8569600397336459,1.85696003973347,1.0739431538711674e-06,1.5148358005103777e-06,0.9999989260585762
1084.3659686896087,1.8571058096971076,1.857105809696984,1.8571058096971076,9.351760789967813e-07,1.3234881551019265e-06,0.9999990648252329
1162.322468679852,1.8572418676274083,1.857241867627522,1.8572418676274083,8.143126680650932e-07,1.1560264261811494e-06,0.9999991856883266
1245.883364295008,1.8573688565516022,1.8573688565517517,1.8573688565516022,7.090480276026928e-07,1.0095208796901322e-06,0.9999992909527269
1335.4515629298974,1.8574873774462806,1.8574873774462963,1.8574873774462806,6.173730494394513e-07,8.81391676059784e-07,0.9999993826275225
1431.4589375234784,1.857597991919344,1.8575979919193077,1.857597991919344,5.375366298639106e-07,7.693687983019413e-07,0.9999994624638038
1534.36840893001,1.857701224729529,1.8577012247296978,1.857701224729529,4.6801268130191325e-07,6.714562576823963e-07,0.9999995319876473
1644.6761779946628,1.8577975661529915,1.857797566153355,1.8577975661529915,4.074713348340595e-07,5.859001782220719e-07,0.9999995925289146
1762.914118095948,1.8578874742041382,1.8578874742040359,1.8578874742041382,3.5475380623088695e-07,5.111603848217826e-07,0.9999996452463826
1889.6523396912078,1.857971376718827,1.8579713767187283,1.857971376718827,3.088504635784354e-07,4.458851526780996e-07,0.9999996911496797
2025.5019392306665,1.8580496733097789,1.8580496733099083,1.8580496733097789,2.688816920271958e-07,3.88888794538771e-07,0.9999997311184166
2171.117945694501,1.8581227371978457,1.8581227371977764,1.8581227371978457,2.3408120166916008e-07,3.3913179646990127e-07,0.9999997659188806
2327.2024789604075,1.8581909169297433,1.8581909169298514,1.8581909169297433,2.0378146882792854e-07,2.9576288251139743e-07,0.9999997962185936
2494.5081352303164,1.858254537986492,1.8582545379867046,1.858254537986492,1.7740103989621252e-07,2.5791160596029243e-07,0.9999998225990074
2673.841615839944,1.8583139042906016,1.8583139042908317,1.8583139042906016,1.5443346090158308e-07,2.2487627633626877e-07,0.9999998455665751
2866.0676169482504,1.8583692996162426,1.8583692996163326,1.8583692996162426,1.3443762582009997e-07,1.9604936843581184e-07,0.9999998655624016
3072.1129988617527,1.858420988911348,1.858420988911498,1.858420988911348,1.1702936278229209e-07,1.7089902980994317e-07,0.9999998829706578
3292.971255097148,1.8584692195324048,1.8584692195322814,1.8584692195324048,1.0187410019064059e-07,1.4895983372984854e-07,0.9999998981259153
3529.70730273065,1.8585142224016333,1.8585142224014894,1.8585142224016333,8.86804747792832e-08,1.2982462754761917e-07,0.9999999113195372
3783.462617131925,1.8585562130892868,1.8585562130891355,1.8585562130892868,7.719476115529153e-08,1.1313735738699889e-07,0.999999922805248
4055.4607358408275,1.8585953928262218,1.8585953928264365,1.8585953928262218,6.719601766764063e-08,9.858675087694994e-08,0.9999999328039891
4347.013158125017,1.8586319494491665,1.8586319494482282,1.8586319494491665,5.849185683034076e-08,8.590076565597155e-08,0.9999999415081482
4659.525668664677,1.8586660582862653,1.8586660582864718,1.8586660582862653,5.0914760220299875e-08,7.484170987752879e-08,0.9999999490852438
4994.50511585514,1.8586978829847187,1.8586978829846872,1.8586978829847187,4.431886798521742e-08,6.520195826910696e-08,0.9999999556811352
5353.5666774107185,1.8587275762838544,1.8587275762837707,1.8587275762838544,3.8577182020010644e-08,5.680019148535791e-08,0.9999999614228202
5738.441648302392,1.8587552807372656,1.858755280738464,1.8587552807372656,3.357912965916396e-08,4.948157821806355e-08,0.9999999664208725
6150.985788580504,1.8587811293922034,1.8587811293921523,1.8587811293922034,2.9228441535581725e-08,4.310483105542042e-08,0.9999999707715599
6593.188271333542,1.8588052464122786,1.8588052464133769,1.8588052464122786,2.5441303191815647e-08,3.754765805668423e-08,0.999999974558698
7067.181273927491,1.8588277476774238,1.8588277476780537,1.8588277476774238,2.21447452098483e-08,3.270513451591497e-08,0.9999999778552557
7575.250258771905,1.858848741325346,1.8588487413253938,1.858848741325346,1.9275241145891492e-08,2.8485692024592757e-08,0.9999999807247595
8119.844993184009,1.8588683282735776,1.8588683282738006,1.8588683282735776,1.67774864984774e-08,2.4809432239439776e-08,0.999999983222514
8703.591361485165,1.8588866026960507,1.8588866026953133,1.8588866026960507,1.460333537863176e-08,2.160665161511577e-08,0.9999999853966652
9329.304026284677,1.8589036524717812,1.8589036524721099,1.8589036524717812,1.2710874548132603e-08,1.8816549288753036e-08,0.9999999872891259
10000.0,1.8589195596068748,1.858919559608534,1.8589195596068748,1.1063617108689752e-08,1.638609882854702e-08,0.9999999889363833


==> anc/data/curie_weiss_certified_summary.csv <==
N,g0,barrier_budget,g_static_optimized,g_static_certified_upper,g_infty,g_static_optimized_over_g0,g_static_certified_upper_over_g0,g_infty_over_g0,g_infty_over_g_static,g_infty_over_certified_upper,log_gap_certificate_epsilon,multistart_min,multistart_max
10,0.3092758922388098,4.699927748741595,0.586007184926225,0.5860071923653226,0.6614771920045205,1.894771625050345,1.8947716491036184,2.138793254191813,1.1287868289324758,1.128786814603035,1.2694550077796407e-08,0.5860071849261972,0.586007184926225
20,0.164360254903393,9.399854326637245,0.341743329661578,0.3417433673530852,0.3939733138772556,2.0792333880380416,2.0792336173605577,2.397010847353721,1.152833953679213,1.1528338265310267,1.1029185309485712e-07,0.3417433296615407,0.341743329661578
30,0.10563327516412312,14.099780765843546,0.2340193827033477,0.23401939014987932,0.2709938839331837,2.215394555737766,2.2153946262319506,2.56542158247142,1.1579976017486822,1.1579975649010272,3.182014851610404e-08,0.23401938270320322,0.2340193827033477
40,0.07333970441744654,18.799707273935056,0.170966915090731,0.17096694843511986,0.19674625154347689,2.331164496076974,2.3311649507336862,2.682670363976454,1.1507855273581147,1.1507853029156685,1.9503414205868097e-07,0.1709669150905068,0.170966915090731


==> anc/data/curie_weiss_finite_bandwidth.csv <==
Gamma_over_g0,g_infty_minus_g_Gamma_over_g0,Dtilde_max,target_overlap
1.0,0.9978788823444295,0.0001428365884314985,0.9830470654234053
1.117061086275062,0.9945951302414546,0.00014178829818958688,0.9832225560779494
1.2478254704700218,0.9909713696150055,0.00014063140971843385,0.983414046845321
1.3938972755249328,0.9869774095695325,0.00013936154912841546,0.9836224889044107
1.5570684047537309,0.9825814328498053,0.00013801437014111483,0.9838487830397067
1.7393405236187807,0.9777501268071472,0.00013653325442806275,0.9840937535988074
1.9429496147158305,0.9724488656774718,0.00013490778811455948,0.9843581195189455
2.170393407192179,0.966641948615984,0.0001331274192871661,0.9846424630468128
2.4244620170823286,0.9602928964476766,0.0001311816330093711,0.9849471971034741
2.708272174434614,0.9533648080789688,0.0001291382787291923,0.9852725325987569
3.0253054571024545,0.9458207749460952,0.00012690224227369405,0.9856184473472782
3.3794510002247407,0.9376243489483252,0.00012442631357226366,0.985984658538569
3.7750532053243946,0.9287400561279036,0.00012195104336172023,0.986370600913906
4.216965034285822,0.9191339452979997,0.00011920092573666655,0.9867754128440955
4.710607541983276,0.9087741581861369,0.00011628027484873155,0.9871979323299283
5.262036377863337,0.8976315059530926,0.00011324572835139485,0.9876367045190916
5.878016072274914,0.8856800365110522,0.00010999552984577426,0.9880900016365096
6.56610301883769,0.8728975782669277,0.00010658819139377368,0.9885558552864746
7.3347381708167925,0.8592662488365557,0.00010305557910072044,0.9890320999802462
8.193350588635768,0.8447729217594014,9.930883477743273e-05,0.98951642559631
9.15247310877389,0.8294096497888788,9.554830037804895e-05,0.9900064354523509
10.223871552990255,0.8131740490894781,9.157241391275692e-05,0.9904997059309519
11.420689062920001,0.79606965356153,8.756580386263108e-05,0.9909938433061743
12.757607330635139,0.7781062513949218,8.343714864031804e-05,0.9914865336596752
14.251026703029984,0.7593002158162749,7.926397708684872e-05,0.9919755825614469
15.919267369421593,0.7396748382423678,7.503333554131359e-05,0.9924589424322344
17.78279410038923,0.719260664701921,7.079196378027508e-05,0.9929347270238983
19.864467294786557,0.6980958261357193,6.653378986838794e-05,0.9934012140154678
22.18982341458972,0.6762263413695562,6.228140097248733e-05,0.9938568380802517
24.7873882477534,0.653706360028568,5.811853843002129e-05,0.9943001777262563
27.689026841957112,0.6305983033754166,5.401360328350901e-05,0.9947299396211724
30.930334401975966,0.6069728558154037,4.99761366212411e-05,0.9951449439577786
34.5510729459222,0.582908759903286,4.604018721409951e-05,0.9955441137677248
38.59565907694076,0.5584923736622481,4.2264843423603955e-05,0.9959264700984674
43.113708853989415,0.5338169606041998,3.8612028772710243e-05,0.9962911338155902
48.16064644578416,0.5089816990242604,3.5105048605111476e-05,0.996637333667079
53.79838403443687,0.4840904163063908,3.1800678525980906e-05,0.9969644193010712
60.096081309351014,0.45925007420396075,2.8659741627182197e-05,0.9972718772662484
67.1309938682981,0.43456905034694404,2.5708778020313412e-05,0.9975593476885798
74.98942093324558,0.41015527771832816,2.2964110500040266e-05,0.9978266393023665
83.7677640068292,0.3861143160496616,2.040399419027186e-05,0.9980737407715435
93.57370945630169,0.3625474359365778,1.8057417133548453e-05,0.9983008266997662
104.52754953204337,0.33954979747028596,1.5898909043999363e-05,0.9985082573160612
116.76365802593479,0.31720880029821297,1.3936977595992368e-05,0.9986965714586864
130.43213867190053,0.2956026718489943,1.2160200795821253e-05,0.998866473093263
145.70066651001284,0.2747993459267722,1.0562978268710015e-05,0.9990188121346107
162.75654480267542,0.2548556664099871,9.133834997155727e-06,0.9991545607529454
181.80900273565237,0.23581693187783037,7.864232666285094e-06,0.9992747866092655
203.09176209047368,0.21771677828263936,6.742348146313446e-06,0.9993806245745395
226.86590437430092,0.20057737971782935,5.75731299776962e-06,0.9994732484518626
253.42307357913108,0.18440993312430062,4.895588352920913e-06,0.9995538440631053
283.08905385946906,0.16921538219563034,4.14818739552094e-06,0.9996235848141096
316.2277660168379,0.1549853291983019,3.5006031486979263e-06,0.9996836105523038
353.24573181710537,0.14170308084832683,2.9447921999558317e-06,0.9997350102140333
394.5970609056448,0.12934477540907557,2.4683731600165735e-06,0.9997788084577227
440.78902149620626,0.11788054212308754,2.0622518100184035e-06,0.999815956217119
492.3882631706742,0.10727565021228935,1.7180653220359573e-06,0.9998473249014035
550.0277681265242,0.09749161211176209,1.426921960327998e-06,0.999873703822186
614.4146161448634,0.08848721360975974,1.181941082974402e-06,0.9998958003401092
686.3386585340562,0.08021945146681667,9.766204861286127e-07,0.999914242189342
766.6822074546214,0.0726443664166356,8.049373073572368e-07,0.9999295814465551
856.4308594870224,0.0657177658397649,6.619245016550901e-07,0.9999422996507554
956.685586218058,0.05939583569969439,5.432659583762022e-07,0.9999528136403542
1068.6762401644392,0.053635645458303786,4.4497810269958834e-07,0.9999614817443464
1193.776641714437,0.04839555270184272,3.6379617059561307e-07,0.9999686100375174
1333.521432163324,0.0436355162251597,2.969269445426185e-07,0.9999744584394308
1489.62489958344,0.039317327473837364,2.4199466946005224e-07,0.9999792464997703
1664.0020084710573,0.035404770705893054,1.9693681367018882e-07,0.9999831587664012
1858.7918911465654,0.031863722172731576,1.6005404025194796e-07,0.9999863496765065
2076.3840890834585,0.028662198163453438,1.299194356125301e-07,0.9999889479456329
2319.4478660758227,0.02577036104701481,1.0534021612831745e-07,0.9999910604552469
2590.9649528370346,0.023160491587642527,8.532472516182856e-08,0.999992775657694
2894.2661247167516,0.020806934861158102,6.904931291915112e-08,0.9999941665295222
3233.072061245211,0.018686026159600563,5.5829750470129965e-08,0.999995293111305
3611.538988740128,0.016776002336976185,4.510513496194984e-08,0.9999962046755119
4034.3096658867853,0.015056903192315393,3.641409826501621e-08,0.9999969415646482
4506.570337745477,0.013510466687228304,2.9378065219332052e-08,0.9999975367406696
5034.114356856935,0.012120021097124394,2.3687073919220244e-08,0.9999980170841826
5623.413251903491,0.01087037655946011,1.9087838638585987e-08,0.9999984044787684
6281.696115744897,0.009747717960518687,1.5373753578001082e-08,0.9999987167121952
7017.03828670383,0.008739500628980284,1.2376560212612239e-08,0.9999989682226421
7838.460410979085,0.007834349928584892,9.95954874149375e-09,0.9999991707145264
8756.039101412363,0.007021965521173716,8.011520275886145e-09,0.9999993336652011
9781.030550090609,0.006293030805266676,6.442217451732728e-09,0.9999994647407283
10926.008611173778,0.005639127829752793,5.1786282625983555e-09,0.9999995701362312
12205.019047848471,0.005052657814453863,4.16165088228736e-09,0.9999996548538961
13633.751835597446,0.004526767278892067,3.343487638890855e-09,0.9999997229296007
15229.733635477083,0.0040552796727063795,2.685515372955433e-09,0.9999997776173454
17012.54279852589,0.0036326323502771287,2.156548370910362e-09,0.9999998215391023
19004.049538822328,0.0032538186571413183,1.7314238170557644e-09,0.9999998568063991
21228.684221461976,0.002914334854782118,1.3898600355021543e-09,0.999999885118838
23713.737056616552,0.0026101316368717375,1.1155037151046692e-09,0.9999999078438407
26489.692876105295,0.0023375699038687683,8.951703318729108e-10,0.9999999260811245
29590.605099274973,0.0020933805264117195,7.182594362659597e-10,0.9999999407147903
33054.51347573245,0.001874627791899469,5.762404456903543e-10,0.9999999524553653
36923.91072949539,0.001678676261671218,4.6225108443606595e-10,0.9999999618737129
41246.263829013566,0.0015031607407267958,3.707735939028752e-10,0.9999999694283639
46074.59627762563,0.0013459591164298418,2.973722834329409e-10,0.9999999754875339
51468.13856756945,0.0012051678252885652,2.384827683471453e-10,0.9999999803468502
57493.05477684458,0.0010790797110486925,1.9124279771269797e-10,0.9999999842436155
64223.2542222937,0.0009661640302114807,1.533502842301872e-10,0.9999999873682835
71741.29812567476,0.0008650484774319616,1.229583416957218e-10,0.9999999898736831
80139.41241504937,0.0007745029647227822,9.858438651724778e-11,0.9999999918824365
89520.61908580031,0.000693424992504246,7.903824255577441e-11,0.9999999934929144
100000.0,0.0006208266154880585,6.336472326899713e-11,0.9999999947840269


==> anc/data/curie_weiss_global_optimum.csv <==
N,beta_budget,g0,autonomous_optimum_over_g0,frozen_lower_over_g0,frozen_upper_over_g0,certified_gain_ratio,minimum_optimal_weight,relative_eigenvalue_check
10,4.699927748741595,0.30927589223880964,13.331232845332186,1.8947716250503461,1.8947716491036195,7.035799195981711,0.04312225667658327,2.220446049250313e-15
20,9.399854326637245,0.1643602549033915,746.9381924176589,2.0792333880380607,2.0792336173605768,359.23726231679444,0.010759819828659218,2.220446049250313e-15
30,14.099780765843546,0.10563327516412285,58618.32636021327,2.215394555737771,2.2153946262319564,26459.54163927624,0.0034917988985393084,3.6637359812630166e-14
40,18.799707273935056,0.07333970441743741,5110360.802040665,2.3311644960772644,2.3311649507339762,2192191.8482995587,0.0013205070670563167,1.6986412276764895e-14


==> anc/data/curie_weiss_optimal_weights.csv <==
N,edge_left_m,alpha,bare_conductance,optimal_averaged_conductance
10,-10,0.04312225667658329,0.3485626999232789,1.9860075746393113
10,-8,0.07767338897491109,0.4599154669293431,4.351572562287275
10,-6,0.10724361595815564,0.43586696305124273,5.528116744839863
10,-4,0.1297860330230356,0.3894108385624285,5.895209049606954
10,-2,0.14217470536731439,0.36144143923759964,5.95959202946913
10,0,0.1421747053673144,0.36144143923759936,5.959592029469127
10,2,0.1297860330230356,0.38941083856242853,5.8952090496069545
10,4,0.10724361595815561,0.43586696305124284,5.528116744839863
10,6,0.07767338897491113,0.45991546692934276,4.3515725622872745
10,8,0.04312225667658327,0.34856269992327926,1.9860075746393133
20,-20,0.010759819828659218,0.1753447613578046,22.977018434212653
20,-18,0.02003143669659037,0.3842114607126008,93.39885921040916
20,-16,0.02958710903257975,0.5069526756366486,181.78235727901756
20,-14,0.039183061632343,0.5354024529925765,254.07608511127327
20,-12,0.048592140269950304,0.5074068127217635,298.4902459094222
20,-10,0.05751901655500068,0.45848398522984346,319.1749886117732
20,-8,0.06555902262188987,0.4096172646487262,324.9581535894689
20,-6,0.07222385771907851,0.3702810942032812,323.5775739869336
20,-4,0.07701641731805065,0.3436856870891937,320.24328024616415
20,-2,0.07952811832585761,0.3304311228950841,317.9231846391691
20,0,0.07952811832585749,0.33043112289508514,317.9231846391696
20,2,0.07701641731805081,0.3436856870891924,320.2432802461636
20,4,0.07222385771907855,0.37028109420328104,323.5775739869336
20,6,0.06555902262188983,0.40961726464872705,324.95815358946936
20,8,0.05751901655500074,0.45848398522984296,319.1749886117732
20,10,0.04859214026995024,0.5074068127217654,298.49024590942287
20,12,0.03918306163234299,0.5354024529925768,254.07608511127333
20,14,0.029587109032579786,0.5069526756366479,181.78235727901753
20,16,0.02003143669659035,0.3842114607126013,93.3988592104092
20,18,0.010759819828659227,0.1753447613578045,22.977018434212656
30,-30,0.0034917988985393084,0.07478018608859852,347.04517559016006
30,-28,0.007015756472112255,0.23086861627763824,2152.497445090172
30,-26,0.011064972640318109,0.40379451310181197,5937.408778868045
30,-24,0.0154694158143497,0.5327917820168526,10952.397915431568
30,-22,0.020106215885395733,0.5958165822903377,15919.002034855599
30,-20,0.024894960437983712,0.6014664666394758,19897.231086753884
30,-18,0.029770803059922926,0.570016407453384,22549.94777905412
30,-16,0.03465998676255728,0.5207391331820636,23983.617749707624
30,-14,0.0394638323213494,0.46724330792376173,24502.324359209797
30,-12,0.044052428936921066,0.4174429901214723,24436.055724937338
30,-10,0.048267602637666863,0.3751384526585545,24060.83741890083
30,-8,0.05193388012472844,0.3416677833661509,23578.58563490376
30,-6,0.054875368268316176,0.31712752479328826,23124.587654980813
30,-4,0.05693566273930042,0.30113779960689097,22783.059752769666
30,-2,0.05799731500053869,0.29327166349481165,22601.657110970493
30,0,0.05799731500053866,0.29327166349481204,22601.65711097051
30,2,0.05693566273930062,0.30113779960688897,22783.059752769597
30,4,0.054875368268316106,0.3171275247932891,23124.58765498085
30,6,0.05193388012472841,0.3416677833661514,23578.58563490379
30,8,0.04826760263766692,0.375138452658554,24060.837418900825
30,10,0.044052428936921045,0.41744299012147346,24436.055724937392
30,12,0.039463832321349326,0.4672433079237645,24502.324359209895
30,14,0.03465998676255735,0.5207391331820629,23983.617749707642
30,16,0.029770803059922947,0.5700164074533852,22549.947779054182
30,18,0.02489496043798373,0.601466466639477,19897.231086753938
30,20,0.020106215885395705,0.5958165822903412,15919.002034855666
30,22,0.01546941581434978,0.5327917820168488,10952.397915431546
30,24,0.011064972640318064,0.403794513101818,5937.40877886811
30,26,0.007015756472112341,0.23086861627763547,2152.4974450901727
30,28,0.003491798898539399,0.07478018608859868,347.0451755901699
40,-40,0.0013205070670563167,0.029606133178383443,5711.284532837539
40,-38,0.0028099947153722216,0.11810135399655572,48480.88792354151
40,-36,0.004687157876130413,0.2587810059438222,177195.1132007199
40,-34,0.006880878906158633,0.4150038474332797,417162.8227648694
40,-32,0.009317987188342678,0.5475820801013872,745385.229771674
40,-30,0.011941632837829107,0.633602963355768,1105325.756838904
40,-28,0.014712799340149992,0.6691602532288105,1438251.3101090302
40,-26,0.01760516709486343,0.6628979026239848,1704888.9372602638
40,-24,0.02059778594710724,0.6282356572151303,1890394.2810698934
40,-22,0.023667916233059392,0.578060175763579,1998675.6765581907
40,-20,0.02678521779277468,0.5223251372308206,2043832.7198910892
40,-18,0.029907828808339382,0.4676362824116849,2043159.6928638644
40,-16,0.03298055799470895,0.41779408010498664,2012933.8298434622
40,-14,0.03593524239844961,0.3746065174775277,1966550.5662183869
40,-12,0.03869318721607444,0.3386324824619132,1914133.9376319482
40,-10,0.04116944992051417,0.309742411224174,1862880.2518136997
40,-8,0.04327855107514379,0.2874951897052621,1817659.335554612
40,-6,0.04494101271044356,0.2713710304401867,1781621.8572546446
40,-4,0.04608998270119739,0.2609053495040557,1756704.5288172963
40,-2,0.04667714217628465,0.25576042194755894,1744001.2396566034
40,0,0.04667714217628478,0.2557604219475575,1744001.2396565985
40,2,0.04608998270119717,0.2609053495040582,1756704.5288173046
40,4,0.04494101271044351,0.2713710304401872,1781621.8572546463
40,6,0.04327855107514398,0.2874951897052597,1817659.3355546051
40,8,0.04116944992051414,0.3097424112241748,1862880.2518137032
40,10,0.03869318721607439,0.33863248246191463,1914133.9376319537
40,12,0.03593524239844992,0.37460651747752194,1966550.5662183734
40,14,0.032980557994708684,0.41779408010499414,2012933.8298434825
40,16,0.029907828808339573,0.46763628241167987,2043159.6928638555
40,18,0.026785217792774624,0.5223251372308242,2043832.719891099
40,20,0.023667916233059343,0.578060175763583,1998675.6765582003
40,22,0.020597785947107324,0.628235657215128,1890394.2810698939
40,24,0.01760516709486326,0.6628979026239997,1704888.9372602857
40,26,0.014712799340150145,0.6691602532288005,1438251.3101090237
40,28,0.01194163283782912,0.6336029633557702,1105325.756838909
40,30,0.009317987188342617,0.5475820801013969,745385.2297716824
40,32,0.006880878906158751,0.4150038474332684,417162.8227648652
40,34,0.004687157876130391,0.25878100594382925,177195.11320072392
40,36,0.0028099947153722945,0.11810135399655476,48480.887923542374
40,38,0.001320507067056446,0.02960613317838369,5711.2845328381445


==> anc/data/curie_weiss_static_profiles_N40.csv <==
edge_center_over_N,delta_A,delta_B,delta_static_opt,delta_static_match
-0.975,2.1141664921752765e-05,8.230484677931232e-15,0.0,1.0570888336384213e-05
-0.925,0.00010016324348237768,1.1845244490720282e-13,2.525075154966945e-16,5.0082875884863884e-05
-0.875,0.0004246416914035267,1.525484169401331e-12,2.3240655069438762e-17,0.00021234338653505254
-0.825,0.0016109495514215204,1.757990155210188e-11,5.766171808435497e-17,0.000805799179265675
-0.775,0.005468727795457213,1.8128848923313305e-10,1.0162167026110654e-17,0.002738102356429184
-0.725,0.016612528206853494,1.6728965228231954e-09,0.0,0.008340761547931496
-0.675,0.04515753354945319,1.3813794300916779e-08,2.7232917656957447e-17,0.02283365222511512
-0.625,0.10984233405851854,1.0207090102856259e-07,1.5210472964504483e-17,0.056428624978294754
-0.575,0.2390861120813465,6.748946258407535e-07,0.0,0.126671670737064
-0.525,0.4656761592442522,3.9931447070857905e-06,0.018895448517039216,0.25970496287274497
-0.475,0.8116311683958743,2.1141664921752765e-05,0.2624244933996222,0.48599964471317847
-0.425,1.2658390416202514,0.00010016324348237768,0.47645813854191726,0.8211372696998401
-0.375,1.7666206946442906,0.0004246416914035267,0.6649268428951887,1.2313163641002496
-0.325,2.2062422564614885,0.0016109495514215204,0.8297380268461608,1.617717382415145
-0.275,2.465517791859791,0.005468727795457213,0.9716264189711835,1.8543475326685759
-0.225,2.465517791859791,0.016612528206853494,1.0906677743985682,1.8552291418540803
-0.175,2.2062422564614885,0.04515753354945319,1.186599504408188,1.6221289203721785
-0.125,1.7666206946442906,0.10984233405851854,1.2590293467743565,1.2480589970710418
-0.075,1.2658390416202514,0.2390861120813465,1.3075691244546268,0.8788286464631319
-0.025,0.8116311683958743,0.4656761592442522,1.331919465594695,0.6535402556922651
0.025,0.4656761592442522,0.8116311683958743,1.3319194982139373,0.6535402556922651
0.075,0.2390861120813465,1.2658390416202514,1.307569024881161,0.8788286464631319
0.125,0.10984233405851854,1.7666206946442906,1.2590291203630686,1.2480589970710418
0.175,0.04515753354945319,2.2062422564614885,1.1865992419525504,1.6221289203721785
0.225,0.016612528206853494,2.465517791859791,1.0906674924872737,1.8552291418540803
0.275,0.005468727795457213,2.465517791859791,0.9716262109464807,1.8543475326685759
0.325,0.0016109495514215204,2.2062422564614885,0.8297375492420818,1.617717382415145
0.375,0.0004246416914035267,1.7666206946442906,0.6649267999369443,1.2313163641002496
0.425,0.00010016324348237768,1.2658390416202514,0.4764580461931612,0.8211372696998401
0.475,2.1141664921752765e-05,0.8116311683958743,0.26242419564246644,0.48599964471317847
0.525,3.9931447070857905e-06,0.4656761592442522,0.018895509274382855,0.25970496287274497
0.575,6.748946258407535e-07,0.2390861120813465,0.0,0.126671670737064
0.625,1.0207090102856259e-07,0.10984233405851854,0.0,0.056428624978294754
0.675,1.3813794300916779e-08,0.04515753354945319,7.060070609133887e-16,0.02283365222511512
0.725,1.6728965228231954e-09,0.016612528206853494,1.615987186006698e-17,0.008340761547931496
0.775,1.8128848923313305e-10,0.005468727795457213,0.0,0.002738102356429184
0.825,1.757990155210188e-11,0.0016109495514215204,3.907183881693682e-17,0.000805799179265675
0.875,1.525484169401331e-12,0.0004246416914035267,3.903575572470536e-17,0.00021234338653505254
0.925,1.1845244490720282e-13,0.00010016324348237768,0.0,5.0082875884863884e-05
0.975,8.230484677931232e-15,2.1141664921752765e-05,3.1372338595619394e-17,1.0570888336384213e-05


==> anc/data/departure_time_traces.csv <==
Gamma_over_g_infty,t_times_g_infty,departure
10000.0,0.0,4.0223974804752066e-33
10000.0,1e-09,8.32820986216278e-17
10000.0,1.0642092440647224e-09,9.432026693937007e-17
10000.0,1.1325413151528126e-09,1.0682141769677797e-16
10000.0,1.2052609368708414e-09,1.2097945016813589e-16
10000.0,1.2826498305280626e-09,1.3701396198802171e-16
10000.0,1.3650078065460137e-09,1.5517365498174576e-16
10000.0,1.4526539259467783e-09,1.7574019235247797e-16
10000.0,1.5459277364194785e-09,1.990325670299589e-16
10000.0,1.6451905877536607e-09,2.254120489436004e-16
10000.0,1.7508270317357269e-09,2.5528778790067124e-16
10000.0,1.86324631193156e-09,2.8912315897068924e-16
10000.0,1.9828839491270673e-09,3.2744294875707304e-16
10000.0,2.1102034285685964e-09,3.708414939642866e-16
10000.0,2.245697995539772e-09,4.1999189848781483e-16
10000.0,2.389892566231053e-09,4.756564718678157e-16
10000.0,2.5433457613046483e-09,5.386985510069138e-16
10000.0,2.7066520700332356e-09,6.100958883751159e-16
10000.0,2.880444153396298e-09,6.909558143118495e-16
10000.0,3.0653952950565237e-09,7.825324083822337e-16
10000.0,3.2622220097116734e-09,8.862459461091375e-16
10000.0,3.4716868189265594e-09,1.0037049223685525e-15
10000.0,3.69460120519931e-09,1.1367309929613265e-15
10000.0,3.93182875570577e-09,1.2873872208283991e-15
10000.0,4.184288507901576e-09,1.458010064813515e-15
10000.0,4.45295850994266e-09,1.6512456065874798e-15
10000.0,4.738879609717651e-09,1.870090577329895e-15
10000.0,5.043159487171369e-09,2.117938819793797e-15
10000.0,5.366976945540476e-09,2.3986339057243958e-15
10000.0,5.711586478126423e-09,2.7165287239979252e-15
10000.0,6.078323128297236e-09,3.076552962578926e-15
10000.0,6.468607661546321e-09,3.4842895297742424e-15
10000.0,6.88395206964551e-09,3.946061098714086e-15
10000.0,7.32596542821523e-09,4.469028115399436e-15
10000.0,7.79636013040522e-09,5.061299788457265e-15
10000.0,8.296958520834916e-09,5.732059779424044e-15
10000.0,8.829699955494082e-09,6.491708539851835e-15
10000.0,9.39664831495471e-09,7.352024499081078e-15
10000.0,1e-08,8.326346598285639e-15
10000.0,1.0642092440647247e-08,9.429780996158398e-15
10000.0,1.1325413151528126e-08,1.067943514572863e-14
10000.0,1.2052609368708414e-08,1.209468286472913e-14
10000.0,1.2826498305280599e-08,1.3697464500977875e-14
10000.0,1.3650078065460137e-08,1.5512626836710042e-14
10000.0,1.4526539259467813e-08,1.7568307989444728e-14
10000.0,1.5459277364194784e-08,1.9896373261923346e-14
10000.0,1.645190587753661e-08,2.253290868100118e-14
10000.0,1.750827031735727e-08,2.5518779854585372e-14
10000.0,1.86324631193156e-08,2.890026478478604e-14
10000.0,1.9828839491270715e-08,3.2729770415776366e-14
10000.0,2.1102034285685966e-08,3.7066643985873885e-14
10000.0,2.2456979955397717e-08,4.1978091715242264e-14
10000.0,2.3898925662310527e-08,4.7540219013710974e-14
10000.0,2.5433457613046482e-08,5.3839208265659315e-14
10000.0,2.7066520700332412e-08,6.097265236609445e-14
10000.0,2.8804441533962978e-08,6.905106457883625e-14
10000.0,3.06539529505653e-08,7.819958799912676e-14
10000.0,3.262222009711673e-08,8.855993097200623e-14
10000.0,3.471686818926559e-08,1.0029255828674478e-13
10000.0,3.694601205199302e-08,1.1357917189596908e-13
10000.0,3.93182875570577e-08,1.2862551934951557e-13
10000.0,4.1842885079015845e-08,1.4566457315544554e-13
10000.0,4.45295850994266e-08,1.6496012996536673e-13
10000.0,4.738879609717651e-08,1.8681088490439243e-13
10000.0,5.043159487171359e-08,2.1155504363488548e-13
10000.0,5.366976945540476e-08,2.395755429571814e-13
10000.0,5.711586478126435e-08,2.713059600400384e-13
10000.0,6.078323128297236e-08,3.072372008744657e-13
10000.0,6.46860766154632e-08,3.4792507041127e-13
10000.0,6.883952069645497e-08,3.9399884025706853e-13
10000.0,7.32596542821523e-08,4.461709449595692e-13
10000.0,7.796360130405237e-08,5.052479550371668e-13
10000.0,8.296958520834915e-08,5.721429942517718e-13
10000.0,8.829699955494083e-08,6.478897904751009e-13
10000.0,9.396648314954691e-08,7.336585741661153e-13
10000.0,1e-07,8.307740663386849e-13
10000.0,1.0642092440647246e-07,9.407358293420604e-13
10000.0,1.1325413151528126e-07,1.0652412892588632e-12
10000.0,1.2052609368708414e-07,1.2062117787725757e-12
10000.0,1.2826498305280624e-07,1.3658219945165511e-12
10000.0,1.365007806546014e-07,1.5465333138489886e-12
10000.0,1.4526539259467813e-07,1.7511314734274762e-12
10000.0,1.5459277364194786e-07,1.982769176663667e-12
10000.0,1.6451905877536606e-07,2.245014270061812e-12
10000.0,1.7508270317357268e-07,2.5419042105670763e-12
10000.0,1.8632463119315597e-07,2.878007638503328e-12
10000.0,1.9828839491270713e-07,3.258493974743347e-12
10000.0,2.1102034285685966e-07,3.689212077801754e-12
10000.0,2.2456979955397717e-07,4.17677912816009e-12
10000.0,2.389892566231053e-07,4.728681055055655e-12
10000.0,2.5433457613046484e-07,5.353385987097003e-12
10000.0,2.7066520700332413e-07,6.060472394615331e-12
10000.0,2.880444153396298e-07,6.86077380089682e-12
10000.0,3.0653952950565297e-07,7.766542174079669e-12
10000.0,3.262222009711673e-07,8.791632374348153e-12
10000.0,3.471686818926559e-07,9.951710325355671e-12
10000.0,3.6946012051993025e-07,1.1264487907981575e-11
10000.0,3.9318287557057704e-07,1.274998794242522e-11
10000.0,4.184288507901585e-07,1.4430843035421471e-11
10000.0,4.45295850994266e-07,1.6332632527483717e-11
10000.0,4.738879609717651e-07,1.8484262285540255e-11
10000.0,5.043159487171359e-07,2.0918392654242175e-11
10000.0,5.366976945540476e-07,2.3671920510392466e-11
10000.0,5.711586478126435e-07,2.678652206523367e-11
10000.0,6.078323128297237e-07,3.030926383518166e-11
10000.0,6.468607661546321e-07,3.429329005960546e-11
10000.0,6.883952069645511e-07,3.879859579135182e-11
10000.0,7.32596542821523e-07,4.3892895928911963e-11
10000.0,7.796360130405236e-07,4.9652601605572316e-11
10000.0,8.296958520834915e-07,5.616391660751961e-11
10000.0,8.829699955494083e-07,6.352406786635326e-11
10000.0,9.39664831495471e-07,7.184268556799992e-11
10000.0,1e-06,8.124335004456418e-11
10000.0,1.0642092440647247e-06,9.186532437247769e-11
10000.0,1.1325413151528126e-06,1.0386549349097024e-10
10000.0,1.2052609368708414e-06,1.1742053267955732e-10
10000.0,1.2826498305280625e-06,1.3272933038773833e-10
10000.0,1.3650078065460137e-06,1.5001569268717614e-10
10000.0,1.4526539259467812e-06,1.6953135900290092e-10
10000.0,1.5459277364194786e-06,1.9155936125602354e-10
10000.0,1.6451905877536607e-06,2.1641776108846845e-10
10000.0,1.7508270317357268e-06,2.444638024019667e-10
10000.0,1.8632463119315598e-06,2.760985189796531e-10
10000.0,1.9828839491270713e-06,3.1177183940350365e-10
10000.0,2.1102034285685966e-06,3.519882337525488e-10
10000.0,2.2456979955397764e-06,3.9731294856160525e-10
10000.0,2.3898925662310525e-06,4.483788781100332e-10
10000.0,2.5433457613046483e-06,5.058941211374202e-10
10000.0,2.7066520700332412e-06,5.706502723575417e-10
10000.0,2.880444153396298e-06,6.435314974337998e-10
10000.0,3.06539529505653e-06,7.255244381155929e-10
10000.0,3.2622220097116733e-06,8.177289906921357e-10
10000.0,3.4716868189265596e-06,9.213699954204394e-10
10000.0,3.6946012051993024e-06,1.0378098666880085e-09
10000.0,3.93182875570577e-06,1.168562182873709e-09
10000.0,4.184288507901584e-06,1.315306240598015e-09
10000.0,4.45295850994266e-06,1.4799025596595886e-09
10000.0,4.738879609717651e-06,1.6644093017209532e-09
10000.0,5.043159487171369e-06,1.8710995369445403e-09
10000.0,5.366976945540476e-06,2.102479257443737e-09
10000.0,5.711586478126435e-06,2.3613059937085854e-09
10000.0,6.0783231282972365e-06,2.6506078391708276e-09
10000.0,6.468607661546321e-06,2.9737026278803974e-09
10000.0,6.88395206964551e-06,3.3342169400096244e-09
10000.0,7.32596542821523e-06,3.736104528837131e-09
10000.0,7.796360130405236e-06,4.183663670424685e-09
10000.0,8.296958520834915e-06,4.681552833110243e-09
10000.0,8.829699955494083e-06,5.234803948329405e-09
10000.0,9.396648314954709e-06,5.848832437823642e-09
10000.0,9.999999999999999e-06,6.52944301640678e-09
10000.0,1.0642092440647246e-05,7.282830146480377e-09
10000.0,1.1325413151528127e-05,8.115571873896885e-09
10000.0,1.2052609368708438e-05,9.034615629471831e-09
10000.0,1.2826498305280625e-05,1.004725444298192e-08
10000.0,1.3650078065460137e-05,1.116109189533145e-08
10000.0,1.4526539259467812e-05,1.2383994040330494e-08
10000.0,1.5459277364194785e-05,1.3724026473128266e-08
10000.0,1.645190587753664e-05,1.518937472315936e-08
10000.0,1.750827031735727e-05,1.6788246223082558e-08
10000.0,1.86324631193156e-05,1.8528752271557162e-08
10000.0,1.9828839491270713e-05,2.0418768688011387e-08
10000.0,2.1102034285685967e-05,2.2465774274003335e-08
10000.0,2.2456979955397763e-05,2.4676666769854663e-08
10000.0,2.3898925662310526e-05,2.705755674609867e-08
10000.0,2.543345761304648e-05,2.961354081168554e-08
10000.0,2.706652070033241e-05,3.234845666179618e-08
10000.0,2.8804441533962977e-05,3.526462382399461e-08
10000.0,3.06539529505653e-05,3.836257547413973e-08
10000.0,3.2622220097116734e-05,4.1640788346097504e-08
10000.0,3.4716868189265594e-05,4.509541949301815e-08
10000.0,3.6946012051993025e-05,4.872006038821382e-08
10000.0,3.93182875570577e-05,5.250552046869405e-08
10000.0,4.1842885079015846e-05,5.6439653585235756e-08
10000.0,4.45295850994266e-05,6.050724176604518e-08
10000.0,4.7388796097176605e-05,6.468995104593342e-08
10000.0,5.043159487171359e-05,6.896637367186173e-08
10000.0,5.366976945540476e-05,7.331216959100696e-08
10000.0,5.711586478126435e-05,7.770031761113148e-08
10000.0,6.078323128297236e-05,8.210148290174413e-08
10000.0,6.468607661546333e-05,8.648450256656852e-08
10000.0,6.883952069645496e-05,9.081698495830107e-08
10000.0,7.32596542821523e-05,9.506601145002626e-08
10000.0,7.796360130405237e-05,9.919892188870173e-08
10000.0,8.296958520834914e-05,1.0318415743967387e-07
10000.0,8.829699955494101e-05,1.0699212760965733e-07
10000.0,9.39664831495471e-05,1.1059606260936782e-07
10000.0,0.0001,1.1397280859916189e-07
10000.0,0.00010642092440647246,1.171035223974192e-07
10000.0,0.00011325413151528126,1.1997422440789483e-07
10000.0,0.00012052609368708438,1.225761740763381e-07
10000.0,0.00012826498305280626,1.2490604103223446e-07
10000.0,0.00013650078065460138,1.2696585675942664e-07
10000.0,0.00014526539259467812,1.2876274535915563e-07
10000.0,0.00015459277364194784,1.303084466048251e-07
10000.0,0.0001645190587753664,1.3161865872420707e-07
10000.0,0.0001750827031735727,1.3271224081233295e-07
10000.0,0.00018632463119315598,1.3361032421894155e-07
10000.0,0.00019828839491270713,1.3433538768357887e-07
10000.0,0.00021102034285685965,1.3491035182889467e-07
10000.0,0.00022456979955397762,1.353577447746819e-07
10000.0,0.00023898925662310528,1.3569898251465525e-07
10000.0,0.00025433457613046484,1.3595379617960243e-07
10000.0,0.0002706652070033241,1.3613982463343567e-07
10000.0,0.00028804441533962976,1.3627237646926581e-07
10000.0,0.00030653952950565296,1.3636435189557306e-07
10000.0,0.0003262222009711673,1.3642630359732416e-07
10000.0,0.00034716868189265667,1.3646660748603513e-07
10000.0,0.00036946012051993025,1.3649170993369538e-07
10000.0,0.00039318287557057704,1.3650641770875802e-07
10000.0,0.00041842885079015847,1.3651419996177696e-07
10000.0,0.000445295850994266,1.365174773679313e-07
10000.0,0.00047388796097176607,1.365178807756095e-07
10000.0,0.0005043159487171359,1.3651646923071646e-07
10000.0,0.0005366976945540476,1.3651390399810532e-07
10000.0,0.0005711586478126435,1.3651058046115233e-07
10000.0,0.0006078323128297236,1.3650672322164565e-07
10000.0,0.0006468607661546334,1.365024513968532e-07
10000.0,0.000688395206964551,1.3649782134818247e-07
10000.0,0.000732596542821523,1.3649285334438787e-07
10000.0,0.0007796360130405236,1.3648754743430203e-07
10000.0,0.0008296958520834915,1.3648189246136783e-07
10000.0,0.0008829699955494101,1.3647587094255692e-07
10000.0,0.000939664831495471,1.3646946157486086e-07
10000.0,0.001,1.3646264044351846e-07
10000.0,0.0010642092440647246,1.3645538155025668e-07
10000.0,0.0011325413151528126,1.3644765699922995e-07
10000.0,0.0012052609368708438,1.3643943701605542e-07
10000.0,0.0012826498305280624,1.3643068988687968e-07
10000.0,0.0013650078065460137,1.3642138185838682e-07
10000.0,0.0014526539259467812,1.364114770169771e-07
10000.0,0.0015459277364194785,1.364009371547075e-07
10000.0,0.001645190587753664,1.3638972162474126e-07
10000.0,0.0017508270317357268,1.3637778718701516e-07
10000.0,0.0018632463119315598,1.363650878440597e-07
10000.0,0.001982883949127071,1.3635157466646296e-07
10000.0,0.0021102034285685966,1.36337195607462e-07
10000.0,0.002245697995539776,1.3632189530598563e-07
10000.0,0.0023898925662310527,1.3630561487748988e-07
10000.0,0.0025433457613046532,1.3628829169182584e-07
10000.0,0.0027066520700332413,1.362698591373802e-07
10000.0,0.002880444153396298,1.362502463706874e-07
10000.0,0.00306539529505653,1.3622937805065836e-07
10000.0,0.0032622220097116733,1.3620717405652065e-07
10000.0,0.0034716868189265666,1.3618354918850703e-07
10000.0,0.0036946012051993025,1.3615841285035896e-07
10000.0,0.003931828755705771,1.3613166871252825e-07
10000.0,0.004184288507901585,1.3610321435505135e-07
10000.0,0.00445295850994266,1.3607294088890573e-07
10000.0,0.004738879609717661,1.3604073255467495e-07
10000.0,0.005043159487171369,1.36006466297293e-07
10000.0,0.005366976945540476,1.3597001131550382e-07
10000.0,0.0057115864781264345,1.3593122858476066e-07
10000.0,0.006078323128297237,1.3588997035208995e-07
10000.0,0.006468607661546334,1.35846079601483e-07
10000.0,0.00688395206964551,1.3579938948832333e-07
10000.0,0.00732596542821523,1.357497227412373e-07
10000.0,0.0077963601304052365,1.3569689102979865e-07
10000.0,0.008296958520834915,1.356406942964072e-07
10000.0,0.0088296999554941,1.355809200506618e-07
10000.0,0.00939664831495471,1.3551734262450668e-07
10000.0,0.01,1.354497223863414e-07
10000.0,0.01024049827616486,1.354227800266837e-07
10000.0,0.01048678049441355,1.3539519639165115e-07
10000.0,0.010738985757556125,1.3536695637981232e-07
10000.0,0.01099725651380125,1.3533804454187902e-07
10000.0,0.01126173863721245,1.3530844507306923e-07
10000.0,0.011532581510099331,1.3527814180529816e-07
10000.0,0.011809938107390295,1.3524711819925815e-07
10000.0,0.012093965083034402,1.352153573363023e-07
10000.0,0.012384822858481189,1.3518284191020517e-07
10000.0,0.012682675713288379,1.3514955421874026e-07
10000.0,0.012987691877908759,1.3511547615511511e-07
10000.0,0.013300043628708503,1.3508058919922406e-07
10000.0,0.013619907385270687,1.3504487440877452e-07
10000.0,0.013947463810038953,1.350083124101977e-07
10000.0,0.01428289791035757,1.3497088338943168e-07
10000.0,0.014626399142965539,1.349325670825132e-07
10000.0,0.01497816152100378,1.3489334276601394e-07
10000.0,0.015338383723595809,1.3485318924728385e-07
10000.0,0.015707269208063805,1.3481208485453805e-07
10000.0,0.01608502632484348,1.3477000742676117e-07
10000.0,0.016471868435162608,1.3472693430343694e-07
10000.0,0.016868014031549708,1.34682842314091e-07
10000.0,0.017273686861240947,1.346377077676549e-07
10000.0,0.01768911605255496,1.345915064416704e-07
10000.0,0.01811453624430692,1.3454421357127703e-07
10000.0,0.0185501877183351,1.3449580383803813e-07
10000.0,0.018996316535214518,1.3444625135858618e-07
10000.0,0.01945317467323463,1.3439552967307413e-07
10000.0,0.019921020170719318,1.343436117334211e-07
10000.0,0.02040011727176966,1.342904698914276e-07
10000.0,0.020890736575511826,1.3423607588665595e-07
10000.0,0.021393155188934306,1.341804008341304e-07
10000.0,0.021907656883400912,1.341234152118875e-07
10000.0,0.02243453225492783,1.3406508884827645e-07
10000.0,0.022974078888315343,1.34005390909153e-07
10000.0,0.02352660152522688,1.3394428988481796e-07
10000.0,0.024092412236310347,1.3388175357682116e-07
10000.0,0.024671830597458932,1.338177490845596e-07
10000.0,0.025265183870310983,1.337522427916802e-07
10000.0,0.025872807187090775,1.3368520035236365e-07
10000.0,0.026495043739894905,1.336165866773516e-07
10000.0,0.027132244974530623,1.3354636591985758e-07
10000.0,0.027784770789016373,1.3347450146127814e-07
10000.0,0.028452989736855797,1.3340095589674395e-07
10000.0,0.029137279235200826,1.333256910204995e-07
10000.0,0.02983802577802083,1.3324866781113615e-07
10000.0,0.0305556251543985,1.3316984641663607e-07
10000.0,0.03129048267207575,1.330891861392958e-07
10000.0,0.03204301338637582,1.3300664542047542e-07
10000.0,0.03281364233463092,1.3292218182521272e-07
10000.0,0.03360280477624782,1.3283575202671173e-07
10000.0,0.03441094643854702,1.327473117906794e-07
10000.0,0.03523852376851421,1.3265681595955342e-07
10000.0,0.03608600419060645,1.325642184365904e-07
10000.0,0.036953866370758315,1.3246947216988668e-07
10000.0,0.03784260048673773,1.3237252913624996e-07
10000.0,0.038752708505003314,1.3227334032500223e-07
10000.0,0.0396847044642206,1.3217185572171718e-07
10000.0,0.04063911476559628,1.320680242918599e-07
10000.0,0.04161647847019549,1.3196179396436624e-07
10000.0,0.0426173476034089,1.318531116151994e-07
10000.0,0.04364228746674275,1.3174192305084977e-07
10000.0,0.04469187695710705,1.316281729918244e-07
10000.0,0.04576670889378268,1.3151180505612583e-07
10000.0,0.04686739035325206,1.3139276174273505e-07
10000.0,0.047994543012082336,1.3127098441513062e-07
10000.0,0.04914880349805495,1.3114641328484492e-07
10000.0,0.050330823749739725,1.3101898739507766e-07
10000.0,0.05154127138471674,1.308886446043991e-07
10000.0,0.05278083007665368,1.307553215705492e-07
10000.0,0.05405019994145227,1.3061895373435864e-07
10000.0,0.05535009793268078,1.3047947530382025e-07
10000.0,0.05668125824651741,1.3033681923833666e-07
10000.0,0.05804443273643166,1.301909172331465e-07
10000.0,0.05944039133783959,1.300416997039949e-07
10000.0,0.060869922502971116,1.2988909577205328e-07
10000.0,0.06233383364619644,1.2973303324910387e-07
10000.0,0.0638329516000622,1.2957343862306454e-07
10000.0,0.06536812308229518,1.294102370438419e-07
10000.0,0.06694021517403764,1.292433523095819e-07
10000.0,0.06855011580958373,1.290727068533351e-07
10000.0,0.07019873427789439,1.2889822173016292e-07
10000.0,0.07188700173617327,1.2871981660479328e-07
10000.0,0.07361587173579427,1.2853740973975962e-07
10000.0,0.07538632076087748,1.2835091798417245e-07
10000.0,0.07719934877981775,1.2816025676310101e-07
10000.0,0.07905597981007731,1.27965340067653e-07
10000.0,0.08095726249656213,1.2776608044579043e-07
10000.0,0.08290427070390702,1.275623889939241e-07
10000.0,0.08489810412300654,1.2735417534937893e-07
10000.0,0.08693988889213129,1.2714134768373791e-07
10000.0,0.08903077823298355,1.2692381269718703e-07
10000.0,0.09117195310204841,1.2670147561387958e-07
10000.0,0.09336462285761103,1.2647424017840544e-07
10000.0,0.09561002594281483,1.2624200865344227e-07
10000.0,0.09790943058514728,1.2600468181866193e-07
10000.0,0.1002641355127484,1.2576215897094738e-07
10000.0,0.102675470687946,1.2551433792605307e-07
10000.0,0.10514479805843269,1.252611150217289e-07
10000.0,0.10767351232650824,1.250023851224588e-07
10000.0,0.11026304173682236,1.2473804162586765e-07
10000.0,0.11291484888306236,1.2446797647089012e-07
10000.0,0.11563043153404158,1.2419208014785784e-07
10000.0,0.11841132347965519,1.239102417105269e-07
10000.0,0.12125909539718094,1.2362234879022863e-07
10000.0,0.12417535573841419,1.2332828761222873e-07
10000.0,0.1271617516381389,1.2302794301439012e-07
10000.0,0.13021996984444656,1.2272119846832844e-07
10000.0,0.13335173767142952,1.2240793610311395e-07
10000.0,0.13655882397478628,1.220880367317236e-07
10000.0,0.13984304015088997,1.2176137988031237e-07
10000.0,0.14320624115988423,1.2142784382053403e-07
10000.0,0.1466503265733844,1.2108730560496988e-07
10000.0,0.15017724164737567,1.2073964110589768e-07
10000.0,0.15378897842091444,1.2038472505751508e-07
10000.0,0.15748757684125295,1.2002243110181454e-07
10000.0,0.1612751259160232,1.1965263183825475e-07
10000.0,0.16515376489313066,1.1927519887745124e-07
10000.0,0.16912568446902412,1.1889000289899647e-07
10000.0,0.1731931280260245,1.1849691371371234e-07
10000.0,0.17735839289941038,1.1809580033040222e-07
10000.0,0.18162383167497823,1.1768653102741076e-07
10000.0,0.18599185351780714,1.1726897342915628e-07
10000.0,0.19046492553298114,1.1684299458785032e-07
10000.0,0.19504557415903623,1.1640846107060816e-07
10000.0,0.1997363865949196,1.1596523905222972e-07
10000.0,0.20454001226126725,1.1551319441382014e-07
10000.0,0.2094591642968247,1.1505219284752891e-07
10000.0,0.21449662109085657,1.1458209996760998e-07
10000.0,0.21965522785241043,1.1410278142809876e-07
10000.0,0.22493789821732088,1.1361410304728575e-07
10000.0,0.23034761589386216,1.1311593093929968e-07
10000.0,0.23588743634797812,1.1260813165301456e-07
10000.0,0.24156048852904183,1.1209057231856094e-07
10000.0,0.2473699766371195,1.1156312080167816e-07
10000.0,0.2533191819327364,1.1102564586616747e-07
10000.0,0.2594114645901681,1.1047801734472756e-07
10000.0,0.26565026559530186,1.09920106318391e-07
10000.0,0.27203910868914266,1.0935178530483085e-07
10000.0,0.27858160235805907,1.0877292845580167e-07
10000.0,0.2852814418718949,1.0818341176393141e-07
10000.0,0.2921424113710966,1.0758311327909541e-07
10000.0,0.29916838600403606,1.0697191333466543e-07
10000.0,0.30636333411573546,1.0634969478374783e-07
10000.0,0.3137313194892309,1.0571634324569652e-07
10000.0,0.3212765036408396,1.05071747363083e-07
10000.0,0.3290031481706292,1.0441579906925576e-07
10000.0,0.3369156171694141,1.0374839386670438e-07
10000.0,0.3450183796836405,1.0306943111631622e-07
10000.0,0.35331601223955145,1.0237881433767119e-07
10000.0,0.36181320142805695,1.0167645152045023e-07
10000.0,0.3705147465517709,1.0096225544702256e-07
10000.0,0.37942556233570707,1.0023614402622994e-07
10000.0,0.38855068170316914,9.9498040638365e-08
10000.0,0.39789525861839853,9.874787449131443e-08
10000.0,0.4074645709975882,9.798558098773355e-08
10000.0,0.41726402368990567,9.721110210317496e-08
10000.0,0.4272991515302093,9.642438677497592e-08
10000.0,0.4375756224651816,9.562539130162338e-08
10000.0,0.44809924075464586,9.481407975239024e-08
10000.0,0.45887595024987343,9.399042438680994e-08
10000.0,0.46991183775073414,9.315440608365287e-08
10000.0,0.48121313644358554,9.230601477886611e-08
10000.0,0.4927862294218424,9.144524991195061e-08
10000.0,0.5046376532912159,9.057212088015848e-08
10000.0,0.5167741018616577,8.968664749977065e-08
10000.0,0.5292024299280951,8.87888604737033e-08
10000.0,0.5419296571420913,8.78788018645472e-08
10000.0,0.5549629719766204,8.695652557205871e-08
10000.0,0.5683097357861909,8.602209781409248e-08
10000.0,0.5819774869646196,8.507559760975207e-08
10000.0,0.5959739452027946,8.411711726356204e-08
10000.0,0.6103070158488388,8.314676284926502e-08
10000.0,0.6249847943731356,8.216465469178912e-08
10000.0,0.6400155709407345,8.117092784582683e-08
10000.0,0.6554078350937261,8.016573256934198e-08
10000.0,0.6711702805462246,7.91492347901888e-08
10000.0,0.68731181009467,7.812161656401413e-08
10000.0,0.7038415406462218,7.708307652133426e-08
10000.0,0.7207688083680855,7.603383030178787e-08
10000.0,0.7381031739606781,7.497411097323104e-08
10000.0,0.7558544280576137,7.390416943343219e-08
10000.0,0.774032596755557,7.282427479186235e-08
10000.0,0.7926479472770698,7.173471472910767e-08
10000.0,0.8117109937696448,7.06357958312321e-08
10000.0,0.8312325032442115,6.952784389640843e-08
10000.0,0.851223501656455,6.84112042109949e-08
10000.0,0.8716952801343945,6.72862417921739e-08
10000.0,0.8926594013557313,6.615334159423902e-08
10000.0,0.9141277060785724,6.501290867550839e-08
10000.0,0.9361123198292159,6.38653683228251e-08
10000.0,0.9586256597507775,6.271116613052967e-08
10000.0,0.981680441616524,6.155076803085537e-08
10000.0,1.0052896870118775,6.038466027257691e-08
10000.0,1.029466730689145,5.9213349344814385e-08
10000.0,1.054225228099126,5.803736184294307e-08
10000.0,1.0795791631038612,5.685724427350434e-08
10000.0,1.105542855874859,5.5673562795198586e-08
10000.0,1.1321309709812877,5.4486902892984344e-08
10000.0,1.1593585256726722,5.3297868982560114e-08
10000.0,1.187240898360804,5.210708394247135e-08
10000.0,1.215793837305623,5.0915188571403374e-08
10000.0,1.24503346951001,4.9722840968211185e-08
10000.0,1.2749763098284808,4.8530715832614744e-08
10000.0,1.30563927029496,4.7339503684588296e-08
10000.0,1.3370396696748679,4.614991000077389e-08
10000.0,1.3691952432469527,4.496265426656359e-08
10000.0,1.402124152820354,4.377846894274373e-08
10000.0,1.435844996992596,4.259809834600036e-08
10000.0,1.4703768216542628,4.1422297442912606e-08
10000.0,1.5057391307463237,4.025183055752155e-08
10000.0,1.5419518972761712,3.9087469992925775e-08
10000.0,1.5790355745985762,3.7929994567918526e-08
10000.0,1.6170111079679719,3.67801880700765e-08
10000.0,1.6558999463685442,3.563883762733946e-08
10000.0,1.6957240546288572,3.450673200059813e-08
10000.0,1.7365059258278093,3.3384659800449925e-08
10000.0,1.7782685939989755,3.2273407631865775e-08
10000.0,1.8210356471404612,3.117375817114233e-08
10000.0,1.8648312405376666,3.0086488180191713e-08
10000.0,1.9096801104064345,2.9012366463876865e-08
10000.0,1.9556075878643424,2.7952151776781546e-08
10000.0,2.0026396132379713,2.690659068652209e-08
10000.0,2.050802750714292,2.5876415401364755e-08
10000.0,2.100124203344387,2.486234157067207e-08
10000.0,2.150631828408029,2.3865066067299785e-08
10000.0,2.202354153147772,2.2885264761848525e-08
10000.0,2.255320390881427,2.1923590299204714e-08
10000.0,2.3095604575020725,2.0980669888540223e-08
10000.0,2.365104988374849,2.0057103118418123e-08
10000.0,2.4219853556401567,1.9153459809261264e-08
10000.0,2.4802336859329555,1.827027791585634e-08
10000.0,2.539882878528246,1.740806149300593e-08
10000.0,2.600966623922914,1.6567278737764292e-08
10000.0,2.6635194228644954,1.5748360121885694e-08
10000.0,2.7275766058375477,1.4951696628341246e-08
10000.0,2.7931743530187023,1.4177638105691921e-08
10000.0,2.860349714711591,1.3426491754101038e-08
10000.0,2.9291406322732714,1.2698520756498521e-08
10000.0,2.9995859595438907,1.1993943068104554e-08
10000.0,3.071725484791752,1.1312930376996833e-08
10000.0,3.1455999531861623,1.065560724779286e-08
10000.0,3.221251089810715,1.0022050459708103e-08
10000.0,3.2987216232300822,9.412288549328462e-09
10000.0,3.3780553096235395,8.826301567312027e-09
10000.0,3.459296957498943,8.264021056995972e-09
10000.0,3.5424924530010258,7.725330261468636e-09
10000.0,3.6276887858284055,7.210064564118341e-09
10000.0,3.714934075773837,6.718012165979261e-09
10000.0,3.8042775999028096,6.248915001380259e-09
10000.0,3.89576982038573,5.802469891476619e-09
10000.0,3.989462412999518,5.378329933222005e-09
10000.0,4.085408296314605,4.976106119241926e-09
10000.0,4.183661661583936,4.595369181919665e-09
10000.0,4.28427800335073,4.235651652827472e-09
10000.0,4.38731415079242,3.896450126454814e-09
10000.0,4.492828299818351,3.5772277150341364e-09
10000.0,4.6008800459394505,3.277416679168222e-09
10000.0,4.711530417928428,2.996421216958341e-09
10000.0,4.824841912289434,2.73362039244906e-09
10000.0,4.940878528556795,2.4883711824748727e-09
10000.0,5.059705805442581,2.2600116194516137e-09
10000.0,5.1813908578536125,2.0478640063281182e-09
10000.0,5.306002414798626,1.851238178833506e-09
10000.0,5.433610858207195,1.6694347893458889e-09
10000.0,5.564288262682143,1.501748586195901e-09
10000.0,5.698108436208089,1.3474716620180953e-09
10000.0,5.8351469618389356,1.2058966448938227e-09
10000.0,5.975481240388028,1.0763198064965386e-09
10000.0,6.119190534144903,9.580440622605523e-10
10000.0,6.266356011643525,8.503818397432401e-10
10000.0,6.417060793507081,7.526577928307298e-10
10000.0,6.571389999395441,6.642113412316044e-10
10000.0,6.729430796081606,5.843990167917413e-10
10000.0,6.891272446684439,5.125966005157395e-10
10000.0,7.057006361085444,4.482010367639313e-10
10000.0,7.226726147557991,3.906321138673084e-10
10000.0,7.400527665638317,3.3933390332154603e-10
10000.0,7.578509080267952,2.9377595273696554e-10
10000.0,7.760770917238375,2.534542307811793e-10
10000.0,7.9474161199689926,2.1789182540225625e-10
10000.0,8.138550107650735,1.8663939960746036e-10
10000.0,8.334280834787865,1.5927541194270154e-10
10000.0,8.534718852171903,1.354061115185004e-10
10000.0,8.739977369321807,1.1466531991155776e-10
10000.0,8.95017231842599,9.671401449264005e-11
10000.0,9.165422419821978,8.123972965375833e-11
10000.0,9.385849249050978,6.795579399906974e-11
10000.0,9.611577305524985,5.6600422801280814e-11
10000.0,9.842734082845386,4.6935685893291516e-11
10000.0,10.079450140812735,3.874637165721556e-11
10000.0,10.321859179168243,3.183876789224552e-11
10000.0,10.570098113108891,2.603938010051424e-11
10000.0,10.8243071506185,2.1193607146003858e-11
10000.0,11.084629871658779,1.716439334310443e-11
10000.0,11.351213309264718,1.383087485304651e-11
10000.0,11.624208032590504,1.1087036848061279e-11
10000.0,11.903768231952474,8.840396289190709e-12
10000.0,12.190051805917541,7.01072340143428e-12
10000.0,12.483220450485888,5.528813068151443e-12
10000.0,12.783439750418674,4.3353154539521025e-12
10000.0,13.090879272761974,3.3796332488144515e-12
10000.0,13.405712662620138,2.6188910500105548e-12
10000.0,13.728117741232303,2.016980602634217e-12
10000.0,14.058276606407759,1.543683938969148e-12
10000.0,14.396375735376752,1.1738749205578292e-12
10000.0,14.74260609011472,8.867983171070521e-13
10000.0,15.097163225199747,6.654243690693364e-13
10000.0,15.460247398263746,4.958757849421576e-13
10000.0,15.832063683100225,3.6692332265649324e-13
10000.0,16.212822085492007,2.695454935677669e-13
10000.0,16.60273766182486,1.9654749891810953e-13
10000.0,17.002030640553482,1.4223424917057677e-13
10000.0,17.410926546589018,1.0213220975763837e-13
10000.0,17.829656328677775,7.275484342900686e-14
10000.0,18.258456489843677,5.14065588494428e-14
10000.0,18.69756922096752,3.60203060773862e-14
10000.0,19.147242537579118,2.502426096426371e-14
10000.0,19.607730419938935,1.7233392232524323e-14
10000.0,20.07929295648901,1.1762088469837202e-14
10000.0,20.562196490753504,7.954421001126889e-15
10000.0,21.056713771772433,5.329018391013588e-15
10000.0,21.56312410815326,3.5359175080601142e-15
10000.0,22.08171352582723,2.3231254958814274e-15
10000.0,22.61277492960002,1.510969927963246e-15
10000.0,23.156608268587288,9.726264093000933e-16
10000.0,23.71352070562932,6.194914652750607e-16
10000.0,24.283826790779667,3.9031296556698715e-16
10000.0,24.86784863896654,2.432011900700006e-16
10000.0,25.465916111926543,1.498226387190845e-16
10000.0,26.078367004514288,9.122825890945187e-17
10000.0,26.7055472354923,5.489083566204403e-17
10000.0,27.347811042909832,3.262602737081171e-17
10000.0,28.005521184180036,1.9151149056498396e-17
10000.0,28.679049140969433,1.1098418150964652e-17
10000.0,29.36877532901447,6.347885940281959e-18
10000.0,30.07508931298459,3.5822994700370144e-18
10000.0,30.798390026512312,1.9939720618561295e-18
10000.0,31.539085997515222,1.0943517662899783e-18
10000.0,32.29759557893701,5.920090464766843e-19
10000.0,33.07434718503742,3.1556044614041934e-19
10000.0,33.869779533365396,1.6567816111764528e-19
10000.0,34.68434189255121,8.564823391042015e-20
10000.0,35.51849433605835,4.3579290583500185e-20
10000.0,36.372708002037676,2.1816484045453984e-20
10000.0,37.24746535943149,1.0741439902215487e-20
10000.0,38.14326048047683,5.199236559722409e-21
10000.0,39.06059931976305,2.4730790626244966e-21
10000.0,40.0,1.1555147837057616e-21
1000000.0,0.0,4.139674322613257e-33
1000000.0,1.0000000000000001e-11,8.328332080898234e-21
1000000.0,1.0642092440647225e-11,9.432174044173351e-21
1000000.0,1.1325413151528127e-11,1.068231941319705e-20
1000000.0,1.2052609368708414e-11,1.2098159174592821e-20
1000000.0,1.2826498305280625e-11,1.3701654368596847e-20
1000000.0,1.3650078065460137e-11,1.5517676717954353e-20
1000000.0,1.4526539259467783e-11,1.757439439709907e-20
1000000.0,1.5459277364194786e-11,1.9903708935922048e-20
1000000.0,1.645190587753661e-11,2.2541750021745504e-20
1000000.0,1.750827031735727e-11,2.552943588436034e-20
1000000.0,1.86324631193156e-11,2.8913107944064987e-20
1000000.0,1.9828839491270672e-11,3.274524958058084e-20
1000000.0,2.1102034285685964e-11,3.70853001528008e-20
1000000.0,2.2456979955397718e-11,4.2000576901420744e-20
1000000.0,2.3898925662310527e-11,4.756731904352604e-20
1000000.0,2.5433457613046482e-11,5.387187022622623e-20
1000000.0,2.7066520700332357e-11,6.101201769672502e-20
1000000.0,2.8804441533962978e-11,6.909850895239857e-20
1000000.0,3.065395295056524e-11,7.825676938166469e-20
1000000.0,3.262222009711673e-11,8.862884754848638e-20
1000000.0,3.471686818926559e-11,1.0037561826194757e-19
1000000.0,3.69460120519931e-11,1.1367927762189087e-19
1000000.0,3.93182875570577e-11,1.2874616870878068e-19
1000000.0,4.184288507901576e-11,1.4580998174094533e-19
1000000.0,4.45295850994266e-11,1.651353783191874e-19
1000000.0,4.738879609717651e-11,1.870220959606055e-19
1000000.0,5.0431594871713693e-11,2.1180959656349884e-19
1000000.0,5.366976945540476e-11,2.398823308469953e-19
1000000.0,5.711586478126423e-11,2.716757004548778e-19
1000000.0,6.078323128297237e-11,3.0768281007211457e-19
1000000.0,6.468607661546321e-11,3.4846211431379586e-19
1000000.0,6.883952069645511e-11,3.946460778829192e-19
1000000.0,7.32596542821523e-11,4.469509832990931e-19
1000000.0,7.79636013040522e-11,5.061880381557187e-19
1000000.0,8.296958520834915e-11,5.732759541972361e-19
1000000.0,8.829699955494083e-11,6.492551930839407e-19
1000000.0,9.39664831495471e-11,7.353040997478998e-19
1000000.0,1e-10,8.327571733178958e-19
1000000.0,1.0642092440647268e-10,9.431257588465386e-19
1000000.0,1.1325413151528126e-10,1.0681214804667078e-18
1000000.0,1.2052609368708414e-10,1.209682779125102e-18
1000000.0,1.2826498305280625e-10,1.3700049661539185e-18
1000000.0,1.3650078065460138e-10,1.5515742582968374e-18
1000000.0,1.4526539259467783e-10,1.7572063215336463e-18
1000000.0,1.5459277364194786e-10,1.990089920894925e-18
1000000.0,1.6451905877536607e-10,2.2538363524051714e-18
1000000.0,1.7508270317357268e-10,2.5525354228835345e-18
1000000.0,1.8632463119315598e-10,2.8908188446515044e-18
1000000.0,1.9828839491270753e-10,3.273932026984807e-18
1000000.0,2.1102034285685966e-10,3.707815376032271e-18
1000000.0,2.2456979955397718e-10,4.199196362081794e-18
1000000.0,2.389892566231053e-10,4.755693779530138e-18
1000000.0,2.5433457613046483e-10,5.38593581366818e-18
1000000.0,2.706652070033236e-10,6.099693741649432e-18
1000000.0,2.880444153396298e-10,6.90803333703953e-18
1000000.0,3.0653952950565234e-10,7.823486320515877e-18
1000000.0,3.2622220097116734e-10,8.860244509763655e-18
1000000.0,3.4716868189265595e-10,1.0034379671498538e-17
1000000.0,3.69460120519931e-10,1.1364092476429936e-17
1000000.0,3.93182875570577e-10,1.2869994406519749e-17
1000000.0,4.1842885079015763e-10,1.457542697314265e-17
1000000.0,4.45295850994266e-10,1.6506823180684478e-17
1000000.0,4.738879609717651e-10,1.8694116821129068e-17
1000000.0,5.043159487171369e-10,2.1171205923854878e-17
1000000.0,5.366976945540476e-10,2.397647751864538e-17
1000000.0,5.711586478126424e-10,2.7153401816044494e-17
1000000.0,6.078323128297236e-10,3.075120497722798e-17
1000000.0,6.46860766154632e-10,3.482563085664574e-17
1000000.0,6.88395206964551e-10,3.943980346926184e-17
1000000.0,7.32596542821523e-10,4.466520348411412e-17
1000000.0,7.796360130405221e-10,5.058277379824699e-17
1000000.0,8.296958520834915e-10,5.728417122938688e-17
1000000.0,8.829699955494083e-10,6.487318360829048e-17
1000000.0,9.39664831495471e-10,7.346733409061518e-17
1000000.0,1e-09,8.319969737905154e-17
1000000.0,1.0642092440647268e-09,9.422095579288904e-17
1000000.0,1.1325413151528126e-09,1.067017267958888e-16
1000000.0,1.2052609368708414e-09,1.2083519774484653e-16
1000000.0,1.2826498305280626e-09,1.3684010831774527e-16
1000000.0,1.3650078065460137e-09,1.5496412638923425e-16
1000000.0,1.4526539259467783e-09,1.754876691234287e-16
1000000.0,1.5459277364194785e-09,1.987282278370263e-16
1000000.0,1.6451905877536607e-09,2.2504526285459465e-16
1000000.0,1.7508270317357269e-09,2.5484574324252126e-16
1000000.0,1.86324631193156e-09,2.885904160964926e-16
1000000.0,1.9828839491270756e-09,3.268009011197974e-16
1000000.0,2.1102034285685964e-09,3.7006771872227847e-16
1000000.0,2.245697995539772e-09,4.1905937397606886e-16
1000000.0,2.389892566231053e-09,4.74532634697781e-16
1000000.0,2.5433457613046483e-09,5.373441599084856e-16
1000000.0,2.7066520700332356e-09,6.084636552211313e-16
1000000.0,2.880444153396298e-09,6.8898875460884175e-16
1000000.0,3.065395295056536e-09,7.801618538459171e-16
1000000.0,3.2622220097116734e-09,8.833891500536424e-16
1000000.0,3.4716868189265594e-09,1.0002621746451903e-15
1000000.0,3.69460120519931e-09,1.132582143990289e-15
1000000.0,3.93182875570577e-09,1.282387493869928e-15
1000000.0,4.184288507901576e-09,1.4519850107838162e-15
1000000.0,4.45295850994266e-09,1.6439850261240947e-15
1000000.0,4.738879609717651e-09,1.8613411988064087e-15
1000000.0,5.043159487171348e-09,2.107395478983227e-15
1000000.0,5.366976945540476e-09,2.385928920873198e-15
1000000.0,5.711586478126447e-09,2.7012190974658785e-15
1000000.0,6.078323128297236e-09,3.058104965101268e-15
1000000.0,6.468607661546321e-09,3.4620601328054707e-15
1000000.0,6.88395206964551e-09,3.919275611275749e-15
1000000.0,7.32596542821523e-09,4.436753250922747e-15
1000000.0,7.79636013040522e-09,5.022411229209122e-15
1000000.0,8.296958520834916e-09,5.685203116358296e-15
1000000.0,8.829699955494082e-09,6.435252237494414e-15
1000000.0,9.39664831495471e-09,7.284003260512302e-15
1000000.0,1e-08,8.244393174955576e-15
1000000.0,1.0642092440647247e-08,9.331044090468184e-15
1000000.0,1.1325413151528126e-08,1.0560480576859062e-14
1000000.0,1.2052609368708414e-08,1.1951374594529705e-14
1000000.0,1.2826498305280625e-08,1.352482142725815e-14
1000000.0,1.3650078065460137e-08,1.530465043263864e-14
1000000.0,1.4526539259467813e-08,1.731777487255569e-14
1000000.0,1.5459277364194784e-08,1.959458558084479e-14
1000000.0,1.645190587753661e-08,2.216939377187418e-14
1000000.0,1.750827031735727e-08,2.508092889629872e-14
1000000.0,1.86324631193156e-08,2.8372898113023953e-14
1000000.0,1.9828839491270715e-08,3.2094614673672636e-14
1000000.0,2.1102034285685966e-08,3.630170331156603e-14
1000000.0,2.2456979955397764e-08,4.105689159540956e-14
1000000.0,2.3898925662310527e-08,4.643089715167125e-14
1000000.0,2.5433457613046482e-08,5.250342168183024e-14
1000000.0,2.7066520700332412e-08,5.936426380290557e-14
1000000.0,2.8804441533962978e-08,6.711456392235595e-14
1000000.0,3.06539529505653e-08,7.586819562012395e-14
1000000.0,3.262222009711673e-08,8.57533193477986e-14
1000000.0,3.471686818926559e-08,9.691411566084247e-14
1000000.0,3.694601205199302e-08,1.0951271666466715e-13
1000000.0,3.93182875570577e-08,1.237313558641346e-13
1000000.0,4.1842885079015845e-08,1.3977475813866876e-13
1000000.0,4.45295850994266e-08,1.578727930944194e-13
1000000.0,4.738879609717651e-08,1.7828341653557258e-13
1000000.0,5.043159487171369e-08,2.0129592620352778e-13
1000000.0,5.366976945540476e-08,2.2723455919833523e-13
1000000.0,5.711586478126435e-08,2.5646245955038774e-13
1000000.0,6.078323128297236e-08,2.8938604516431086e-13
1000000.0,6.46860766154632e-08,3.264598037048625e-13
1000000.0,6.88395206964551e-08,3.6819154680766884e-13
1000000.0,7.32596542821523e-08,4.1514815112201526e-13
1000000.0,7.796360130405237e-08,4.679618129461877e-13
1000000.0,8.296958520834915e-08,5.273368403833302e-13
1000000.0,8.829699955494083e-08,5.940570027783076e-13
1000000.0,9.39664831495471e-08,6.689934514041471e-13
1000000.0,1e-07,7.531132176218294e-13
1000000.0,1.0642092440647246e-07,8.474882846656929e-13
1000000.0,1.1325413151528126e-07,9.533052163927848e-13
1000000.0,1.2052609368708438e-07,1.0718753103181518e-12
1000000.0,1.2826498305280624e-07,1.2046452225418987e-12
1000000.0,1.365007806546014e-07,1.3532079882257826e-12
1000000.0,1.4526539259467813e-07,1.5193143325471214e-12
1000000.0,1.5459277364194786e-07,1.704884132988115e-12
1000000.0,1.645190587753664e-07,1.912017853872764e-12
1000000.0,1.7508270317357268e-07,2.1430077277547704e-12
1000000.0,1.8632463119315597e-07,2.4003484051946287e-12
1000000.0,1.9828839491270713e-07,2.6867467343955473e-12
1000000.0,2.1102034285685966e-07,3.0051302650630227e-12
1000000.0,2.2456979955397762e-07,3.3586539969762735e-12
1000000.0,2.389892566231053e-07,3.750704813770515e-12
1000000.0,2.5433457613046484e-07,4.184902957499064e-12
1000000.0,2.7066520700332413e-07,4.665099811487541e-12
1000000.0,2.880444153396298e-07,5.195371170414295e-12
1000000.0,3.0653952950565297e-07,5.780005091001135e-12
1000000.0,3.262222009711673e-07,6.423483338828232e-12
1000000.0,3.471686818926559e-07,7.1304553825056075e-12
1000000.0,3.6946012051993025e-07,7.905703843022329e-12
1000000.0,3.9318287557057704e-07,8.75410029229638e-12
1000000.0,4.184288507901585e-07,9.680550320974512e-12
1000000.0,4.45295850994266e-07,1.068992687295659e-11
1000000.0,4.738879609717661e-07,1.1786990985650898e-11
1000000.0,5.043159487171359e-07,1.2976299294007338e-11
1000000.0,5.366976945540476e-07,1.4262097966355794e-11
1000000.0,5.711586478126435e-07,1.5648203153509602e-11
1000000.0,6.078323128297237e-07,1.713786855981644e-11
1000000.0,6.468607661546334e-07,1.8733641392378773e-11
1000000.0,6.883952069645496e-07,2.0437208713349458e-11
1000000.0,7.32596542821523e-07,2.224923710286729e-11
1000000.0,7.796360130405236e-07,2.4169209519324695e-11
1000000.0,8.296958520834915e-07,2.6195264288920604e-11
1000000.0,8.829699955494101e-07,2.83240422225524e-11
1000000.0,9.39664831495471e-07,3.0550548883168255e-11
1000000.0,1e-06,3.286803993176621e-11
1000000.0,1.0642092440647247e-06,3.526793817019005e-11
1000000.0,1.1325413151528126e-06,3.7739791265606434e-11
1000000.0,1.2052609368708438e-06,4.027127906954983e-11
1000000.0,1.2826498305280625e-06,4.284827881942404e-11
1000000.0,1.3650078065460137e-06,4.545499523101404e-11
1000000.0,1.4526539259467812e-06,4.807416048289456e-11
1000000.0,1.5459277364194786e-06,5.068730632738164e-11
1000000.0,1.645190587753664e-06,5.327510706821091e-11
1000000.0,1.7508270317357268e-06,5.581778802849872e-11
1000000.0,1.8632463119315598e-06,5.829558958619549e-11
1000000.0,1.9828839491270713e-06,6.068927216012223e-11
1000000.0,2.1102034285685966e-06,6.298064305152008e-11
1000000.0,2.2456979955397764e-06,6.515308220889633e-11
1000000.0,2.3898925662310525e-06,6.719204123932654e-11
1000000.0,2.5433457613046483e-06,6.908548876785582e-11
1000000.0,2.7066520700332412e-06,7.082427590104453e-11
1000000.0,2.880444153396298e-06,7.240239829705455e-11
1000000.0,3.06539529505653e-06,7.381713620939339e-11
1000000.0,3.2622220097116733e-06,7.506906065524163e-11
1000000.0,3.4716868189265664e-06,7.616190212698985e-11
1000000.0,3.6946012051993024e-06,7.710228736861535e-11
1000000.0,3.93182875570577e-06,7.7899358871415e-11
1000000.0,4.184288507901584e-06,7.856430003057316e-11
1000000.0,4.45295850994266e-06,7.910979550386638e-11
1000000.0,4.738879609717661e-06,7.954946052818177e-11
1000000.0,5.0431594871713585e-06,7.989727431737931e-11
1000000.0,5.366976945540476e-06,8.016705102751883e-11
1000000.0,5.711586478126435e-06,8.037197730189922e-11
1000000.0,6.0783231282972365e-06,8.052423857958546e-11
1000000.0,6.468607661546334e-06,8.063474790413598e-11
1000000.0,6.88395206964551e-06,8.071298181125688e-11
1000000.0,7.32596542821523e-06,8.0766918975979e-11
1000000.0,7.796360130405236e-06,8.080306958090965e-11
1000000.0,8.296958520834915e-06,8.082657758133379e-11
1000000.0,8.8296999554941e-06,8.084137468195697e-11
1000000.0,9.396648314954709e-06,8.085036406544393e-11
1000000.0,9.999999999999999e-06,8.085561353505298e-11
1000000.0,1.0642092440647246e-05,8.085854124767474e-11
1000000.0,1.1325413151528127e-05,8.08600818925756e-11
1000000.0,1.2052609368708438e-05,8.086082620238171e-11
1000000.0,1.2826498305280625e-05,8.086113131826002e-11
1000000.0,1.3650078065460137e-05,8.086120321610997e-11
1000000.0,1.4526539259467812e-05,8.086115484881481e-11
1000000.0,1.5459277364194785e-05,8.086104486033342e-11
1000000.0,1.645190587753664e-05,8.086090188784474e-11
1000000.0,1.750827031735727e-05,8.086073891745119e-11
1000000.0,1.86324631193156e-05,8.086056124596041e-11
1000000.0,1.9828839491270713e-05,8.086037061527753e-11
1000000.0,2.1102034285685967e-05,8.086016721604363e-11
1000000.0,2.2456979955397763e-05,8.085995059024429e-11
1000000.0,2.3898925662310526e-05,8.085972000705329e-11
1000000.0,2.5433457613046535e-05,8.08594746060083e-11
1000000.0,2.706652070033241e-05,8.085921344559339e-11
1000000.0,2.8804441533962977e-05,8.08589355164903e-11
1000000.0,3.06539529505653e-05,8.085863974267906e-11
1000000.0,3.2622220097116734e-05,8.085832497861807e-11
1000000.0,3.471686818926567e-05,8.085799000513732e-11
1000000.0,3.6946012051993025e-05,8.085763352478639e-11
1000000.0,3.93182875570577e-05,8.085725415682788e-11
1000000.0,4.1842885079015846e-05,8.085685043189536e-11
1000000.0,4.45295850994266e-05,8.08564207863047e-11
1000000.0,4.7388796097176605e-05,8.085596355600342e-11
1000000.0,5.043159487171369e-05,8.085547697013099e-11
1000000.0,5.366976945540476e-05,8.085495914416487e-11
1000000.0,5.711586478126435e-05,8.085440807262799e-11
1000000.0,6.078323128297236e-05,8.085382162133081e-11
1000000.0,6.468607661546333e-05,8.085319751911255e-11
1000000.0,6.88395206964551e-05,8.085253334905493e-11
1000000.0,7.32596542821523e-05,8.08518265391342e-11
1000000.0,7.796360130405237e-05,8.085107435227113e-11
1000000.0,8.296958520834914e-05,8.085027387574627e-11
1000000.0,8.829699955494101e-05,8.084942200993587e-11
1000000.0,9.39664831495471e-05,8.084851545632672e-11
1000000.0,0.0001,8.084755070476343e-11
1000000.0,0.00010376520486089651,8.084694865919744e-11
1000000.0,0.0001076721773982381,8.084632395012283e-11
1000000.0,0.00011172625545546969,8.084567572457636e-11
1000000.0,0.00011593297785677658,8.084500309750623e-11
1000000.0,0.00012029809197442201,8.08443051505669e-11
1000000.0,0.00012482756158100857,8.084358093086671e-11
1000000.0,0.00012952757499739531,8.084282944967186e-11
1000000.0,0.00013440455354739848,8.084204968105721e-11
1000000.0,0.0001394651603308314,8.084124056050995e-11
1000000.0,0.000144716309326865,8.084040098348003e-11
1000000.0,0.00015016517484015,8.083952980387521e-11
1000000.0,0.00015581920130260506,8.083862583250139e-11
1000000.0,0.0001616861134442607,8.083768783544269e-11
1000000.0,0.00016777392684705868,8.083671453238233e-11
1000000.0,0.00017409095889602092,8.08357045948598e-11
1000000.0,0.00018064584014275525,8.083465664446317e-11
1000000.0,0.00018744752609681743,8.083356925095341e-11
1000000.0,0.00019450530946104507,8.083244093031851e-11
1000000.0,0.00020182883282757414,8.08312701427545e-11
1000000.0,0.00020942810185188844,8.08300552905725e-11
1000000.0,0.00021731349892289907,8.082879471602497e-11
1000000.0,0.00022549579734772813,8.082748669905184e-11
1000000.0,0.00023398617607058215,8.08261294549431e-11
1000000.0,0.0002427962349458176,8.082472113191302e-11
1000000.0,0.000251938010586071,8.082325980858479e-11
1000000.0,0.0002614239928071037,8.082174349137814e-11
1000000.0,0.00027126714169182624,8.082017011180413e-11
1000000.0,0.00028148090529682196,8.081853752365564e-11
1000000.0,0.0002920792380255531,8.08168435000918e-11
1000000.0,0.00030307661969336075,8.081508573061907e-11
1000000.0,0.0003144880753102957,8.08132618179527e-11
1000000.0,0.00032632919560881884,8.08113692747672e-11
1000000.0,0.00033861615834440657,8.080940552032098e-11
1000000.0,0.00035136575039817087,8.080736787695896e-11
1000000.0,0.0003645953907116883,8.080525356648214e-11
1000000.0,0.00037832315408536905,8.080305970638351e-11
1000000.0,0.0003925677958728884,8.080078330594357e-11
1000000.0,0.0004073487776054087,8.079842126218009e-11
1000000.0,0.00042268629358060966,8.079597035564627e-11
1000000.0,0.0004386012984528496,8.079342724607802e-11
1000000.0,0.00045511553586215155,8.079078846786989e-11
1000000.0,0.0004722515681411285,8.07880504253934e-11
1000000.0,0.0004900328071404379,8.078520938813459e-11
1000000.0,0.0005084835462148773,8.078226148565278e-11
1000000.0,0.0005276289934138183,8.077920270235594e-11
1000000.0,0.0005474953059213347,8.077602887207672e-11
1000000.0,0.0005681096257930651,8.077273567245155e-11
1000000.0,0.0005895001170386459,8.076931861909182e-11
1000000.0,0.0006116960041003751,8.076577305953672e-11
1000000.0,0.0006347276117806721,8.076209416698603e-11
1000000.0,0.0006586264066728904,8.075827693379811e-11
1000000.0,0.0006834250401520854,8.075431616475167e-11
1000000.0,0.0007091573929844757,8.075020647005494e-11
1000000.0,0.0007358586216165335,8.074594225810191e-11
1000000.0,0.0007635652062069653,8.074151772795646e-11
1000000.0,0.0007923150004671844,8.073692686156597e-11
1000000.0,0.0008221472833783863,8.073216341568455e-11
1000000.0,0.000853102812855877,8.072722091350158e-11
1000000.0,0.0008852238814339715,8.07220926359621e-11
1000000.0,0.0009185543740475401,8.07167716127715e-11
1000000.0,0.0009531398279891548,8.071125061306741e-11
1000000.0,0.000989027495123743,8.070552213575481e-11
1000000.0,0.0010262664064457443,8.06995783994848e-11
1000000.0,0.0010649074390669873,8.069341133226917e-11
1000000.0,0.0011050033857267863,8.068701256071805e-11
1000000.0,0.0011466090269192412,8.068037339888322e-11
1000000.0,0.0011897812057362813,8.067348483669757e-11
1000000.0,0.001234578905528697,8.066633752799665e-11
1000000.0,0.0012810633304912666,8.065892177810409e-11
1000000.0,0.0013292979892820865,8.065122753096834e-11
1000000.0,0.001379348781790334,8.064324435583621e-11
1000000.0,0.001431284089171019,8.06349614334441e-11
1000000.0,0.0014851748672697247,8.062636754171515e-11
1000000.0,0.0015410947435649776,8.061745104093794e-11
1000000.0,0.0015991201177607054,8.060819985841904e-11
1000000.0,0.0016593302661662055,8.059860147258218e-11
1000000.0,0.0017218074500062208,8.058864289650177e-11
1000000.0,0.0017866370278091335,8.057831066084877e-11
1000000.0,0.0018539075720267798,8.05675907962299e-11
1000000.0,0.0019237109900452588,8.055646881490017e-11
1000000.0,0.0019961426497520415,8.054492969182925e-11
1000000.0,0.0020713015098309338,8.053295784509859e-11
1000000.0,0.002149290254962911,8.052053711560746e-11
1000000.0,0.0022302154361175473,8.050765074606722e-11
1000000.0,0.0023141876161267096,8.049428135926046e-11
1000000.0,0.0024013215207393753,8.04804109355396e-11
1000000.0,0.0024917361953640084,8.046602078954422e-11
1000000.0,0.002585555167712572,8.045109154610855e-11
1000000.0,0.002682906616568444,8.043560311533711e-11
1000000.0,0.0027839235469087906,8.041953466682242e-11
1000000.0,0.002888743971620643,8.04028646029747e-11
1000000.0,0.0029975111000589585,8.03855705314444e-11
1000000.0,0.0031103735337042913,8.036762923660042e-11
1000000.0,0.003227485469187361,8.034901665004496e-11
1000000.0,0.0033490069089579283,8.032970782013165e-11
1000000.0,0.0034751038798857725,8.03096768804584e-11
1000000.0,0.003605948660092435,8.028889701730891e-11
1000000.0,0.0037417200143236647,8.026734043600929e-11
1000000.0,0.003882603438184113,8.02449783261718e-11
1000000.0,0.004028791411567956,8.02217808257962e-11
1000000.0,0.004180483661631694,8.019771698419524e-11
1000000.0,0.004337887435668436,8.01727547237168e-11
1000000.0,0.0045012177842564385,8.014686080022829e-11
1000000.0,0.004670697855068796,8.01200007623356e-11
1000000.0,0.004846559197745635,8.009213890930177e-11
1000000.0,0.005029042080245381,8.006323824763906e-11
1000000.0,0.005218395817107306,8.003326044633688e-11
1000000.0,0.005414879110073851,8.000216579070263e-11
1000000.0,0.005618760401538016,7.996991313477701e-11
1000000.0,0.005830318241298853,7.993645985230125e-11
1000000.0,0.0060498416671259745,7.990176178620305e-11
1000000.0,0.006277630599653138,7.986577319656999e-11
1000000.0,0.006513996252140398,7.98284467070925e-11
1000000.0,0.006759261555664605,7.978973324993753e-11
1000000.0,0.007013761600319199,7.974958200903659e-11
1000000.0,0.007277844093026103,7.970794036176265e-11
1000000.0,0.007551869832585192,7.96647538189701e-11
1000000.0,0.00783621320261026,7.961996596338292e-11
1000000.0,0.008131262683025156,7.957351838631068e-11
1000000.0,0.008437421380818683,7.952535062267601e-11
1000000.0,0.00875510758078358,7.947540008434421e-11
1000000.0,0.009084755316991955,7.942360199174544e-11
1000000.0,0.009426814965787891,7.936988930377953e-11
1000000.0,0.009781753861107457,7.931419264600973e-11
1000000.0,0.010150056932966797,7.925644023713987e-11
1000000.0,0.010532227369990627,7.919655781378913e-11
1000000.0,0.010928787306886175,7.913446855357502e-11
1000000.0,0.011340278537802095,7.907009299652492e-11
1000000.0,0.011767263256546624,7.900334896483775e-11
1000000.0,0.012210324824676594,7.893415148103513e-11
1000000.0,0.012670068568506573,7.886241268453882e-11
1000000.0,0.013147122606126889,7.878804174672319e-11
1000000.0,0.013642138705560804,7.871094478450447e-11
1000000.0,0.01415579317523281,7.863102477253222e-11
1000000.0,0.014688787787965134,7.854818145406613e-11
1000000.0,0.015241850739764355,7.84623112506274e-11
1000000.0,0.015815737644708554,7.837330717053137e-11
1000000.0,0.016411232567293762,7.828105871641983e-11
1000000.0,0.01702914909365052,7.818545179192987e-11
1000000.0,0.017670331443093965,7.808636860764323e-11
1000000.0,0.018335655621525844,7.798368758649707e-11
1000000.0,0.019026030618264782,7.787728326883031e-11
1000000.0,0.019742399647939328,7.776702621728532e-11
1000000.0,0.020485741439141156,7.765278292178893e-11
1000000.0,0.02125707157159839,7.753441570487243e-11
1000000.0,0.02205744386369644,7.741178262760801e-11
1000000.0,0.02288795181224186,7.728473739646796e-11
1000000.0,0.023749730086436018,7.715312927145075e-11
1000000.0,0.02464395607810031,7.701680297583374e-11
1000000.0,0.02557185151027012,7.687559860796063e-11
1000000.0,0.02653468410635605,7.672935155550111e-11
1000000.0,0.027533769322152103,7.657789241265437e-11
1000000.0,0.028570472143057777,7.642104690081796e-11
1000000.0,0.029646208948969275,7.625863579327786e-11
1000000.0,0.030762449449387372,7.609047484452674e-11
1000000.0,0.03192071869138654,7.591637472486115e-11
1000000.0,0.03312259914318769,7.573614096096507e-11
1000000.0,0.034369732856182264,7.554957388323401e-11
1000000.0,0.035663823708360354,7.535646858065895e-11
1000000.0,0.0370066397322091,7.515661486414017e-11
1000000.0,0.0384000155302607,7.494979723917147e-11
1000000.0,0.03984585478159105,7.47357948888987e-11
1000000.0,0.041346132842693284,7.451438166862013e-11
1000000.0,0.04290289944627906,7.428532611287922e-11
1000000.0,0.0445182815016959,7.404839145636277e-11
1000000.0,0.0461944860007853,7.380333566990622e-11
1000000.0,0.04793380303315303,7.354991151297858e-11
1000000.0,0.04973860891496982,7.328786660411179e-11
1000000.0,0.05161136943557857,7.301694351082078e-11
1000000.0,0.053554643226342236,7.273687986064114e-11
1000000.0,0.0555710852563362,7.244740847502315e-11
1000000.0,0.057663450459660724,7.214825752788126e-11
1000000.0,0.059834597499328464,7.183915073072054e-11
1000000.0,0.062087492672871045,7.151980754633288e-11
1000000.0,0.06442521396499869,7.118994343316258e-11
1000000.0,0.0668509552528518,7.084927012252549e-11
1000000.0,0.06936803066958792,7.049749593096192e-11
1000000.0,0.07197987913226736,7.013432611008661e-11
1000000.0,0.07469006904022293,6.97594632363916e-11
1000000.0,0.0775023031503323,6.937260764352942e-11
1000000.0,0.08042042363585536,6.897345789968809e-11
1000000.0,0.08344841733574607,6.85617113327241e-11
1000000.0,0.0865904212016128,6.81370646057926e-11
1000000.0,0.08985072794976669,6.769921434624385e-11
1000000.0,0.09323379192608211,6.724785783060121e-11
1000000.0,0.0967442351916811,6.678269372845067e-11
1000000.0,0.10038685383775534,6.630342290806275e-11
1000000.0,0.10416662453815557,6.580974930656664e-11
1000000.0,0.10808871134869792,6.53013808674279e-11
1000000.0,0.1121584727624795,6.477803054793241e-11
1000000.0,0.11638146903083955,6.423941739926198e-11
1000000.0,0.1207634697599715,6.368526772161919e-11
1000000.0,0.12531046179356123,6.311531629668608e-11
1000000.0,0.13002865739222416,6.252930769948262e-11
1000000.0,0.13492450272091466,6.192699769142769e-11
1000000.0,0.14000468665590285,6.130815469610093e-11
1000000.0,0.14527614992335383,6.06725613588219e-11
1000000.0,0.1507460945819911,6.002001619074247e-11
1000000.0,0.1564219938628039,5.935033529764792e-11
1000000.0,0.16231160237923728,5.866335419309387e-11
1000000.0,0.16842296672181933,5.795892969486437e-11
1000000.0,0.1747644364516954,5.723694190300758e-11
1000000.0,0.18134467550809286,5.649729625689827e-11
1000000.0,0.18817267404530058,5.5739925667863554e-11
1000000.0,0.195257760715333,5.4964792722925014e-11
1000000.0,0.2026096154130644,5.417189195409389e-11
1000000.0,0.21023828250124063,5.336125216647705e-11
1000000.0,0.21815418453344268,5.253293881712882e-11
1000000.0,0.22636813649374504,5.168705643519227e-11
1000000.0,0.23489136057252813,5.082375107235041e-11
1000000.0,0.24373550149863094,4.9943212770998916e-11
1000000.0,0.25291264244878764,4.904567803583645e-11
1000000.0,0.26243532155609123,4.8131432292764014e-11
1000000.0,0.2723165490400303,4.7200812317099584e-11
1000000.0,0.2825698249815111,4.625420861114358e-11
1000000.0,0.2932091577671418,4.529206770912657e-11
1000000.0,0.3042490832279836,4.431489438549718e-11
1000000.0,0.31570468449891675,4.332325374044225e-11
1000000.0,0.32759161262574765,4.231777313446343e-11
1000000.0,0.3399261079482216,4.129914394179982e-11
1000000.0,0.352725022288144,4.026812309054099e-11
1000000.0,0.3660058419729355,3.9225534355434996e-11
1000000.0,0.3797867117260653,3.8172269367715335e-11
1000000.0,0.39408645945701415,3.7109288304817165e-11
1000000.0,0.40892462198462465,3.603762022164545e-11
1000000.0,0.424321471728992,3.495836298420489e-11
1000000.0,0.4402980444083596,3.387268276592449e-11
1000000.0,0.45687616777885504,3.278181306701315e-11
1000000.0,0.47407849145634223,3.168705321771734e-11
1000000.0,0.4919285178611208,3.0589766327513506e-11
1000000.0,0.5104506343277639,2.9491376644111816e-11
1000000.0,0.5296701464239494,2.8393366288775294e-11
1000000.0,0.5496133125238216,2.7297271337923146e-11
1000000.0,0.570307379683103,2.6204677225375574e-11
1000000.0,0.5917806208649821,2.5117213444959237e-11
1000000.0,0.614062373567634,2.4036547539589186e-11
1000000.0,0.6371830799061384,2.2964378370413247e-11
1000000.0,0.6611743282035745,2.1902428668160277e-11
1000000.0,0.6860688961480946,2.085243687849006e-11
1000000.0,0.7119007955749618,1.981614832386e-11
1000000.0,0.7387053189347113,1.8795305716158854e-11
1000000.0,0.7665190875109413,1.7791639067012002e-11
1000000.0,0.7953801014536029,1.6806855056122206e-11
1000000.0,0.8253277916961368,1.584262593209365e-11
1000000.0,0.8564030738274095,1.4900578034691208e-11
1000000.0,0.8886484039920255,1.3982280042161198e-11
1000000.0,0.9221078368954125,1.3089231061757174e-11
1000000.0,0.9568270859929063,1.2222848695654894e-11
1000000.0,0.9928535859450847,1.1384457227585321e-11
1000000.0,1.0302365574246735,1.0575276087344672e-11
1000000.0,1.0690270743635601,9.796408760391131e-12
1000000.0,1.1092781337317967,9.04883231751877e-12
1000000.0,1.1510447279439284,8.333387744621592e-12
1000000.0,1.1943839199915638,7.65077125433328e-12
1000000.0,1.2393549214048525,7.0015267593880065e-12
1000000.0,1.2860191731493482,6.386039681478938e-12
1000000.0,1.3344404295688288,5.804532258839975e-12
1000000.0,1.3846848454887226,5.257060500490334e-12
1000000.0,1.4368210665991585,4.743512914918041e-12
1000000.0,1.4909203232411352,4.263611115942021e-12
1000000.0,1.5470565277239046,3.8169123787501525e-12
1000000.0,1.6053063753065817,3.4028141850131127e-12
1000000.0,1.6657494489819034,3.02056075807239e-12
1000000.0,1.728468328205327,2.669251548247912e-12
1000000.0,1.7935487017179708,2.3478515852656232e-12
1000000.0,1.8610794846176022,2.0552035708171444e-12
1000000.0,1.931152939837572,1.7900415406524693e-12
1000000.0,2.003864804199678,1.5510058838233485e-12
1000000.0,2.079314419213199,1.3366594682781671e-12
1000000.0,2.1576048667987364,1.1455045885223786e-12
1000000.0,2.238843110122382,9.760004240220452e-13
1000000.0,2.323140139732552,8.265806778409584e-13
1000000.0,2.4106111251992,6.95671054860303e-13
1000000.0,2.501375572462513,5.817062387479003e-13
1000000.0,2.5955574871061495,4.83146037175376e-13
1000000.0,2.6932855437780336,3.9849038576034453e-13
1000000.0,2.7946932619901816,3.262929325007573e-13
1000000.0,2.8999191885377833,2.6517296524476376e-13
1000000.0,3.009107086786679,2.1382549368915556e-13
1000000.0,3.1224061330879525,1.7102935275929545e-13
1000000.0,3.239971120587911,1.3565325384591463e-13
1000000.0,3.3619626707119235,1.0665977182442447e-13
1000000.0,3.488547452611095,8.310731646316417e-14
1000000.0,3.61989841087149,6.41501941211684e-14
1000000.0,3.756195001797139,4.9036917061240596e-14
1000000.0,3.8976234385895485,3.710696106668802e-14
1000000.0,4.044376945758764,2.778620558572633e-14
1000000.0,4.1966560231134515,2.0581313118687e-14
1000000.0,4.354668719690825,1.5073315419431145e-14
1000000.0,4.518630918000564,1.09106733784319e-14
1000000.0,4.688766628971085,7.802065918550952e-15
1000000.0,4.865308298001198,5.509142185794032e-15
1000000.0,5.0484971225351405,3.839442562674269e-15
1000000.0,5.238583381595054,2.6396597213708754e-15
1000000.0,5.435826777720978,1.7893733951715543e-15
1000000.0,5.640496791785642,1.1953541095698468e-15
1000000.0,5.852873051168667,7.864939436722311e-16
1000000.0,6.073245711793373,5.093883434988233e-16
1000000.0,6.301915854548006,3.2456351822213437e-16
1000000.0,6.539195896633042,2.0331997225164388e-16
1000000.0,6.785410018396615,1.2514471423716309e-16
1000000.0,7.040894606241044,7.563262112975225e-17
1000000.0,7.305998712205832,4.485090010428326e-17
1000000.0,7.5810845308548425,2.6078853522377458e-17
1000000.0,7.866527894119247,1.4857283901200374e-17
1000000.0,8.162718784772405,8.286861992514317e-18
1000000.0,8.470061869237968,4.52162081334037e-18
1000000.0,8.78897705045946,2.4115266747229823e-18
1000000.0,9.119900041586419,1.2560615284052743e-18
1000000.0,9.463282961261134,6.383570246252555e-19
1000000.0,9.819594951318932,3.162631940813703e-19
1000000.0,10.18932281774634,1.5259813452039406e-19
1000000.0,10.572971695772564,7.163626665465436e-20
1000000.0,10.971065740002983,3.268519787595397e-20
1000000.0,11.384148840537726,1.4478986353844874e-20
1000000.0,11.812785366053348,6.220294498042504e-21
1000000.0,12.25756093486326,2.5886192320523487e-21
1000000.0,12.719083215010059,1.0422926007557216e-21
1000000.0,13.19798275448309,4.0554179623546156e-22
1000000.0,13.694913842695172,1.5228109004930988e-22
1000000.0,14.21055540439592,5.511115867028428e-23
1000000.0,14.745611927242628,1.9196110897549637e-23
1000000.0,15.300814424296073,6.42600901401277e-24
1000000.0,15.876921432756424,2.064307779234613e-24
1000000.0,16.47472005030329,6.353877309876771e-25
1000000.0,17.095027010456402,1.870834220927073e-25
1000000.0,17.738689798425643,5.260637976342349e-26
1000000.0,18.40658780897532,1.410247584639671e-26
1000000.0,19.099633547884043,3.597700580083905e-27
1000000.0,19.818773878642396,8.717999179988708e-28
1000000.0,20.564991316091128,2.0027637491143565e-28
1000000.0,21.339305368767494,4.353023151130298e-29
1000000.0,22.14277393179388,8.932951895793648e-30
1000000.0,22.97649473221111,1.7270387655629797e-30
1000000.0,23.841606828731955,3.1386087163408656e-31
1000000.0,24.739292167963153,5.349195629282143e-32
1000000.0,25.670777199222695,8.529157182365172e-33
1000000.0,26.637334550157743,1.2691141183268724e-33
1000000.0,27.640284765453547,1.7576877378575661e-34
1000000.0,28.680998111008044,2.2597285210116427e-35
1000000.0,29.760896446037297,2.6892250539068667e-36
1000000.0,30.881455165669873,2.9538700142386997e-37
1000000.0,32.04420521668325,2.9856467325942517e-38
1000000.0,33.250735189137465,2.768269587542276e-39
1000000.0,34.502693486762695,2.346876176591226e-40
1000000.0,35.80179057906644,1.8130909299099628e-41
1000000.0,37.14980133823744,1.2719711419002353e-42
1000000.0,38.54856746403816,8.073960839378025e-44
1000000.0,40.0,4.6196791031766257e-45
100000000.0,0.0,3.416097993173868e-33
100000000.0,1e-13,8.328447669081572e-25
100000000.0,1.0642092440647224e-13,9.432297225409086e-25
100000000.0,1.1325413151528126e-13,1.0682450709813902e-24
100000000.0,1.2052609368708412e-13,1.20982991508853e-24
100000000.0,1.2826498305280624e-13,1.3701803633892746e-24
100000000.0,1.3650078065460138e-13,1.5517835930178451e-24
100000000.0,1.4526539259467783e-13,1.7574564270051523e-24
100000000.0,1.5459277364194784e-13,1.9903890244232214e-24
100000000.0,1.6451905877536608e-13,2.254194360869987e-24
100000000.0,1.750827031735727e-13,2.552964266909941e-24
100000000.0,1.8632463119315598e-13,2.8913328933130462e-24
100000000.0,1.9828839491270672e-13,3.2745485876172746e-24
100000000.0,2.1102034285685965e-13,3.708555296568506e-24
100000000.0,2.2456979955397717e-13,4.200084757055214e-24
100000000.0,2.3898925662310526e-13,4.756760904970403e-24
100000000.0,2.5433457613046484e-13,5.38721812102903e-24
100000000.0,2.706652070033236e-13,6.101235149215027e-24
100000000.0,2.880444153396298e-13,6.909886760764769e-24
100000000.0,3.0653952950565235e-13,7.825715519663573e-24
100000000.0,3.262222009711673e-13,8.862926311481341e-24
100000000.0,3.4716868189265594e-13,1.0037606651217251e-23
100000000.0,3.69460120519931e-13,1.1367976188689155e-23
100000000.0,3.93182875570577e-13,1.2874669278489163e-23
100000000.0,4.184288507901576e-13,1.4581054997344348e-23
100000000.0,4.45295850994266e-13,1.651359957011772e-23
100000000.0,4.738879609717651e-13,1.870227682477413e-23
100000000.0,5.043159487171369e-13,2.1181033041341784e-23
100000000.0,5.366976945540476e-13,2.398831339891527e-23
100000000.0,5.711586478126423e-13,2.716765818898951e-23
100000000.0,6.078323128297236e-13,3.0768378031239007e-23
100000000.0,6.46860766154632e-13,3.484631856665086e-23
100000000.0,6.88395206964551e-13,3.946472648156022e-23
100000000.0,7.32596542821523e-13,4.469523028320513e-23
100000000.0,7.796360130405221e-13,5.0618951037866643e-23
100000000.0,8.296958520834915e-13,5.732776028621918e-23
100000000.0,8.829699955494083e-13,6.49257046327301e-23
100000000.0,9.39664831495471e-13,7.353061909668826e-23
100000000.0,1e-12,8.327595422221287e-23
100000000.0,1.0642092440647268e-12,9.431284526932795e-23
100000000.0,1.1325413151528125e-12,1.068124555588298e-22
100000000.0,1.2052609368708413e-12,1.2096863027648957e-22
100000000.0,1.2826498305280625e-12,1.3700090186333024e-22
100000000.0,1.3650078065460137e-12,1.5515789356765582e-22
100000000.0,1.4526539259467782e-12,1.7572117387800336e-22
100000000.0,1.5459277364194785e-12,1.9900962157282137e-22
100000000.0,1.6451905877536608e-12,2.2538436899089477e-22
100000000.0,1.750827031735727e-12,2.5525440010306463e-22
100000000.0,1.8632463119315598e-12,2.890828901030256e-22
100000000.0,1.9828839491270752e-12,3.2739438468527625e-22
100000000.0,2.1102034285685965e-12,3.707829302029598e-22
100000000.0,2.2456979955397715e-12,4.1992128059226184e-22
100000000.0,2.3898925662310526e-12,4.755713236093154e-22
100000000.0,2.543345761304648e-12,5.385958877999204e-22
100000000.0,2.7066520700332356e-12,6.099721129440259e-22
100000000.0,2.880444153396298e-12,6.908065909216242e-22
100000000.0,3.0653952950565235e-12,7.823525113012782e-22
100000000.0,3.2622220097116733e-12,8.86029076928022e-22
100000000.0,3.4716868189265595e-12,1.0034434898710212e-21
100000000.0,3.69460120519931e-12,1.1364158477903997e-21
100000000.0,3.93182875570577e-12,1.2870073357291615e-21
100000000.0,4.184288507901576e-12,1.4575521492356924e-21
100000000.0,4.45295850994266e-12,1.6506936422404274e-21
100000000.0,4.738879609717651e-12,1.8694252583987128e-21
100000000.0,5.043159487171369e-12,2.117136878316503e-21
100000000.0,5.366976945540476e-12,2.3976672985528926e-21
100000000.0,5.711586478126423e-12,2.715363652920832e-21
100000000.0,6.078323128297236e-12,3.0751486934133647e-21
100000000.0,6.468607661546321e-12,3.482596969199565e-21
100000000.0,6.8839520696455104e-12,3.944021079068278e-21
100000000.0,7.32596542821523e-12,4.466569327635888e-21
100000000.0,7.796360130405221e-12,5.058336291098721e-21
100000000.0,8.296958520834916e-12,5.7284879964097655e-21
100000000.0,8.829699955494083e-12,6.4874036426130116e-21
100000000.0,9.39664831495471e-12,7.346836046521385e-21
100000000.0,1e-11,8.320093282396678e-21
100000000.0,1.0642092440647268e-11,9.422244310004132e-21
100000000.0,1.1325413151528127e-11,1.0670351752742267e-20
100000000.0,1.2052609368708414e-11,1.2083735403105862e-20
100000000.0,1.2826498305280625e-11,1.3684270502323923e-20
100000000.0,1.3650078065460137e-11,1.5496725372336154e-20
100000000.0,1.4526539259467783e-11,1.7549143578506737e-20
100000000.0,1.5459277364194786e-11,1.9873276480392363e-20
100000000.0,1.645190587753661e-11,2.2505072794943777e-20
100000000.0,1.750827031735727e-11,2.5485232663347528e-20
100000000.0,1.86324631193156e-11,2.8859834692441416e-20
100000000.0,1.9828839491270753e-11,3.268104554836324e-20
100000000.0,2.1102034285685964e-11,3.700792292978471e-20
100000000.0,2.2456979955397718e-11,4.1907324160495115e-20
100000000.0,2.3898925662310527e-11,4.7454934234887965e-20
100000000.0,2.5433457613046482e-11,5.3736428949472615e-20
100000000.0,2.7066520700332357e-11,6.084879078592735e-20
100000000.0,2.8804441533962978e-11,6.890179750224498e-20
100000000.0,3.065395295056536e-11,7.801970597590913e-20
100000000.0,3.262222009711673e-11,8.834315675967548e-20
100000000.0,3.471686818926559e-11,1.0003132809959105e-19
100000000.0,3.69460120519931e-11,1.132643718731892e-19
100000000.0,3.93182875570577e-11,1.282461680841038e-19
100000000.0,4.184288507901576e-11,1.4520743925618882e-19
100000000.0,4.45295850994266e-11,1.644092713718425e-19
100000000.0,4.738879609717651e-11,1.8614709396573027e-19
100000000.0,5.0431594871713487e-11,2.1075517870019558e-19
100000000.0,5.366976945540476e-11,2.386117233001924e-19
100000000.0,5.7115864781264465e-11,2.701445962163753e-19
100000000.0,6.078323128297237e-11,3.058378269237681e-19
100000000.0,6.468607661546321e-11,3.4623893747786865e-19
100000000.0,6.883952069645511e-11,3.9196722297356844e-19
100000000.0,7.32596542821523e-11,4.437231020393662e-19
100000000.0,7.79636013040522e-11,5.022986736172173e-19
100000000.0,8.296958520834915e-11,5.685896332108393e-19
100000000.0,8.829699955494083e-11,6.436087207364696e-19
100000000.0,9.39664831495471e-11,7.285008933011899e-19
100000000.0,1e-10,8.245604399103669e-19
100000000.0,1.0642092440647268e-10,9.332502815285753e-19
100000000.0,1.1325413151528126e-10,1.0562237293802608e-18
100000000.0,1.2052609368708414e-10,1.1953490071814516e-18
100000000.0,1.2826498305280625e-10,1.3527368794810287e-18
100000000.0,1.3650078065460138e-10,1.530771768815537e-18
100000000.0,1.4526539259467783e-10,1.7321467893187665e-18
100000000.0,1.5459277364194786e-10,1.95990317418419e-18
100000000.0,1.6451905877536607e-10,2.2174746293630643e-18
100000000.0,1.7508270317357268e-10,2.508737206532961e-18
100000000.0,1.8632463119315598e-10,2.8380653551125305e-18
100000000.0,1.9828839491270753e-10,3.2103948863873184e-18
100000000.0,2.1102034285685966e-10,3.631293663051213e-18
100000000.0,2.2456979955397718e-10,4.107040915071266e-18
100000000.0,2.389892566231053e-10,4.6447161781112434e-18
100000000.0,2.5433457613046483e-10,5.2522989540791216e-18
100000000.0,2.706652070033236e-10,5.938780304914422e-18
100000000.0,2.880444153396298e-10,6.7142877105638095e-18
100000000.0,3.0653952950565364e-10,7.590224650114775e-18
100000000.0,3.2622220097116734e-10,8.579426500971076e-18
100000000.0,3.4716868189265595e-10,9.696334494125341e-18
100000000.0,3.69460120519931e-10,1.0957189613110998e-17
100000000.0,3.93182875570577e-10,1.2380248478667619e-17
100000000.0,4.1842885079015763e-10,1.3986023418600407e-17
100000000.0,4.45295850994266e-10,1.5797549080155188e-17
100000000.0,4.738879609717651e-10,1.7840678097011127e-17
100000000.0,5.043159487171369e-10,2.0144408470347457e-17
100000000.0,5.366976945540476e-10,2.2741245457757582e-17
100000000.0,5.711586478126446e-10,2.5667600878134883e-17
100000000.0,6.078323128297236e-10,2.8964232826429905e-17
100000000.0,6.46860766154632e-10,3.2676728838916185e-17
100000000.0,6.88395206964551e-10,3.685603554458367e-17
100000000.0,7.32596542821523e-10,4.1559037766337793e-17
100000000.0,7.796360130405221e-10,4.684918987874102e-17
100000000.0,8.296958520834915e-10,5.2797201965781997e-17
100000000.0,8.829699955494083e-10,5.948178292783168e-17
100000000.0,9.39664831495471e-10,6.699044213273009e-17
100000000.0,1e-09,7.542035045896038e-17
100000000.0,1.0642092440647268e-09,8.487926060179118e-17
100000000.0,1.1325413151528126e-09,9.54864852642256e-17
100000000.0,1.2052609368708414e-09,1.0737393028735329e-16
100000000.0,1.2826498305280626e-09,1.2068717783881247e-16
100000000.0,1.3650078065460137e-09,1.3558661241960918e-16
100000000.0,1.4526539259467783e-09,1.5224857961207476e-16
100000000.0,1.5459277364194785e-09,1.7086656411788517e-16
100000000.0,1.6451905877536675e-09,1.9165236966881954e-16
100000000.0,1.7508270317357269e-09,2.1483727878263577e-16
100000000.0,1.86324631193156e-09,2.406731650387622e-16
100000000.0,1.9828839491270756e-09,2.694335245341383e-16
100000000.0,2.1102034285685964e-09,3.0141438643893613e-16
100000000.0,2.245697995539772e-09,3.369350551245408e-16
100000000.0,2.389892566231053e-09,3.7633862823909277e-16
100000000.0,2.5433457613046483e-09,4.199922264664854e-16
100000000.0,2.7066520700332356e-09,4.682868616927775e-16
100000000.0,2.880444153396298e-09,5.21636861167202e-16
100000000.0,3.065395295056536e-09,5.804787563246591e-16
100000000.0,3.2622220097116734e-09,6.452695366836187e-16
100000000.0,3.4716868189265594e-09,7.164841622243998e-16
100000000.0,3.69460120519931e-09,7.946122226034485e-16
100000000.0,3.93182875570577e-09,8.801536293342581e-16
100000000.0,4.184288507901576e-09,9.736132286810018e-16
100000000.0,4.45295850994266e-09,1.0754942296272333e-15
100000000.0,4.738879609717671e-09,1.186290354183755e-15
100000000.0,5.043159487171348e-09,1.3064766378549841e-15
100000000.0,5.366976945540476e-09,1.4364988376816885e-15
100000000.0,5.711586478126447e-09,1.5767614452408656e-15
100000000.0,6.078323128297236e-09,1.7276143534417957e-15
100000000.0,6.468607661546321e-09,1.8893382896907326e-15
100000000.0,6.88395206964551e-09,2.0621292042486514e-15
100000000.0,7.32596542821523e-09,2.2460818908537767e-15
100000000.0,7.79636013040522e-09,2.4411732153930338e-15
100000000.0,8.296958520834916e-09,2.6472454347917954e-15
100000000.0,8.829699955494119e-09,2.8639901980658395e-15
100000000.0,9.39664831495471e-09,3.090933928681925e-15
100000000.0,1e-08,3.3274253842836356e-15
100000000.0,1.0642092440647247e-08,3.5726262670355646e-15
100000000.0,1.1325413151528126e-08,3.825505804461322e-15
100000000.0,1.2052609368708437e-08,4.084840224915522e-15
100000000.0,1.2826498305280625e-08,4.349218001846945e-15
100000000.0,1.3650078065460137e-08,4.617051625906211e-15
100000000.0,1.4526539259467813e-08,4.886596475303612e-15
100000000.0,1.5459277364194784e-08,5.155977088301376e-15
100000000.0,1.6451905877536642e-08,5.423220798840748e-15
100000000.0,1.750827031735727e-08,5.686298286027478e-15
100000000.0,1.86324631193156e-08,5.943170128197259e-15
100000000.0,1.9828839491270715e-08,6.19183796944515e-15
100000000.0,2.1102034285685966e-08,6.430398436447749e-15
100000000.0,2.2456979955397764e-08,6.657097528683519e-15
100000000.0,2.3898925662310527e-08,6.870382892011837e-15
100000000.0,2.5433457613046482e-08,7.0689512193444925e-15
100000000.0,2.7066520700332412e-08,7.251788041592408e-15
100000000.0,2.8804441533962978e-08,7.418197403270762e-15
100000000.0,3.06539529505653e-08,7.567819367815334e-15
100000000.0,3.262222009711673e-08,7.700633952938725e-15
100000000.0,3.4716868189265664e-08,7.81695091705222e-15
100000000.0,3.694601205199302e-08,7.917385741871729e-15
100000000.0,3.93182875570577e-08,8.002823103972407e-15
100000000.0,4.1842885079015845e-08,8.074370009855228e-15
100000000.0,4.45295850994266e-08,8.133301496570048e-15
100000000.0,4.7388796097176605e-08,8.181002296795132e-15
100000000.0,5.043159487171359e-08,8.218908079563766e-15
100000000.0,5.366976945540476e-08,8.248449781499591e-15
100000000.0,5.711586478126435e-08,8.271004147974236e-15
100000000.0,6.078323128297236e-08,8.28785295139292e-15
100000000.0,6.468607661546334e-08,8.30015251524616e-15
100000000.0,6.88395206964551e-08,8.308914237855459e-15
100000000.0,7.32596542821523e-08,8.314995878370942e-15
100000000.0,7.796360130405237e-08,8.31910253652214e-15
100000000.0,8.296958520834915e-08,8.321795609506752e-15
100000000.0,8.8296999554941e-08,8.323507601947108e-15
100000000.0,9.39664831495471e-08,8.324560523051209e-15
100000000.0,1e-07,8.325185717839963e-15
100000000.0,1.0642092440647246e-07,8.325543301518643e-15
100000000.0,1.1325413151528126e-07,8.325739827159496e-15
100000000.0,1.2052609368708438e-07,8.325843333811288e-15
100000000.0,1.2826498305280624e-07,8.325895415047493e-15
100000000.0,1.365007806546014e-07,8.325920354066878e-15
100000000.0,1.4526539259467813e-07,8.325931654503425e-15
100000000.0,1.5459277364194786e-07,8.325936448630282e-15
100000000.0,1.645190587753664e-07,8.325938303522923e-15
100000000.0,1.7508270317357268e-07,8.325938902900634e-15
100000000.0,1.8632463119315597e-07,8.32593899410454e-15
100000000.0,1.9828839491270713e-07,8.325938887747059e-15
100000000.0,2.1102034285685966e-07,8.325938704029076e-15
100000000.0,2.2456979955397762e-07,8.325938485827904e-15
100000000.0,2.389892566231053e-07,8.325938246878433e-15
100000000.0,2.5433457613046537e-07,8.32593799074782e-15
100000000.0,2.7066520700332413e-07,8.325937717712878e-15
100000000.0,2.880444153396298e-07,8.3259374270427e-15
100000000.0,3.0653952950565297e-07,8.325937117687541e-15
100000000.0,3.262222009711673e-07,8.325936788465058e-15
100000000.0,3.4716868189265667e-07,8.32593643810282e-15
100000000.0,3.6946012051993025e-07,8.325936065244005e-15
100000000.0,3.9318287557057704e-07,8.325935668444192e-15
100000000.0,4.184288507901585e-07,8.325935246166222e-15
100000000.0,4.45295850994266e-07,8.325934796774109e-15
100000000.0,4.738879609717661e-07,8.325934318526902e-15
100000000.0,5.043159487171369e-07,8.325933809571817e-15
100000000.0,5.366976945540476e-07,8.325933267937166e-15
100000000.0,5.711586478126435e-07,8.325932691524571e-15
100000000.0,6.078323128297237e-07,8.325932078101043e-15
100000000.0,6.468607661546334e-07,8.32593142529007e-15
100000000.0,6.883952069645511e-07,8.325930730562679e-15
100000000.0,7.32596542821523e-07,8.325929991227406e-15
100000000.0,7.796360130405236e-07,8.32592920442006e-15
100000000.0,8.296958520834915e-07,8.325928367092485e-15
100000000.0,8.829699955494101e-07,8.325927476000827e-15
100000000.0,9.39664831495471e-07,8.325926527692985e-15
100000000.0,1e-06,8.325925518495116e-15
100000000.0,1.0514349448097562e-06,8.325924658167179e-15
100000000.0,1.1055154431670974e-06,8.32592375358841e-15
100000000.0,1.1623775689727303e-06,8.325922802482818e-15
100000000.0,1.2221643950809415e-06,8.32592180245723e-15
100000000.0,1.285026353290379e-06,8.325920750995531e-15
100000000.0,1.3511216128509546e-06,8.325919645452124e-15
100000000.0,1.4206164784392125e-06,8.325918483045295e-15
100000000.0,1.4936858086035637e-06,8.325917260850334e-15
100000000.0,1.5705134557322073e-06,8.325915975792002e-15
100000000.0,1.6512927286507731e-06,8.325914624636984e-15
100000000.0,1.7362268790136774e-06,8.32591320398565e-15
100000000.0,1.825529612712965e-06,8.325911710263437e-15
100000000.0,1.9194256275914324e-06,8.325910139711978e-15
100000000.0,2.0181511788130294e-06,8.325908488379619e-15
100000000.0,2.1219546733130223e-06,8.325906752111453e-15
100000000.0,2.2310972948236864e-06,8.325904926538795e-15
100000000.0,2.345853661048139e-06,8.325903007068374e-15
100000000.0,2.466512514635915e-06,8.32590098887052e-15
100000000.0,2.593377449698792e-06,8.32589886686738e-15
100000000.0,2.7267676756949156e-06,8.325896635719656e-15
100000000.0,2.867018820603311e-06,8.325894289813611e-15
100000000.0,3.014483775409575e-06,8.325891823246752e-15
100000000.0,3.1695335820276784e-06,8.325889229812972e-15
100000000.0,3.3325583668919414e-06,8.325886502986949e-15
100000000.0,3.50396832256832e-06,8.325883635907702e-15
100000000.0,3.6841947398547633e-06,8.325880621361499e-15
100000000.0,3.873691092967588e-06,8.325877451763467e-15
100000000.0,4.07293418054442e-06,8.325874119138594e-15
100000000.0,4.282425325334492e-06,8.325870615101798e-15
100000000.0,4.502691635594983e-06,8.32586693083671e-15
100000000.0,4.734287331367163e-06,8.325863057073389e-15
100000000.0,4.977795138969561e-06,8.325858984065217e-15
100000000.0,5.233827757216744e-06,8.325854701564262e-15
100000000.0,5.503029399052958e-06,8.325850198795471e-15
100000000.0,5.786077412479713e-06,8.32584546442968e-15
100000000.0,6.083683984855585e-06,8.32584048655495e-15
100000000.0,6.396597934856643e-06,8.325835252646745e-15
100000000.0,6.7256065966061955e-06,8.32582974953631e-15
100000000.0,7.071537800714768e-06,8.325823963377658e-15
100000000.0,7.435261957214652e-06,8.325817879612598e-15
100000000.0,7.81769424563007e-06,8.325811482934212e-15
100000000.0,8.2197969176936e-06,8.32580475724837e-15
100000000.0,8.642581718502593e-06,8.325797685633144e-15
100000000.0,9.087112432207583e-06,8.325790250296302e-15
100000000.0,9.554507558638231e-06,8.325782432530446e-15
100000000.0,1.0045943127601208e-05,8.325774212666233e-15
100000000.0,1.0562655657931326e-05,8.32576557002255e-15
100000000.0,1.1105945268741483e-05,8.325756482854693e-15
100000000.0,1.1677178950699375e-05,8.325746928299615e-15
100000000.0,1.2277794005562272e-05,8.325736882318349e-15
100000000.0,1.2909301662623923e-05,8.32572631963579e-15
100000000.0,1.357329088117348e-05,8.325715213676703e-15
100000000.0,1.4271432348533435e-05,8.325703536499311e-15
100000000.0,1.5005482683736423e-05,8.325691258724687e-15
100000000.0,1.577728885741816e-05,8.325678349462984e-15
100000000.0,1.6588792839047047e-05,8.325664776235832e-15
100000000.0,1.7442036483183946e-05,8.325650504894467e-15
100000000.0,1.833916666706627e-05,8.325635499533948e-15
100000000.0,1.9282440692443742e-05,8.325619722402861e-15
100000000.0,2.0274231965257027e-05,8.325603133808266e-15
100000000.0,2.131703596745022e-05,8.32558569201606e-15
100000000.0,2.241347653594361e-05,8.325567353145812e-15
100000000.0,2.3566312464564637e-05,8.325548071060552e-15
100000000.0,2.4778444445549044e-05,8.325527797250655e-15
100000000.0,2.605292236807747e-05,8.325506480711992e-15
100000000.0,2.73929529922124e-05,8.325484067817466e-15
100000000.0,2.880190801754315e-05,8.325460502182337e-15
100000000.0,3.028333256684116e-05,8.325435724522313e-15
100000000.0,3.184095410607213e-05,8.325409672504617e-15
100000000.0,3.3478691823207934e-05,8.325382280591181e-15
100000000.0,3.520066648943755e-05,8.325353479873787e-15
100000000.0,3.70112108275884e-05,8.325323197901062e-15
100000000.0,3.891488041384775e-05,8.325291358496076e-15
100000000.0,4.091646514021227e-05,8.325257881564986e-15
100000000.0,4.3021001266509406e-05,8.325222682895644e-15
100000000.0,4.523378409231277e-05,8.32518567394588e-15
100000000.0,4.756038128063731e-05,8.325146761621144e-15
100000000.0,5.000664686693796e-05,8.325105848040152e-15
100000000.0,5.2578735988659886e-05,8.325062830289256e-15
100000000.0,5.528312037240347e-05,8.325017600163533e-15
100000000.0,5.8126604617669155e-05,8.324970043895044e-15
100000000.0,6.111634331815749e-05,8.324920041866837e-15
100000000.0,6.425985906370104e-05,8.324867468312447e-15
100000000.0,6.756506136812522e-05,8.324812190999967e-15
100000000.0,7.104026657066268e-05,8.324754070899594e-15
100000000.0,7.469421876099509e-05,8.324692961834727e-15
100000000.0,7.853611178057489e-05,8.324628710114512e-15
100000000.0,8.257561235558162e-05,8.324561154147902e-15
100000000.0,8.682288441972279e-05,8.324490124037872e-15
100000000.0,9.128861468807508e-05,8.324415441154687e-15
100000000.0,9.598403954631552e-05,8.324336917687462e-15
100000000.0,0.00010092097332299772,8.324254356172583e-15
100000000.0,0.000106111838016013,8.32416754899796e-15
100000000.0,0.00011156969454802854,8.324076277881862e-15
100000000.0,0.00011730827562954788,8.323980313325245e-15
100000000.0,0.00012334202031228134,8.323879414035615e-15
100000000.0,0.0001296861103197675,8.323773326321717e-15
100000000.0,0.00013635650824665672,8.32366178345709e-15
100000000.0,0.00014336999772277472,8.323544505010815e-15
100000000.0,0.0001507442256430207,8.323421196144492e-15
100000000.0,0.00015849774656935892,8.323291546872667e-15
100000000.0,0.0001666500694166248,8.323155231285709e-15
100000000.0,0.00017522170653961095,8.32301190673296e-15
100000000.0,0.00018423422534494732,8.32286121296373e-15
100000000.0,0.0001937103025576331,8.32270277122497e-15
100000000.0,0.00020367378127876616,8.322536183312104e-15
100000000.0,0.00021414973097803408,8.322361030571866e-15
100000000.0,0.00022516451057191342,8.322176872853986e-15
100000000.0,0.0002367458347462958,8.321983247409178e-15
100000000.0,0.0002489228436904112,8.32177966773125e-15
100000000.0,0.00026172617641751536,8.321565622339634e-15
100000000.0,0.0002751880478568191,8.321340573500082e-15
100000000.0,0.00028934232991063917,8.32110395588012e-15
100000000.0,0.0003042246366807195,8.320855175135698e-15
100000000.0,0.00031987241407816045,8.320593606426141e-15
100000000.0,0.0003363250340424345,8.320318592853213e-15
100000000.0,0.0003536238936065469,8.320029443820812e-15
100000000.0,0.00037181251905761076,8.31972543331107e-15
100000000.0,0.0003909366754549158,8.319405798073117e-15
100000000.0,0.000411044481781049,8.319069735719257e-15
100000000.0,0.0004321865320158126,8.318716402725015e-15
100000000.0,0.0004544160224375659,8.318344912327265e-15
100000000.0,0.0004777888854723115,8.317954332315641e-15
100000000.0,0.0005023639304272954,8.317543682712637e-15
100000000.0,0.0005282029914632355,8.317111933335333e-15
100000000.0,0.0005553710831774957,8.316658001234454e-15
100000000.0,0.0005839365641896649,8.316180748003459e-15
100000000.0,0.0006139713091411596,8.315678976951862e-15
100000000.0,0.0006455508895416096,8.315151430135858e-15
100000000.0,0.0006787547639170714,8.314596785239198e-15
100000000.0,0.0007136664777385058,8.314013652296994e-15
100000000.0,0.0007503738736335591,8.31340057025447e-15
100000000.0,0.000788969312410585,8.31275600335311e-15
100000000.0,0.0008295499054510157,8.312078337335047e-15
100000000.0,0.0008722177590548271,8.311365875457384e-15
100000000.0,0.0009170802313539024,8.31061683430679e-15
100000000.0,0.0009642502024397089,8.309829339405076e-15
100000000.0,0.0010138463583849928,8.30900142059523e-15
100000000.0,0.0010659934898740973,8.308131007197493e-15
100000000.0,0.0011208228061933322,8.307215922924567e-15
100000000.0,0.0011784722653714035,8.306253880544035e-15
100000000.0,0.0012390869213006102,8.305242476276623e-15
100000000.0,0.001302819288712199,8.304179183916537e-15
100000000.0,0.001369829726924197,8.3030613486624e-15
100000000.0,0.0014402868433273082,8.30188618064366e-15
100000000.0,0.0015143679176240678,8.30065074812904e-15
100000000.0,0.0015922593478887273,8.299351970401992e-15
100000000.0,0.0016741571195702043,8.297986610287746e-15
100000000.0,0.0017602672986181582,8.296551266315959e-15
100000000.0,0.001850806549973004,8.29504236450233e-15
100000000.0,0.0019460026827244007,8.29345614973164e-15
100000000.0,0.0020460952233099703,8.291788676724833e-15
100000000.0,0.002151336018196427,8.29003580057069e-15
100000000.0,0.002261989867559601,8.28819316680387e-15
100000000.0,0.0023783351915577593,8.286256201008255e-15
100000000.0,0.0025006647308746335,8.284220097926008e-15
100000000.0,0.002629286283294877,8.282079810050312e-15
100000000.0,0.002764523478165201,8.279830035680278e-15
100000000.0,0.002906716590689904,8.277465206415319e-15
100000000.0,0.003056223398109645,8.274979474065652e-15
100000000.0,0.0032134200799177003,8.27236669695522e-15
100000000.0,0.0033787021643788334,8.269620425592427e-15
100000000.0,0.0035524855237322665,8.266733887684097e-15
100000000.0,0.003735207420582894,8.263699972466582e-15
100000000.0,0.003927327608113571,8.260511214328384e-15
100000000.0,0.004129329486886725,8.257159775697918e-15
100000000.0,0.004341721321146047,8.253637429169786e-15
100000000.0,0.004565037517678536,8.24993553884247e-15
100000000.0,0.0047998399704548035,8.24604504084019e-15
100000000.0,0.005046719474430814,8.24195642299271e-15
100000000.0,0.005306297212068485,8.237659703644935e-15
100000000.0,0.005579226316315397,8.233144409570666e-15
100000000.0,0.005866193513976219,8.228399552963515e-15
100000000.0,0.006167920853610943,8.223413607480008e-15
100000000.0,0.006485167522307373,8.218174483309971e-15
100000000.0,0.006818731755899276,8.212669501250186e-15
100000000.0,0.007169452847436496,8.206885365760364e-15
100000000.0,0.007538213258960542,8.200808136979992e-15
100000000.0,0.007925940841899359,8.194423201688545e-15
100000000.0,0.008333611171667844,8.187715243193548e-15
100000000.0,0.008762250002348558,8.180668210133396e-15
100000000.0,0.009212935847628653,8.173265284186664e-15
100000000.0,0.009686802694487257,8.165488846682636e-15
100000000.0,0.010185042856461218,8.157320444113154e-15
100000000.0,0.010708909973668303,8.14874075255143e-15
100000000.0,0.011259722167136582,8.139729540989147e-15
100000000.0,0.011838865355376465,8.130265633611472e-15
100000000.0,0.01244779674154039,8.120326871036341e-15
100000000.0,0.013088048479944584,8.109890070555021e-15
100000000.0,0.013761231531177975,8.098930985420236e-15
100000000.0,0.014469039715498393,8.087424263239957e-15
100000000.0,0.015213253974715225,8.075343403549151e-15
100000000.0,0.01599574685328154,8.062660714644638e-15
100000000.0,0.01681848720987091,8.049347269785989e-15
100000000.0,0.01768354517129421,8.035372862882267e-15
100000000.0,0.01859309734122056,8.020705963806288e-15
100000000.0,0.019549432276808706,8.005313673497977e-15
100000000.0,0.02055495624702843,7.989161679045362e-15
100000000.0,0.021612199287161293,7.972214208957102e-15
100000000.0,0.022723821564713937,7.954433988871472e-15
100000000.0,0.023892620072761748,7.935782197978816e-15
100000000.0,0.025121535667564723,7.916218426470733e-15
100000000.0,0.026413660468162237,7.895700634368492e-15
100000000.0,0.02777224563656586,7.874185112125544e-15
100000000.0,0.02920070955812562,7.851626443446303e-15
100000000.0,0.030702646442653535,7.827977470813399e-15
100000000.0,0.03228183536794495,7.803189264270285e-15
100000000.0,0.03394224978845283,7.77721109406519e-15
100000000.0,0.035688067533040865,7.749990407826704e-15
100000000.0,0.03752368131696975,7.721472813008088e-15
100000000.0,0.03945370979456698,7.691602065412017e-15
100000000.0,0.04148300918039067,7.66032006468431e-15
100000000.0,0.04361668546812668,7.627566857748107e-15
100000000.0,0.045860107277964364,7.593280651237937e-15
100000000.0,0.048218919364775965,7.557397834084606e-15
100000000.0,0.05069905682108931,7.519853011498784e-15
100000000.0,0.053306760010588844,7.480579051701472e-15
100000000.0,0.0560485902697204,7.439507146853593e-15
100000000.0,0.05893144641690812,7.39656688974417e-15
100000000.0,0.06196258211092089,7.351686367904315e-15
100000000.0,0.06514962410206623,7.304792276925178e-15
100000000.0,0.06850059142213238,7.255810054866006e-15
100000000.0,0.07202391556136542,7.20466403974576e-15
100000000.0,0.07572846168324696,7.151277652214058e-15
100000000.0,0.07962355093045251,7.0955736055937815e-15
100000000.0,0.08371898387811715,7.037474145572977e-15
100000000.0,0.08802506519341716,6.976901321899202e-15
100000000.0,0.09255262956351577,6.913777294484711e-15
100000000.0,0.09731306895711303,6.848024676369006e-15
100000000.0,0.10231836128819013,6.779566915994009e-15
100000000.0,0.10758110055407312,6.708328721227059e-15
100000000.0,0.11311452852364472,6.6342365275066364e-15
100000000.0,0.11893256805543999,6.557219012382285e-15
100000000.0,0.12504985812945438,6.477207658562078e-15
100000000.0,0.13148179068081073,6.394137367363452e-15
100000000.0,0.13824454932796615,6.307947124172871e-15
100000000.0,0.14535515009289973,6.21858071715062e-15
100000000.0,0.15283148421574216,6.125987509956346e-15
100000000.0,0.160692363171572,6.0301232687073564e-15
100000000.0,0.16895756600265113,5.93095104270635e-15
100000000.0,0.1776478890851886,5.828442097675182e-15
100000000.0,0.18678519845585498,5.722576899295544e-15
100000000.0,0.19639248482971125,5.613346143776631e-15
100000000.0,0.20649392144797837,5.500751830935886e-15
100000000.0,0.2171149249012057,5.384808373881405e-15
100000000.0,0.22828221908087362,5.265543737823059e-15
100000000.0,0.24002390242034705,5.143000598808941e-15
100000000.0,0.25236951859436046,5.0172375112893875e-15
100000000.0,0.26535013085492615,4.888330071359796e-15
100000000.0,0.27899840019071087,4.7563720603414246e-15
100000000.0,0.293348667506531,4.621476551047108e-15
100000000.0,0.3084370400297449,4.483776956680892e-15
100000000.0,0.32430148216095944,4.343427999876084e-15
100000000.0,0.3409819109976306,4.2006065769423444e-15
100000000.0,0.3585202967709197,4.055512490034437e-15
100000000.0,0.3769607684485094,3.9083690177567614e-15
100000000.0,0.39634972476910174,3.7594232927738835e-15
100000000.0,0.41673595098796345,3.608946453423642e-15
100000000.0,0.43817074162727065,3.4572335352500036e-15
100000000.0,0.4607080295401193,3.304603067933507e-15
100000000.0,0.4844045216129269,3.151396343450263e-15
100000000.0,0.5093198414476853,2.9979763226003906e-15
100000000.0,0.5355166793830608,2.844726149481322e-15
100000000.0,0.5630609502318324,2.6920472472060406e-15
100000000.0,0.5920219591315369,2.5403569733379555e-15
100000000.0,0.6224725759256313,2.3900858202667676e-15
100000000.0,0.6544894185139529,2.241674154187497e-15
100000000.0,0.688153045633789,2.095568496525312e-15
100000000.0,0.7235481595566287,1.9522173635658368e-15
100000000.0,0.7607638192106246,1.8120666936239064e-15
100000000.0,0.7998936642649824,1.675554906134404e-15
100000000.0,0.8410361507401273,1.543107653291044e-15
100000000.0,0.8842947987364556,1.4151323418807838e-15
100000000.0,0.9297784529050197,1.2920125202190178e-15
100000000.0,0.977601556315492,1.1741022419037476e-15
100000000.0,1.0278844384105112,1.0617205336614678e-15
100000000.0,1.0807536177709631,9.55146107926588e-16
100000000.0,1.1363421204539572,8.546124709613397e-16
100000000.0,1.1947898147045102,7.60303583221787e-16
100000000.0,1.2562437628830956,6.723502292560755e-16
100000000.0,1.3208585914945883,5.908272487162377e-16
100000000.0,1.3887968802496078,5.157517672772692e-16
100000000.0,1.460229571137208,4.470825458541162e-16
100000000.0,1.5353363985382242,3.8472053832043055e-16
100000000.0,1.6143063414614478,3.2851071225038336e-16
100000000.0,1.6973380990405604,2.7824514484999827e-16
100000000.0,1.7846405904882083,2.336673586273635e-16
100000000.0,1.8764334807652203,1.9447781047681825e-16
100000000.0,1.9729477332875622,1.6034039628183654e-16
100000000.0,2.074426191061742,1.3088978388620126e-16
100000000.0,2.1811241877109153,1.0573934363801681e-16
100000000.0,2.2933101899290556,8.4489411021346e-17
100000000.0,2.411266472979708,6.673559326697701e-17
100000000.0,2.535289830939035,5.2076823839855965e-17
100000000.0,2.665692323470121,4.012287703335917e-17
100000000.0,2.802802061007603,3.050108011359359e-17
100000000.0,2.9469640303282008,2.2862001760538286e-17
100000000.0,3.0985409625844684,1.6883950733297105e-17
100000000.0,3.257914245985776,1.2276184176198967e-17
100000000.0,3.4254848854229736,8.780796095452193e-18
100000000.0,3.6016745114513586,6.173327865694349e-18
100000000.0,3.786926441170565,4.2622085686463324e-18
100000000.0,3.981706793670788,2.887188318397787e-18
100000000.0,4.186505662851877,1.9169682767106272e-18
100000000.0,4.401838350566395,1.246254085021378e-18
100000000.0,4.628246663189255,7.924640339923867e-19
100000000.0,4.866300274876334,4.923104661383764e-19
100000000.0,5.1165981609423,2.984454208607168e-19
100000000.0,5.379770104964079,1.7632348586316802e-19
100000000.0,5.656478283402083,1.0139107274097228e-19
100000000.0,5.947418931726454,5.666683106138679e-20
100000000.0,6.253324096240304,3.0737039270840246e-20
100000000.0,6.574963476007956,1.6155878498957824e-20
100000000.0,6.913146359522589,8.215457033285504e-21
100000000.0,7.2687236609864,4.034841655072307e-21
100000000.0,7.642590061326621,1.9104597105265597e-21
100000000.0,8.035686259334549,8.704602233234416e-22
100000000.0,8.449001338591938,3.8089095139482017e-22
100000000.0,8.88357525613997,1.5973125211020342e-22
100000000.0,9.340501459152867,6.405706485047676e-23
100000000.0,9.82092963619984,2.4509452620809632e-23
100000000.0,10.32606861001828,8.925649139823709e-24
100000000.0,10.857189379076349,3.085899787975325e-24
100000000.0,11.415628315578214,1.0101806532707704e-24
100000000.0,12.00279052795867,3.1222754394324533e-25
100000000.0,12.620153396327316,9.084797866508848e-26
100000000.0,13.26927028975807,2.4807452788824477e-26
100000000.0,13.951774474777515,6.336559212716864e-27
100000000.0,14.669383224885863,1.5088214683588484e-27
100000000.0,15.423902141451064,3.337084086102214e-28
100000000.0,16.21722969684768,6.829558547996347e-29
100000000.0,17.051362011272182,1.2881924478779384e-29
100000000.0,17.92839787525318,2.2300201114753078e-30
100000000.0,18.850544030494177,3.527445033578088e-31
100000000.0,19.820120722336526,5.07481401692839e-32
100000000.0,20.839567537812613,6.607995203556418e-33
100000000.0,21.911449543979238,7.747852743011478e-34
100000000.0,23.03846374197557,8.136034942931741e-35
100000000.0,24.223445853045654,7.608540311644556e-36
100000000.0,25.46937745359923,6.2987967630972915e-37
100000000.0,26.779393477263955,4.5873194534989365e-38
100000000.0,28.156790102805775,2.9197314546914656e-39
100000000.0,29.60503304776348,1.612870596638724e-40
100000000.0,31.127766288666272,7.676516346550911e-42
100000000.0,32.728821229774816,3.123988629546771e-43
100000000.0,34.41222634341666,1.0782929044488048e-44
100000000.0,36.18221730617121,3.1301674092229343e-46
100000000.0,38.04324765640874,7.574154699783597e-48
100000000.0,40.0,1.5134563562350626e-49


==> anc/data/enhanced_curvature_control.csv <==
label,nx,ny,x_bound,y_bound,h2,mobile_gap,pinned_gap,gap_ratio,gain_percent,pinned_global_mesh_upper_bound,ratio_to_global_mesh_upper_bound,lambda_opt,pinned_scan_maximum_at,max_mobile_eigen_residual,max_pinned_eigen_residual
standard,221,241,1.4,1.8,0.0003836575278392092,0.04916567421234873,0.034854590414097636,1.410593945538453,41.05939455384531,0.0351471662378663,1.3988517276075416,0.4999996806215748,0.5,1.553819979447163e-11,1.7269206250552279e-12
standard,301,321,1.4,1.8,0.00021230843809362228,0.04914491602435793,0.03483574749678693,1.410761058848839,41.07610588488391,0.03513094628482996,1.3989066968452084,0.4999995459590083,0.5,3.021061716267077e-11,3.8852274277096645e-12
standard,401,421,1.4,1.8,0.00012187669474928967,0.04913431758151629,0.034826128960413275,1.4108463687528143,41.08463687528143,0.035123157652392725,1.3989151564272602,0.4999995876297414,0.5,4.516881938977562e-11,1.1136972075058724e-11
expanded_box,345,375,1.6,2.1,0.00021147234614577083,0.049144772353703584,0.034835619947664036,1.4107621000440693,41.07621000440693,0.035304341480148285,1.3920319794475646,0.5000003272221728,0.5,2.8512796306901063e-11,4.716442926733568e-12


==> anc/data/enhanced_curvature_control.json <==
{
  "parameters": {
    "B_S": 8.0,
    "B_C": 1.8,
    "delta": 2.5,
    "sigma_x": 0.3,
    "sigma_y": 0.25,
    "r": 4.0,
    "envelope_power": 2,
    "lambda_samples": 1001
  },
  "grids": [
    {
      "label": "standard",
      "nx": 221,
      "ny": 241,
      "x_bound": 1.4,
      "y_bound": 1.8,
      "h2": 0.0003836575278392092,
      "mobile_gap": 0.04916567421234873,
      "pinned_gap": 0.034854590414097636,
      "gap_ratio": 1.410593945538453,
      "gain_percent": 41.05939455384531,
      "pinned_global_mesh_upper_bound": 0.0351471662378663,
      "ratio_to_global_mesh_upper_bound": 1.3988517276075416,
      "lambda_opt": 0.4999996806215748,
      "pinned_scan_maximum_at": 0.5,
      "max_mobile_eigen_residual": 1.553819979447163e-11,
      "max_pinned_eigen_residual": 1.7269206250552279e-12,
      "mobile_operator": {
        "visible_slow_mode_norm_squared": 0.9993510535219883,
        "gap": 0.04916567421234873,
        "eigenvalues": [
          3.001980608541288e-12,
          0.04916567421234873,
          0.099832154270679
        ],
        "eigen_residuals": [
          1.2759414497282218e-11,
          1.553819979447163e-11,
          1.345208773485283e-11
        ],
        "stationary_residual": 5.937803381101085e-12,
        "maximum_relative_detailed_balance_error": 6.611713935589938e-16
      },
      "pinned_at_half": 0.034854590414097636,
      "pinned_eigenvalues": [
        7.738199758749334e-13,
        0.034854590414097636
      ],
      "pinned_eigen_residuals": [
        1.7269206250552279e-12,
        1.5037802979388976e-12
      ],
      "pinned_scan_reflection_error": 1.6542184289036754e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 16.71823892520866
    },
    {
      "label": "standard",
      "nx": 301,
      "ny": 321,
      "x_bound": 1.4,
      "y_bound": 1.8,
      "h2": 0.00021230843809362228,
      "mobile_gap": 0.04914491602435793,
      "pinned_gap": 0.03483574749678693,
      "gap_ratio": 1.410761058848839,
      "gain_percent": 41.07610588488391,
      "pinned_global_mesh_upper_bound": 0.03513094628482996,
      "ratio_to_global_mesh_upper_bound": 1.3989066968452084,
      "lambda_opt": 0.4999995459590083,
      "pinned_scan_maximum_at": 0.5,
      "max_mobile_eigen_residual": 3.021061716267077e-11,
      "max_pinned_eigen_residual": 3.8852274277096645e-12,
      "mobile_operator": {
        "visible_slow_mode_norm_squared": 0.9993513887902681,
        "gap": 0.04914491602435793,
        "eigenvalues": [
          2.8773233795575948e-12,
          0.04914491602435793,
          0.09978972784470945
        ],
        "eigen_residuals": [
          2.3291287256606882e-11,
          2.6736203565607234e-11,
          3.021061716267077e-11
        ],
        "stationary_residual": 1.0359662259393457e-11,
        "maximum_relative_detailed_balance_error": 6.477604012746435e-16
      },
      "pinned_at_half": 0.034835747496723524,
      "pinned_eigenvalues": [
        6.713381013080222e-13,
        0.034835747496723524
      ],
      "pinned_eigen_residuals": [
        2.5334772575833167e-12,
        3.8852274277096645e-12
      ],
      "pinned_scan_reflection_error": 2.5218993560116587e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 16.87657481310893
    },
    {
      "label": "standard",
      "nx": 401,
      "ny": 421,
      "x_bound": 1.4,
      "y_bound": 1.8,
      "h2": 0.00012187669474928967,
      "mobile_gap": 0.04913431758151629,
      "pinned_gap": 0.034826128960413275,
      "gap_ratio": 1.4108463687528143,
      "gain_percent": 41.08463687528143,
      "pinned_global_mesh_upper_bound": 0.035123157652392725,
      "ratio_to_global_mesh_upper_bound": 1.3989151564272602,
      "lambda_opt": 0.4999995876297414,
      "pinned_scan_maximum_at": 0.5,
      "max_mobile_eigen_residual": 4.516881938977562e-11,
      "max_pinned_eigen_residual": 1.1136972075058724e-11,
      "mobile_operator": {
        "visible_slow_mode_norm_squared": 0.9993515588046437,
        "gap": 0.04913431758151629,
        "eigenvalues": [
          -1.1495714102860433e-11,
          0.04913431758151629,
          0.09976806754757002
        ],
        "eigen_residuals": [
          3.8214511647875175e-11,
          4.516881938977562e-11,
          4.001688813868477e-11
        ],
        "stationary_residual": 1.9157910281614347e-11,
        "maximum_relative_detailed_balance_error": 6.344839552474067e-16
      },
      "pinned_at_half": 0.03482612895652931,
      "pinned_eigenvalues": [
        -1.4642167182320057e-12,
        0.03482612895652931
      ],
      "pinned_eigen_residuals": [
        4.662515140756828e-12,
        1.1136972075058724e-11
      ],
      "pinned_scan_reflection_error": 4.346745186012413e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 16.985418511171563
    },
    {
      "label": "expanded_box",
      "nx": 345,
      "ny": 375,
      "x_bound": 1.6,
      "y_bound": 2.1,
      "h2": 0.00021147234614577083,
      "mobile_gap": 0.049144772353703584,
      "pinned_gap": 0.034835619947664036,
      "gap_ratio": 1.4107621000440693,
      "gain_percent": 41.07621000440693,
      "pinned_global_mesh_upper_bound": 0.035304341480148285,
      "ratio_to_global_mesh_upper_bound": 1.3920319794475646,
      "lambda_opt": 0.5000003272221728,
      "pinned_scan_maximum_at": 0.5,
      "max_mobile_eigen_residual": 2.8512796306901063e-11,
      "max_pinned_eigen_residual": 4.716442926733568e-12,
      "mobile_operator": {
        "visible_slow_mode_norm_squared": 0.9993513828408636,
        "gap": 0.049144772353703584,
        "eigenvalues": [
          2.8974808663484453e-12,
          0.049144772353703584,
          0.09978944243772501
        ],
        "eigen_residuals": [
          2.109350255915703e-11,
          2.8512796306901063e-11,
          2.4703549030831086e-11
        ],
        "stationary_residual": 1.0447248706275045e-11,
        "maximum_relative_detailed_balance_error": 6.473141019676991e-16
      },
      "pinned_at_half": 0.034835619945327564,
      "pinned_eigenvalues": [
        -6.393301015591512e-13,
        0.034835619945327564
      ],
      "pinned_eigen_residuals": [
        2.7441931847996007e-12,
        4.716442926733568e-12
      ],
      "pinned_scan_reflection_error": 2.5255075808416905e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 26.730981662077497
    }
  ],
  "stationary_point_checks": {
    "mobile_counts": {
      "minimum": 6,
      "saddle": 7,
      "maximum": 2,
      "degenerate": 0
    },
    "mobile_stationary_points": [
      {
        "position": [
          -1.0,
          -1.0000000000000246
        ],
        "potential": 4.373799845952639e-27,
        "hessian_eigenvalues": [
          14.400000000001064,
          432.0
        ],
        "type": "minimum"
      },
      {
        "position": [
          -1.0,
          -6.3156726416972184e-12
        ],
        "potential": 1.8,
        "hessian_eigenvalues": [
          -7.2,
          432.0
        ],
        "type": "saddle"
      },
      {
        "position": [
          -1.0,
          0.9999999999999786
        ],
        "potential": 3.305731484089965e-27,
        "hessian_eigenvalues": [
          14.399999999999073,
          432.0
        ],
        "type": "minimum"
      },
      {
        "position": [
          -0.5774852257122002,
          -0.9995326046903512
        ],
        "potential": 7.997645026380892,
        "hessian_eigenvalues": [
          -144.17206630685547,
          14.326043268354072
        ],
        "type": "saddle"
      },
      {
        "position": [
          -0.5774825243654217,
          -0.27293644635020153
        ],
        "potential": 9.287340357105078,
        "hessian_eigenvalues": [
          -132.26684625890502,
          -17.19476131030193
        ],
        "type": "maximum"
      },
      {
        "position": [
          -0.5773505167825344,
          1.0004632830999183
        ],
        "potential": 5.500836314138059,
        "hessian_eigenvalues": [
          -26.26165566782642,
          14.473390085306582
        ],
        "type": "saddle"
      },
      {
        "position": [
          -4.45248842632111e-17,
          -1.000000000000001
        ],
        "potential": 8.98173831094361e-30,
        "hessian_eigenvalues": [
          14.400000000000052,
          108.0
        ],
        "type": "minimum"
      },
      {
        "position": [
          0.0,
          0.0
        ],
        "potential": 1.8,
        "hessian_eigenvalues": [
          -7.2,
          108.0
        ],
        "type": "saddle"
      },
      {
        "position": [
          -3.5024193493975745e-17,
          1.0
        ],
        "potential": 6.624148301478646e-32,
        "hessian_eigenvalues": [
          14.4,
          108.0
        ],
        "type": "minimum"
      },
      {
        "position": [
          0.5773505167825342,
          -1.0004632830999178
        ],
        "potential": 5.500836314138059,
        "hessian_eigenvalues": [
          -26.261655667826393,
          14.473390085306567
        ],
        "type": "saddle"
      },
      {
        "position": [
          0.5774825243655531,
          0.27293644635018555
        ],
        "potential": 9.287340357105078,
        "hessian_eigenvalues": [
          -132.2668462589342,
          -17.19476131030296
        ],
        "type": "maximum"
      },
      {
        "position": [
          0.5774852257122002,
          0.9995326046903525
        ],
        "potential": 7.997645026380892,
        "hessian_eigenvalues": [
          -144.17206630685547,
          14.326043268354132
        ],
        "type": "saddle"
      },
      {
        "position": [
          0.9999999999999999,
          -1.0000000000000009
        ],
        "potential": 8.342204072712199e-30,
        "hessian_eigenvalues": [
          14.40000000000004,
          431.9999999999996
        ],
        "type": "minimum"
      },
      {
        "position": [
          1.0,
          -1.1322020654694584e-18
        ],
        "potential": 1.8,
        "hessian_eigenvalues": [
          -7.2,
          432.0
        ],
        "type": "saddle"
      },
      {
        "position": [
          1.0,
          1.0
        ],
        "potential": 0.0,
        "hessian_eigenvalues": [
          14.4,
          432.0
        ],
        "type": "minimum"
      }
    ],
    "mobile_seed_domain": [
      -2,
      2,
      -2.2,
      2.2
    ],
    "frozen_lambda_samples": 1001,
    "frozen_x_scan": [
      -4,
      4
    ],
    "frozen_minimum_maximum_counts": [
      [
        3,
        2
      ]
    ],
    "minimum_frozen_saddle_curvature_magnitude": 26.22222222222223,
    "scope": "Numerical stationary-point search; not a symbolic global topology proof."
  },
  "basin_checks": [
    {
      "quadrature_order": 160,
      "x_bound": 1.4,
      "y_bound": 1.8,
      "basin_partition": "x boundaries at +/-1/sqrt(3); y boundary at 0",
      "joint_basin_weights": [
        [
          0.12350521857440153,
          0.1264007049935603
        ],
        [
          0.25009407643203824,
          0.25009407643203824
        ],
        [
          0.1264007049935603,
          0.12350521857440154
        ]
      ],
      "mobile_visible_weights": [
        0.24990592356796182,
        0.5001881528640765,
        0.24990592356796182
      ],
      "pinned_visible_weights_at_half": [
        0.24991625206294665,
        0.5001674958741067,
        0.24991625206294665
      ],
      "auxiliary_weights": [
        0.5,
        0.5000000000000001
      ],
      "visible_max_absolute_difference": 2.0656989969780604e-05,
      "visible_max_relative_difference": 4.132782441945704e-05,
      "joint_factorization_max_relative_deviation": 0.01158630566982688,
      "joint_mutual_information": 3.354874134962817e-05
    },
    {
      "quadrature_order": 240,
      "x_bound": 1.4,
      "y_bound": 1.8,
      "basin_partition": "x boundaries at +/-1/sqrt(3); y boundary at 0",
      "joint_basin_weights": [
        [
          0.12350521857440153,
          0.12640070499356026
        ],
        [
          0.25009407643203824,
          0.25009407643203824
        ],
        [
          0.12640070499356026,
          0.12350521857440153
        ]
      ],
      "mobile_visible_weights": [
        0.2499059235679618,
        0.5001881528640765,
        0.2499059235679618
      ],
      "pinned_visible_weights_at_half": [
        0.24991625206294665,
        0.5001674958741067,
        0.24991625206294665
      ],
      "auxiliary_weights": [
        0.5,
        0.5
      ],
      "visible_max_absolute_difference": 2.0656989969780604e-05,
      "visible_max_relative_difference": 4.132782441956806e-05,
      "joint_factorization_max_relative_deviation": 0.011586305669826658,
      "joint_mutual_information": 3.354874134975285e-05
    },
    {
      "quadrature_order": 240,
      "x_bound": 1.6,
      "y_bound": 2.1,
      "basin_partition": "x boundaries at +/-1/sqrt(3); y boundary at 0",
      "joint_basin_weights": [
        [
          0.12350521820657878,
          0.12640070535740391
        ],
        [
          0.2500940764360174,
          0.2500940764360174
        ],
        [
          0.12640070535740391,
          0.12350521820657878
        ]
      ],
      "mobile_visible_weights": [
        0.2499059235639827,
        0.5001881528720348,
        0.2499059235639827
      ],
      "pinned_visible_weights_at_half": [
        0.2499162520629467,
        0.5001674958741066,
        0.2499162520629467
      ],
      "auxiliary_weights": [
        0.5000000000000001,
        0.5000000000000001
      ],
      "visible_max_absolute_difference": 2.065699792819231e-05,
      "visible_max_relative_difference": 4.13278403414985e-05,
      "joint_factorization_max_relative_deviation": 0.01158630859777865,
      "joint_mutual_information": 3.35487583054744e-05
    }
  ],
  "minimum_hessian_center": [
    [
      108.0,
      0
    ],
    [
      0,
      14.4
    ]
  ],
  "minimum_hessian_side": [
    [
      432.0,
      0
    ],
    [
      0,
      14.4
    ]
  ],
  "global_mesh_bound_explanation": "v_i=partial_lambda u_i, omega=max(v_i)-min(v_i). Scharfetter--Gummel unnormalized edge conductances are reciprocals of integrals of exp of the linearly interpolated potential. Dirichlet-form and weighted-variance comparison gives g(lambda)<=exp(omega*abs(lambda-lambda_j))*g(lambda_j). The nearest sample is at distance <=1/[2*(lambda_samples-1)]. A 1e-9 absolute algebraic allowance is added to sampled gaps. This is a global bound for each fixed discrete operator, not a continuum error bound.",
  "ratio_h2_extrapolation_diagnostic_only": 1.4109648634716143,
  "finest_pair_ratio_change": 8.530990397526139e-05,
  "expanded_box_ratio_change_vs_similar_spacing": 1.0411952302558092e-06
}

==> anc/data/enhanced_curvature_pinned_scan.csv <==
label,nx,lambda,pinned_gap
standard,221,0.0,0.016341755750456426
standard,221,0.001,0.016375122880405154
standard,221,0.002,0.016408548418644614
standard,221,0.003,0.01644203240571326
standard,221,0.004,0.016475574880710612
standard,221,0.005,0.016509175884977027
standard,221,0.006,0.016542835455954943
standard,221,0.007,0.016576553633870922
standard,221,0.008,0.016610330455923056
standard,221,0.009000000000000001,0.01664416595972714
standard,221,0.01,0.01667806018225109
standard,221,0.011,0.016712013161210827
standard,221,0.012,0.016746024931734167
standard,221,0.013000000000000001,0.01678009552894208
standard,221,0.014,0.016814224987771867
standard,221,0.015,0.01684841334363909
standard,221,0.016,0.01688266062698677
standard,221,0.017,0.016916966874493865
standard,221,0.018000000000000002,0.016951332116657655
standard,221,0.019,0.016985756384874734
standard,221,0.02,0.017020239710740126
standard,221,0.021,0.01705478212555362
standard,221,0.022,0.017089383659082483
standard,221,0.023,0.017124044339143208
standard,221,0.024,0.01715876419592764
standard,221,0.025,0.017193543256725986
standard,221,0.026000000000000002,0.017228381549020046
standard,221,0.027,0.017263279098137085
standard,221,0.028,0.017298235931623735
standard,221,0.029,0.017333252074999375
standard,221,0.03,0.01736832754987414
standard,221,0.031,0.01740346238376434
standard,221,0.032,0.01743865659702453
standard,221,0.033,0.0174739102141943
standard,221,0.034,0.017509223255608497
standard,221,0.035,0.017544595741594338
standard,221,0.036000000000000004,0.01758002769412148
standard,221,0.037,0.017615519130794365
standard,221,0.038,0.017651070070929822
standard,221,0.039,0.017686680533410964
standard,221,0.04,0.017722350533793146
standard,221,0.041,0.017758080089074535
standard,221,0.042,0.01779386921402354
standard,221,0.043000000000000003,0.0178297179243632
standard,221,0.044,0.017865626231884583
standard,221,0.045,0.017901594152980378
standard,221,0.046,0.01793762169671885
standard,221,0.047,0.01797370887684581
standard,221,0.048,0.0180098557018539
standard,221,0.049,0.018046062183130193
standard,221,0.05,0.01808232832641615
standard,221,0.051000000000000004,0.018118654143434033
standard,221,0.052000000000000005,0.018155039638660532
standard,221,0.053,0.018191484818725893
standard,221,0.054,0.018227989687624586
standard,221,0.055,0.01826455425161649
standard,221,0.056,0.018301178512196602
standard,221,0.057,0.018337862473225077
standard,221,0.058,0.018374606133287927
standard,221,0.059000000000000004,0.018411409495677582
standard,221,0.06,0.018448272559525084
standard,221,0.061,0.01848519532062713
standard,221,0.062,0.018522177778728558
standard,221,0.063,0.018559219928755005
standard,221,0.064,0.01859632176777755
standard,221,0.065,0.01863348328803367
standard,221,0.066,0.01867070448427136
standard,221,0.067,0.0187079853484695
standard,221,0.068,0.018745325869983932
standard,221,0.069,0.018782726041487438
standard,221,0.07,0.018820185848295118
standard,221,0.07100000000000001,0.018857705282418785
standard,221,0.07200000000000001,0.01889528432744606
standard,221,0.073,0.0189329229700985
standard,221,0.074,0.018970621194833996
standard,221,0.075,0.01900837898313104
standard,221,0.076,0.019046196318880063
standard,221,0.077,0.019084073182542932
standard,221,0.078,0.019122009553686883
standard,221,0.079,0.019160005410955597
standard,221,0.08,0.01919806073068843
standard,221,0.081,0.01923617548966848
standard,221,0.082,0.019274349661029574
standard,221,0.083,0.01931258321980279
standard,221,0.084,0.019350876138168674
standard,221,0.085,0.01938922838566015
standard,221,0.08600000000000001,0.019427639932822323
standard,221,0.08700000000000001,0.019466110747907328
standard,221,0.088,0.019504640795833958
standard,221,0.089,0.019543230042739453
standard,221,0.09,0.019581878455155424
standard,221,0.091,0.019620585993128478
standard,221,0.092,0.019659352619592854
standard,221,0.093,0.019698178292282563
standard,221,0.094,0.01973706297175023
standard,221,0.095,0.019776006614428965
standard,221,0.096,0.01981500917423211
standard,221,0.097,0.019854070606069106
standard,221,0.098,0.01989319086396448
standard,221,0.099,0.019932369896783424
standard,221,0.1,0.019971607655114305
standard,221,0.101,0.020010904086349014
standard,221,0.10200000000000001,0.020050259136131794
standard,221,0.10300000000000001,0.020089672751741637
standard,221,0.10400000000000001,0.02012914487284735
standard,221,0.105,0.020168675442377916
standard,221,0.106,0.02020826440167451
standard,221,0.107,0.020247911686867882
standard,221,0.108,0.020287617234861763
standard,221,0.109,0.020327380979820175
standard,221,0.11,0.02036720285715396
standard,221,0.111,0.020407082795620743
standard,221,0.112,0.020447020726085896
standard,221,0.113,0.020487016577012344
standard,221,0.114,0.020527070271355877
standard,221,0.115,0.02056718173681675
standard,221,0.116,0.020607350894489042
standard,221,0.117,0.02064757766336823
standard,221,0.11800000000000001,0.02068786196407745
standard,221,0.11900000000000001,0.02072820371330162
standard,221,0.12,0.020768602824184836
standard,221,0.121,0.020809059210484995
standard,221,0.122,0.020849572783474657
standard,221,0.123,0.02089014344990145
standard,221,0.124,0.020930771120852086
standard,221,0.125,0.02097145569684271
standard,221,0.126,0.021012197083409644
standard,221,0.127,0.021052995180831403
standard,221,0.128,0.021093849886016043
standard,221,0.129,0.021134761096894758
standard,221,0.13,0.02117572870782821
standard,221,0.131,0.021216752610990687
standard,221,0.132,0.021257832695743197
standard,221,0.133,0.02129896885146782
standard,221,0.134,0.02134016096066367
standard,221,0.135,0.021381408908584296
standard,221,0.136,0.02142271257720408
standard,221,0.137,0.02146407184394024
standard,221,0.138,0.021505486584226782
standard,221,0.139,0.021546956673232427
standard,221,0.14,0.02158848198100756
standard,221,0.14100000000000001,0.021630062380318976
standard,221,0.14200000000000002,0.02167169773437807
standard,221,0.14300000000000002,0.0217133879076562
standard,221,0.14400000000000002,0.021755132762556195
standard,221,0.145,0.021796932159034145
standard,221,0.146,0.021838785951782964
standard,221,0.147,0.021880693996393356
standard,221,0.148,0.021922656143413544
standard,221,0.149,0.021964672241920592
standard,221,0.15,0.022006742138472507
standard,221,0.151,0.022048865674836576
standard,221,0.152,0.022091042693243614
standard,221,0.153,0.022133273029991928
standard,221,0.154,0.022175556521786148
standard,221,0.155,0.022217892999240728
standard,221,0.156,0.022260282292952308
standard,221,0.157,0.022302724228339763
standard,221,0.158,0.02234521863068548
standard,221,0.159,0.02238776531860135
standard,221,0.16,0.02243036411034779
standard,221,0.161,0.0224730148196086
standard,221,0.162,0.022515717260512304
standard,221,0.163,0.022558471238472835
standard,221,0.164,0.022601276560404632
standard,221,0.165,0.022644133027680723
standard,221,0.166,0.02268704044019765
standard,221,0.167,0.02272999859261905
standard,221,0.168,0.02277300727716607
standard,221,0.169,0.022816066284325878
standard,221,0.17,0.02285917539886306
standard,221,0.171,0.022902334402408266
standard,221,0.17200000000000001,0.022945543075669577
standard,221,0.17300000000000001,0.022988801193358194
standard,221,0.17400000000000002,0.023032108526925173
standard,221,0.17500000000000002,0.02307546484481896
standard,221,0.176,0.02311886991412169
standard,221,0.177,0.023162323494727306
standard,221,0.178,0.02320582534235633
standard,221,0.179,0.0232493752129085
standard,221,0.18,0.023292972856402777
standard,221,0.181,0.023336618020189548
standard,221,0.182,0.023380310445249443
standard,221,0.183,0.02342404987155549
standard,221,0.184,0.023467836033050596
standard,221,0.185,0.023511668662506813
standard,221,0.186,0.023555547483898494
standard,221,0.187,0.023599472223094956
standard,221,0.188,0.02364344259547462
standard,221,0.189,0.02368745831996559
standard,221,0.19,0.023731519104059844
standard,221,0.191,0.02377562465508828
standard,221,0.192,0.02381977467444913
standard,221,0.193,0.023863968860677636
standard,221,0.194,0.023908206907534077
standard,221,0.195,0.023952488503595354
standard,221,0.196,0.02399681333238475
standard,221,0.197,0.024041181075362853
standard,221,0.198,0.024085591406358072
standard,221,0.199,0.02413004399792091
standard,221,0.2,0.024174538516741367
standard,221,0.201,0.024219074621411502
standard,221,0.202,0.024263651971021812
standard,221,0.203,0.024308270217589932
standard,221,0.20400000000000001,0.0243529290061791
standard,221,0.20500000000000002,0.024397627981558027
standard,221,0.20600000000000002,0.024442366778266146
standard,221,0.20700000000000002,0.02448714503123229
standard,221,0.20800000000000002,0.024531962365256302
standard,221,0.209,0.02457681840398343
standard,221,0.21,0.02462171276218999
standard,221,0.211,0.024666645052508554
standard,221,0.212,0.024711614881837103
standard,221,0.213,0.02475662185032433
standard,221,0.214,0.024801665551791183
standard,221,0.215,0.02484674557833534
standard,221,0.216,0.024891861513853086
standard,221,0.217,0.024937012935202677
standard,221,0.218,0.024982199419264457
standard,221,0.219,0.025027420528703805
standard,221,0.22,0.025072675828282442
standard,221,0.221,0.02511796487227766
standard,221,0.222,0.025163287212039264
standard,221,0.223,0.025208642388456545
standard,221,0.224,0.025254029940874063
standard,221,0.225,0.02529944940129454
standard,221,0.226,0.025344900295123013
standard,221,0.227,0.025390382141596585
standard,221,0.228,0.025435894451699782
standard,221,0.229,0.025481436733804833
standard,221,0.23,0.025527008486808077
standard,221,0.231,0.0255726092039991
standard,221,0.232,0.02561823837331019
standard,221,0.233,0.025663895474366927
standard,221,0.234,0.025709579979884604
standard,221,0.23500000000000001,0.025755291357666275
standard,221,0.23600000000000002,0.02580102906673254
standard,221,0.23700000000000002,0.025846792559694482
standard,221,0.23800000000000002,0.025892581282383132
standard,221,0.23900000000000002,0.025938394674032597
standard,221,0.24,0.02598423216556005
standard,221,0.241,0.0260300931798048
standard,221,0.242,0.02607597713614268
standard,221,0.243,0.02612188344108155
standard,221,0.244,0.026167811498206878
standard,221,0.245,0.026213760701403764
standard,221,0.246,0.026259730437015502
standard,221,0.247,0.026305720084350948
standard,221,0.248,0.026351729014663497
standard,221,0.249,0.026397756590694918
standard,221,0.25,0.026443802166147452
standard,221,0.251,0.026489865090699005
standard,221,0.252,0.026535944701896387
standard,221,0.253,0.026582040329346173
standard,221,0.254,0.02662815129806401
standard,221,0.255,0.026674276919105074
standard,221,0.256,0.026720416499771124
standard,221,0.257,0.026766569335883027
standard,221,0.258,0.02681273471506035
standard,221,0.259,0.02685891191724804
standard,221,0.26,0.026905100213670978
standard,221,0.261,0.02695129886504162
standard,221,0.262,0.026997507122517313
standard,221,0.263,0.027043724231317283
standard,221,0.264,0.027089949424640172
standard,221,0.265,0.0271361819284374
standard,221,0.266,0.027182420955990653
standard,221,0.267,0.02722866571435129
standard,221,0.268,0.027274915398832474
standard,221,0.269,0.02732116919706577
standard,221,0.27,0.027367426284495597
standard,221,0.271,0.027413685828626203
standard,221,0.272,0.02745994698568452
standard,221,0.273,0.027506208902689372
standard,221,0.274,0.027552470716590963
standard,221,0.275,0.02759873155232663
standard,221,0.276,0.027644990526703675
standard,221,0.277,0.027691246742944514
standard,221,0.278,0.02773749929782182
standard,221,0.279,0.027783747275030836
standard,221,0.28,0.027829989746662547
standard,221,0.281,0.027876225775530592
standard,221,0.28200000000000003,0.027922454412487595
standard,221,0.28300000000000003,0.027968674697774563
standard,221,0.28400000000000003,0.02801488565840797
standard,221,0.28500000000000003,0.028061086315730732
standard,221,0.28600000000000003,0.028107275671856835
standard,221,0.28700000000000003,0.028153452723770435
standard,221,0.28800000000000003,0.028199616452446355
standard,221,0.289,0.028245765830659485
standard,221,0.29,0.028291899816260825
standard,221,0.291,0.02833801735621473
standard,221,0.292,0.028384117386702275
standard,221,0.293,0.028430198830328626
standard,221,0.294,0.028476260596947113
standard,221,0.295,0.028522301585554438
standard,221,0.296,0.028568320681789616
standard,221,0.297,0.02861431675823897
standard,221,0.298,0.02866028867579263
standard,221,0.299,0.02870623528150719
standard,221,0.3,0.02875215540958756
standard,221,0.301,0.02879804788133395
standard,221,0.302,0.02884391150643685
standard,221,0.303,0.02888974507749454
standard,221,0.304,0.028935547378425765
standard,221,0.305,0.028981317176552644
standard,221,0.306,0.029027053225702985
standard,221,0.307,0.029072754265797453
standard,221,0.308,0.029118419025736184
standard,221,0.309,0.029164046217748076
standard,221,0.31,0.029209634540965923
standard,221,0.311,0.029255182679010255
standard,221,0.312,0.029300689303978826
standard,221,0.313,0.029346153070430828
standard,221,0.314,0.029391572620888016
standard,221,0.315,0.029436946582909386
standard,221,0.316,0.029482273569131846
standard,221,0.317,0.02952755217401275
standard,221,0.318,0.02957278098511415
standard,221,0.319,0.029617958566258124
standard,221,0.32,0.029663083473505172
standard,221,0.321,0.029708154240117766
standard,221,0.322,0.02975316939188992
standard,221,0.323,0.02979812743391381
standard,221,0.324,0.029843026857745595
standard,221,0.325,0.029887866139064
standard,221,0.326,0.029932643738813488
standard,221,0.327,0.029977358100781313
standard,221,0.328,0.030022007652312527
standard,221,0.329,0.030066590807716613
standard,221,0.33,0.03011110596272775
standard,221,0.331,0.030155551497279977
standard,221,0.332,0.030199925775529414
standard,221,0.333,0.03024422714715727
standard,221,0.334,0.030288453941024227
standard,221,0.335,0.030332604474180205
standard,221,0.336,0.030376677044064635
standard,221,0.337,0.030420669934452933
standard,221,0.338,0.030464581408885784
standard,221,0.339,0.03050840971702843
standard,221,0.34,0.03055215308985946
standard,221,0.341,0.030595809742479066
standard,221,0.342,0.030639377874335905
standard,221,0.343,0.03068285566624536
standard,221,0.34400000000000003,0.03072624128236061
standard,221,0.34500000000000003,0.030769532868031264
standard,221,0.34600000000000003,0.03081272855545905
standard,221,0.34700000000000003,0.03085582645742814
standard,221,0.34800000000000003,0.030898824668917302
standard,221,0.34900000000000003,0.030941721269248004
standard,221,0.35000000000000003,0.030984514318387238
standard,221,0.35100000000000003,0.03102720186153418
standard,221,0.352,0.031069781925775433
standard,221,0.353,0.031112252519560978
standard,221,0.354,0.03115461163628394
standard,221,0.355,0.031196857249539113
standard,221,0.356,0.031238987316227682
standard,221,0.357,0.03128099978032542
standard,221,0.358,0.03132289256133029
standard,221,0.359,0.031364663565344175
standard,221,0.36,0.031406310682857624
standard,221,0.361,0.03144783178264554
standard,221,0.362,0.03148922472023805
standard,221,0.363,0.03153048733216329
standard,221,0.364,0.03157161743848689
standard,221,0.365,0.03161261284136956
standard,221,0.366,0.031653471326388204
standard,221,0.367,0.03169419066251043
standard,221,0.368,0.03173476860216576
standard,221,0.369,0.031775202878750075
standard,221,0.37,0.03181549121239245
standard,221,0.371,0.03185563130488503
standard,221,0.372,0.03189562084109028
standard,221,0.373,0.03193545748907364
standard,221,0.374,0.031975138902781565
standard,221,0.375,0.03201466271829167
standard,221,0.376,0.03205402655664101
standard,221,0.377,0.03209322802174005
standard,221,0.378,0.032132264702994226
standard,221,0.379,0.0321711341727722
standard,221,0.38,0.03220983399039516
standard,221,0.381,0.032248361699091496
standard,221,0.382,0.03228671482560132
standard,221,0.383,0.03232489088385225
standard,221,0.384,0.032362887372208854
standard,221,0.385,0.032400701773888874
standard,221,0.386,0.03243833156062923
standard,221,0.387,0.03247577418687262
standard,221,0.388,0.032513027096733364
standard,221,0.389,0.03255008771946775
standard,221,0.39,0.03258695347025737
standard,221,0.391,0.032623621753246596
standard,221,0.392,0.03266008995926949
standard,221,0.393,0.03269635546593326
standard,221,0.394,0.03273241564210948
standard,221,0.395,0.03276826784093022
standard,221,0.396,0.03280390940858122
standard,221,0.397,0.032839337677224856
standard,221,0.398,0.03287454997026568
standard,221,0.399,0.03290954360261574
standard,221,0.4,0.0329443158737344
standard,221,0.401,0.0329788640801157
standard,221,0.402,0.033013185506698746
standard,221,0.403,0.0330472774320164
standard,221,0.404,0.03308113712086164
standard,221,0.405,0.0331147618395974
standard,221,0.406,0.033148148839919456
standard,221,0.40700000000000003,0.03318129537018773
standard,221,0.40800000000000003,0.033214198673567355
standard,221,0.40900000000000003,0.033246855985885754
standard,221,0.41000000000000003,0.033279264540181756
standard,221,0.41100000000000003,0.0333114215624424
standard,221,0.41200000000000003,0.03334332427638218
standard,221,0.41300000000000003,0.03337496990282774
standard,221,0.41400000000000003,0.033406355659751405
standard,221,0.41500000000000004,0.033437478762057285
standard,221,0.41600000000000004,0.03346833642398235
standard,221,0.417,0.033498925859127046
standard,221,0.418,0.03352924428211883
standard,221,0.419,0.03355928890457771
standard,221,0.42,0.03358905694058037
standard,221,0.421,0.03361854561070885
standard,221,0.422,0.03364775212928259
standard,221,0.423,0.03367667372198187
standard,221,0.424,0.033705307613918906
standard,221,0.425,0.03373365103629024
standard,221,0.426,0.03376170122632063
standard,221,0.427,0.03378945542345297
standard,221,0.428,0.03381691088118095
standard,221,0.429,0.03384406485610102
standard,221,0.43,0.033870914610882194
standard,221,0.431,0.033897457424556104
standard,221,0.432,0.033923690580112256
standard,221,0.433,0.03394961137387807
standard,221,0.434,0.03397521711343254
standard,221,0.435,0.03400050512075428
standard,221,0.436,0.03402547272816078
standard,221,0.437,0.03405011728598798
standard,221,0.438,0.03407443615495846
standard,221,0.439,0.03409842671766169
standard,221,0.44,0.03412208636820475
standard,221,0.441,0.03414541252208805
standard,221,0.442,0.03416840261291136
standard,221,0.443,0.03419105409366263
standard,221,0.444,0.03421336443496767
standard,221,0.445,0.03423533113441582
standard,221,0.446,0.03425695170804023
standard,221,0.447,0.034278223697156704
standard,221,0.448,0.0342991446653647
standard,221,0.449,0.03431971220231862
standard,221,0.45,0.034339923925053834
standard,221,0.451,0.03435977747550212
standard,221,0.452,0.034379270525403134
standard,221,0.453,0.03439840077243364
standard,221,0.454,0.03441716594727398
standard,221,0.455,0.03443556381229672
standard,221,0.456,0.0344535921547007
standard,221,0.457,0.0344712488014734
standard,221,0.458,0.03448853160909811
standard,221,0.459,0.03450543847144523
standard,221,0.46,0.03452196731444074
standard,221,0.461,0.03453811610117462
standard,221,0.462,0.03455388283316507
standard,221,0.463,0.03456926554772739
standard,221,0.464,0.03458426232293121
standard,221,0.465,0.034598871275073
standard,221,0.466,0.034613090562218264
standard,221,0.467,0.03462691838170179
standard,221,0.468,0.03464035297646925
standard,221,0.46900000000000003,0.03465339262810839
standard,221,0.47000000000000003,0.03466603566492038
standard,221,0.47100000000000003,0.034678280459236446
standard,221,0.47200000000000003,0.03469012542946048
standard,221,0.47300000000000003,0.03470156903693007
standard,221,0.47400000000000003,0.03471260979416019
standard,221,0.47500000000000003,0.034723246258811596
standard,221,0.47600000000000003,0.03473347703664448
standard,221,0.47700000000000004,0.034743300781680427
standard,221,0.47800000000000004,0.034752716198119336
standard,221,0.47900000000000004,0.03476172204420087
standard,221,0.48,0.03477031712234111
standard,221,0.481,0.034778500291122255
standard,221,0.482,0.03478627045801511
standard,221,0.483,0.034793626587571236
standard,221,0.484,0.034800567690632805
standard,221,0.485,0.03480709284008038
standard,221,0.486,0.03481320115348116
standard,221,0.487,0.03481889181089107
standard,221,0.488,0.03482416404279154
standard,221,0.489,0.03482901713553946
standard,221,0.49,0.03483345043211045
standard,221,0.491,0.03483746333266961
standard,221,0.492,0.03484105529012088
standard,221,0.493,0.03484422581672228
standard,221,0.494,0.03484697448183965
standard,221,0.495,0.03484930091119518
standard,221,0.496,0.03485120478522521
standard,221,0.497,0.03485268584595392
standard,221,0.498,0.034853743890677434
standard,221,0.499,0.034854378775663816
standard,221,0.5,0.034854590414097636
standard,221,0.501,0.034854378775358394
standard,221,0.502,0.03485374389119074
standard,221,0.503,0.03485268584564723
standard,221,0.504,0.034851204784425084
standard,221,0.505,0.03484930091088809
standard,221,0.506,0.034846974482322025
standard,221,0.507,0.034844225817204436
standard,221,0.508,0.03484105528977559
standard,221,0.509,0.034837463331577695
standard,221,0.51,0.03483345043179971
standard,221,0.511,0.03482901713434443
standard,221,0.512,0.0348241640424804
standard,221,0.513,0.03481889181136119
standard,221,0.514,0.034813201153429174
standard,221,0.515,0.03480709283894881
standard,221,0.516,0.03480056769113814
standard,221,0.517,0.034793626586438385
standard,221,0.518,0.03478627045848332
standard,221,0.519,0.03477850029074201
standard,221,0.52,0.034770317122024864
standard,221,0.521,0.034761722043848656
standard,221,0.522,0.03475271619859328
standard,221,0.523,0.03474330078047862
standard,221,0.524,0.03473347703632655
standard,221,0.525,0.034723246258493504
standard,221,0.526,0.03471260979466005
standard,221,0.527,0.034701569037429714
standard,221,0.528,0.03469012542911247
standard,221,0.529,0.034678280459734825
standard,221,0.53,0.034666035664571104
standard,221,0.531,0.03465339262781578
standard,221,0.532,0.03464035297608209
standard,221,0.533,0.03462691838174031
standard,221,0.534,0.034613090562648906
standard,221,0.535,0.0345988712747494
standard,221,0.536,0.0345842623234256
standard,221,0.537,0.034569265548185
standard,221,0.538,0.034553882833136595
standard,221,0.539,0.034538116100913466
standard,221,0.54,0.03452196731443935
standard,221,0.541,0.03450543847193771
standard,221,0.542,0.034488531609524586
standard,221,0.543,0.034471248801534585
standard,221,0.544,0.034453592154372686
standard,221,0.545,0.034435563811996056
standard,221,0.546,0.03441716594854553
standard,221,0.547,0.03439840077295893
standard,221,0.548,0.03437927052503605
standard,221,0.549,0.034359777475989624
standard,221,0.55,0.03433992392469359
standard,221,0.551,0.0343197122036247
standard,221,0.552,0.03429914466582229
standard,221,0.553,0.034278223697213034
standard,221,0.554,0.03425695170852579
standard,221,0.555,0.034235331134871955
standard,221,0.556,0.03421336443459555
standard,221,0.557,0.034191054092507694
standard,221,0.558,0.03416840261332951
standard,221,0.559,0.034145412522570126
standard,221,0.56,0.03412208636783906
standard,221,0.561,0.03409842671732422
standard,221,0.562,0.034074436154944404
standard,221,0.5630000000000001,0.03405011728571413
standard,221,0.5640000000000001,0.034025472728612505
standard,221,0.5650000000000001,0.034000505120414276
standard,221,0.5660000000000001,0.03397521711384577
standard,221,0.5670000000000001,0.03394961137392695
standard,221,0.5680000000000001,0.03392369058009516
standard,221,0.5690000000000001,0.033897457424967886
standard,221,0.5700000000000001,0.03387091461138704
standard,221,0.5710000000000001,0.03384406485651234
standard,221,0.5720000000000001,0.033816910881980425
standard,221,0.5730000000000001,0.033789455423927924
standard,221,0.5740000000000001,0.033761701225939834
standard,221,0.5750000000000001,0.03373365103590837
standard,221,0.5760000000000001,0.03370530761435519
standard,221,0.577,0.03367667372196023
standard,221,0.578,0.03364775212969002
standard,221,0.579,0.033618545609606504
standard,221,0.58,0.03358905694190699
standard,221,0.581,0.0335592889034102
standard,221,0.582,0.03352924428215828
standard,221,0.583,0.033498925860781265
standard,221,0.584,0.0334683364236041
standard,221,0.585,0.0334374787624972
standard,221,0.586,0.03340635565936308
standard,221,0.587,0.03337496990286524
standard,221,0.588,0.033343324275965064
standard,221,0.589,0.03331142156126977
standard,221,0.59,0.03327926453985659
standard,221,0.591,0.033246855985827446
standard,221,0.592,0.03321419867353638
standard,221,0.593,0.03318129537061554
standard,221,0.594,0.033148148839564226
standard,221,0.595,0.033114761839241086
standard,221,0.596,0.03308113712171207
standard,221,0.597,0.03304727743198348
standard,221,0.598,0.03301318550636942
standard,221,0.599,0.03297886407969214
standard,221,0.6,0.03294431587419543
standard,221,0.601,0.03290954360264497
standard,221,0.602,0.03287454997029381
standard,221,0.603,0.032839337676864394
standard,221,0.604,0.032803909408220575
standard,221,0.605,0.03276826784142406
standard,221,0.606,0.032732415642134985
standard,221,0.607,0.032696355465603524
standard,221,0.608,0.03266008995972561
standard,221,0.609,0.0326236217528824
standard,221,0.61,0.03258695347068462
standard,221,0.611,0.032550087719491305
standard,221,0.612,0.03251302709718702
standard,221,0.613,0.03247577418726135
standard,221,0.614,0.03243833156023479
standard,221,0.615,0.03240070177352175
standard,221,0.616,0.03236288737134469
standard,221,0.617,0.03232489088354944
standard,221,0.618,0.03228671482526119
standard,221,0.619,0.03224836169868564
standard,221,0.62,0.032209833990845475
standard,221,0.621,0.03217113417279013
standard,221,0.622,0.03213226470259477
standard,221,0.623,0.03209322802134039
standard,221,0.624,0.03205402655705263
standard,221,0.625,0.03201466271877471
standard,221,0.626,0.03197513890273115
standard,221,0.627,0.03193545748873701
standard,221,0.628,0.03189562084065174
standard,221,0.629,0.03185563130454623
standard,221,0.63,0.03181549121236964
standard,221,0.631,0.03177520287876236
standard,221,0.632,0.031734768601760915
standard,221,0.633,0.03169419066292474
standard,221,0.634,0.0316534713259468
standard,221,0.635,0.03161261284137926
standard,221,0.636,0.03157161743843089
standard,221,0.637,0.03153048733256819
standard,221,0.638,0.03148922472146132
standard,221,0.639,0.031447831783120744
standard,221,0.64,0.03140631068292997
standard,221,0.641,0.03136466356535085
standard,221,0.642,0.031322892560948515
standard,221,0.643,0.03128099977997188
standard,221,0.644,0.03123898731660031
standard,221,0.645,0.031196857249543193
standard,221,0.646,0.03115461163592807
standard,221,0.647,0.031112252519141265
standard,221,0.648,0.031069781925326237
standard,221,0.649,0.03102720186193946
standard,221,0.65,0.030984514318389403
standard,221,0.651,0.0309417212687974
standard,221,0.652,0.030898824669321173
standard,221,0.653,0.030855826458651894
standard,221,0.654,0.0308127285558264
standard,221,0.655,0.030769532867965237
standard,221,0.656,0.030726241281942564
standard,221,0.657,0.030682855666639704
standard,221,0.658,0.030639377874765318
standard,221,0.659,0.030595809743229938
standard,221,0.66,0.03055215308985603
standard,221,0.661,0.030508409716600945
standard,221,0.662,0.030464581409348823
standard,221,0.663,0.030420669934032727
standard,221,0.664,0.030376677044058612
standard,221,0.665,0.0303326044744594
standard,221,0.666,0.030288453941412705
standard,221,0.667,0.03024422714758239
standard,221,0.668,0.030199925775953533
standard,221,0.669,0.030155551497270276
standard,221,0.67,0.030111105962690322
standard,221,0.671,0.03006659080729146
standard,221,0.672,0.030022007652705775
standard,221,0.673,0.02997735810041263
standard,221,0.674,0.02993264373873747
standard,221,0.675,0.02988786613905133
standard,221,0.676,0.02984302685816485
standard,221,0.677,0.029798127432730817
standard,221,0.678,0.029753169391553688
standard,221,0.679,0.029708154240102515
standard,221,0.68,0.02966308347260678
standard,221,0.681,0.02961795856667552
standard,221,0.682,0.029572780984746992
standard,221,0.683,0.029527552175249116
standard,221,0.684,0.029482273568230865
standard,221,0.685,0.02943694658325997
standard,221,0.686,0.029391572622121543
standard,221,0.687,0.029346153070816956
standard,221,0.6880000000000001,0.029300689303959106
standard,221,0.6890000000000001,0.029255182678925087
standard,221,0.6900000000000001,0.029209634540588045
standard,221,0.6910000000000001,0.029164046218196148
standard,221,0.6920000000000001,0.029118419026147306
standard,221,0.6930000000000001,0.02907275426665802
standard,221,0.6940000000000001,0.029027053224860818
standard,221,0.6950000000000001,0.028981317176142805
standard,221,0.6960000000000001,0.028935547378050788
standard,221,0.6970000000000001,0.028889745077903817
standard,221,0.6980000000000001,0.02884391150559206
standard,221,0.6990000000000001,0.028798047882127184
standard,221,0.7000000000000001,0.028752155408420833
standard,221,0.7010000000000001,0.02870623528106611
standard,221,0.7020000000000001,0.02866028867613417
standard,221,0.7030000000000001,0.02861431675821182
standard,221,0.704,0.028568320682609314
standard,221,0.705,0.02852230158595888
standard,221,0.706,0.02847626059649505
standard,221,0.707,0.028430198829848867
standard,221,0.708,0.028384117386671483
standard,221,0.709,0.028338017356182847
standard,221,0.71,0.028291899815872365
standard,221,0.711,0.028245765831061087
standard,221,0.712,0.028199616452846958
standard,221,0.713,0.028153452723700144
standard,221,0.714,0.02810727567175881
standard,221,0.715,0.02806108631531034
standard,221,0.716,0.02801488565880613
standard,221,0.717,0.027968674697675083
standard,221,0.718,0.027922454412422863
standard,221,0.719,0.027876225775493205
standard,221,0.72,0.0278299897470299
standard,221,0.721,0.027783747275427213
standard,221,0.722,0.02773749929778296
standard,221,0.723,0.027691246742940365
standard,221,0.724,0.02764499052660019
standard,221,0.725,0.027598731551872556
standard,221,0.726,0.027552470716100036
standard,221,0.727,0.027506208902618456
standard,221,0.728,0.02745994698570691
standard,221,0.729,0.027413685828583313
standard,221,0.73,0.027367426284951934
standard,221,0.731,0.02732116919581774
standard,221,0.732,0.027274915398723915
standard,221,0.733,0.027228665714334254
standard,221,0.734,0.027182420955525047
standard,221,0.735,0.027136181927122686
standard,221,0.736,0.027089949425027904
standard,221,0.737,0.02704372423209061
standard,221,0.738,0.02699750712247001
standard,221,0.739,0.026951298864209293
standard,221,0.74,0.02690510021323657
standard,221,0.741,0.026858911917633968
standard,221,0.742,0.02681273471503892
standard,221,0.743,0.02676656933583208
standard,221,0.744,0.02672041649940018
standard,221,0.745,0.026674276919488604
standard,221,0.746,0.026628151298011615
standard,221,0.747,0.02658204033086809
standard,221,0.748,0.026535944701779484
standard,221,0.749,0.02648986509101602
standard,221,0.75,0.02644380216655759
standard,221,0.751,0.02639775659064067
standard,221,0.752,0.026351729014579744
standard,221,0.753,0.026305720084294548
standard,221,0.754,0.02625973043660547
standard,221,0.755,0.026213760700933987
standard,221,0.756,0.026167811498148993
standard,221,0.757,0.02612188344096028
standard,221,0.758,0.02607597713608444
standard,221,0.759,0.026030093179361006
standard,221,0.76,0.025984232165115202
standard,221,0.761,0.02593839467397111
standard,221,0.762,0.025892581283077993
standard,221,0.763,0.025846792560388323
standard,221,0.764,0.025801029067106664
standard,221,0.765,0.025755291358039407
standard,221,0.766,0.025709579979856907
standard,221,0.767,0.02566389547505829
standard,221,0.768,0.02561823837318245
standard,221,0.769,0.02557260920436985
standard,221,0.77,0.025527008486386435
standard,221,0.771,0.02548143673373967
standard,221,0.772,0.02543589445156952
standard,221,0.773,0.02539038214152927
standard,221,0.774,0.02534490029549038
standard,221,0.775,0.025299449401690925
standard,221,0.776,0.0252540299408053
standard,221,0.777,0.02520864238838848
standard,221,0.778,0.02516328721118599
standard,221,0.779,0.02511796487264323
standard,221,0.78,0.02507267582785563
standard,221,0.781,0.025027420528631435
standard,221,0.782,0.0249821994191288
standard,221,0.783,0.024937012935537455
standard,221,0.784,0.02489186151336164
standard,221,0.785,0.024846745578297767
standard,221,0.786,0.024801665551716985
standard,221,0.787,0.024756621850249065
standard,221,0.788,0.02471161488134858
standard,221,0.789,0.02466664505293293
standard,221,0.79,0.02462171276211326
standard,221,0.791,0.024576818403971357
standard,221,0.792,0.024531962365207625
standard,221,0.793,0.024487145030798914
standard,221,0.794,0.024442366778623194
standard,221,0.795,0.024397627981513244
standard,221,0.796,0.024352929006035556
standard,221,0.797,0.02430827021668939
standard,221,0.798,0.024263651971406508
standard,221,0.799,0.024219074621738352
standard,221,0.8,0.024174538515839377
standard,221,0.801,0.024130043998221138
standard,221,0.802,0.024085591407065364
standard,221,0.803,0.02404118107493138
standard,221,0.804,0.023996813332709838
standard,221,0.805,0.02395248850351142
standard,221,0.806,0.0239082069082689
standard,221,0.807,0.023863968861347555
standard,221,0.808,0.023819774674014176
standard,221,0.809,0.023775624654616814
standard,221,0.81,0.023731519103972296
standard,221,0.811,0.023687458319843327
standard,221,0.812,0.02364344259538672
standard,221,0.8130000000000001,0.023599472221767552
standard,221,0.8140000000000001,0.023555547483808455
standard,221,0.8150000000000001,0.023511668662387297
standard,221,0.8160000000000001,0.023467836033780054
standard,221,0.8170000000000001,0.02342404987146403
standard,221,0.8180000000000001,0.023380310444839493
standard,221,0.8190000000000001,0.023336618020853725
standard,221,0.8200000000000001,0.023292972857985074
standard,221,0.8210000000000001,0.02324937521366289
standard,221,0.8220000000000001,0.02320582534187836
standard,221,0.8230000000000001,0.02316232349428546
standard,221,0.8240000000000001,0.023118869914026258
standard,221,0.8250000000000001,0.02307546484639231
standard,221,0.8260000000000001,0.023032108526829388
standard,221,0.8270000000000001,0.022988801192878557
standard,221,0.8280000000000001,0.02294554307600887
standard,221,0.8290000000000001,0.02290233440228085
standard,221,0.8300000000000001,0.02285917539876477
standard,221,0.8310000000000001,0.022816066284254952
standard,221,0.8320000000000001,0.022773007276748535
standard,221,0.833,0.022729998592136685
standard,221,0.834,0.02268704044013223
standard,221,0.835,0.022644133027578856
standard,221,0.836,0.022601276560301715
standard,221,0.837,0.022558471238808022
standard,221,0.838,0.022515717260028274
standard,221,0.839,0.022473014819541358
standard,221,0.84,0.022430364110272563
standard,221,0.841,0.02238776531849663
standard,221,0.842,0.022345218630197266
standard,221,0.843,0.022302724228268227
standard,221,0.844,0.022260282292463802
standard,221,0.845,0.022217892998315454
standard,221,0.846,0.02217555652085973
standard,221,0.847,0.022133273030322025
standard,221,0.848,0.02209104269313497
standard,221,0.849,0.022048865674698458
standard,221,0.85,0.022006742138397022
standard,221,0.851,0.021964672241810507
standard,221,0.852,0.021922656143805605
standard,221,0.853,0.021880693996219253
standard,221,0.854,0.021838785951636214
standard,221,0.855,0.02179693215889318
standard,221,0.856,0.021755132762442578
standard,221,0.857,0.021713387907159445
standard,221,0.858,0.021671697733479323
standard,221,0.859,0.021630062380234148
standard,221,0.86,0.021588481981713203
standard,221,0.861,0.021546956673117047
standard,221,0.862,0.021505486584548456
standard,221,0.863,0.021464071843851122
standard,221,0.864,0.021422712576293704
standard,221,0.865,0.021381408910106536
standard,221,0.866,0.021340160960574943
standard,221,0.867,0.021298968850967784
standard,221,0.868,0.021257832695623903
standard,221,0.869,0.021216752610870318
standard,221,0.87,0.02117572870852693
standard,221,0.871,0.021134761097245977
standard,221,0.872,0.021093849886334275
standard,221,0.873,0.021052995180710354
standard,221,0.874,0.021012197083223903
standard,221,0.875,0.020971455697568017
standard,221,0.876,0.02093077112034624
standard,221,0.877,0.02089014345138132
standard,221,0.878,0.02084957278331309
standard,221,0.879,0.020809059211181057
standard,221,0.88,0.020768602824088295
standard,221,0.881,0.02072820371279413
standard,221,0.882,0.020687861964798902
standard,221,0.883,0.020647577663240074
standard,221,0.884,0.020607350893603174
standard,221,0.885,0.02056718173671488
standard,221,0.886,0.020527070272486694
standard,221,0.887,0.020487016576028354
standard,221,0.888,0.020447020725955993
standard,221,0.889,0.020407082795524903
standard,221,0.89,0.020367202857021927
standard,221,0.891,0.02032738098012609
standard,221,0.892,0.020287617233907297
standard,221,0.893,0.020247911686736238
standard,221,0.894,0.020208264401576914
standard,221,0.895,0.02016867544306425
standard,221,0.896,0.0201291448723665
standard,221,0.897,0.020089672751605718
standard,221,0.898,0.02005025913685019
standard,221,0.899,0.02001090408621277
standard,221,0.9,0.019971607655013865
standard,221,0.901,0.01993236989626585
standard,221,0.902,0.019893190863826835
standard,221,0.903,0.019854070606778983
standard,221,0.904,0.01981500917412072
standard,221,0.905,0.019776006614351596
standard,221,0.906,0.019737062971292706
standard,221,0.907,0.019698178292143174
standard,221,0.908,0.019659352620307553
standard,221,0.909,0.019620585993015367
standard,221,0.91,0.019581878455480713
standard,221,0.911,0.019543230042595817
standard,221,0.912,0.01950464079568926
standard,221,0.913,0.019466110747798387
standard,221,0.914,0.01942763993265064
standard,221,0.915,0.01938922838519863
standard,221,0.916,0.01935087613805172
standard,221,0.917,0.01931258322047659
standard,221,0.918,0.01927434966170237
standard,221,0.919,0.019236175489484912
standard,221,0.92,0.019198060730981917
standard,221,0.921,0.0191600054108085
standard,221,0.922,0.01912200955432388
standard,221,0.923,0.019084073182422112
standard,221,0.924,0.019046196318729766
standard,221,0.925,0.0190083789833562
standard,221,0.926,0.01897062119342119
standard,221,0.927,0.018932922969163504
standard,221,0.928,0.018895284328143656
standard,221,0.929,0.018857705281509964
standard,221,0.93,0.018820185848616958
standard,221,0.931,0.018782726040484594
standard,221,0.932,0.018745325869828727
standard,221,0.933,0.018707985348313225
standard,221,0.934,0.01867070448418099
standard,221,0.935,0.018633483289139028
standard,221,0.936,0.01859632176765011
standard,221,0.937,0.01855921992941835
standard,221,0.9380000000000001,0.018522177778570587
standard,221,0.9390000000000001,0.018485195320496504
standard,221,0.9400000000000001,0.01844827255933004
standard,221,0.9410000000000001,0.018411409495520007
standard,221,0.9420000000000001,0.018374606133129297
standard,221,0.9430000000000001,0.01833786247306538
standard,221,0.9440000000000001,0.01830117851200094
standard,221,0.9450000000000001,0.01826455425139136
standard,221,0.9460000000000001,0.01822798968746172
standard,221,0.9470000000000001,0.018191484818561955
standard,221,0.9480000000000001,0.018155039638499123
standard,221,0.9490000000000001,0.01811865414324316
standard,221,0.9500000000000001,0.018082328327072884
standard,221,0.9510000000000001,0.018046062182937188
standard,221,0.9520000000000001,0.018009855701688254
standard,221,0.9530000000000001,0.017973708876742392
standard,221,0.9540000000000001,0.017937621697406446
standard,221,0.9550000000000001,0.017901594152850017
standard,221,0.9560000000000001,0.01786562623178157
standard,221,0.9570000000000001,0.017829717924160993
standard,221,0.9580000000000001,0.01779386921388356
standard,221,0.9590000000000001,0.01775808008856032
standard,221,0.96,0.017722350533622623
standard,221,0.961,0.01768668053330265
standard,221,0.962,0.01765107007079561
standard,221,0.963,0.01761551913059585
standard,221,0.964,0.017580027694426
standard,221,0.965,0.017544595741422114
standard,221,0.966,0.01750922325543522
standard,221,0.967,0.017473910214048358
standard,221,0.968,0.017438656598490188
standard,221,0.969,0.017403462383997564
standard,221,0.97,0.017368327550520504
standard,221,0.971,0.017333252074038862
standard,221,0.972,0.017298235931412904
standard,221,0.973,0.01726327909875203
standard,221,0.974,0.017228381548021404
standard,221,0.975,0.017193543256581564
standard,221,0.976,0.0171587641965964
standard,221,0.977,0.017124044338930708
standard,221,0.978,0.01708938365893212
standard,221,0.979,0.017054782126194212
standard,221,0.98,0.017020239710587644
standard,221,0.981,0.016985756384664367
standard,221,0.982,0.01695133211695419
standard,221,0.983,0.016916966875133686
standard,221,0.984,0.01688266062848065
standard,221,0.985,0.016848413343456506
standard,221,0.986,0.016814224988443427
standard,221,0.987,0.01678009552878581
standard,221,0.988,0.016746024932432123
standard,221,0.989,0.016712013161058747
standard,221,0.99,0.016678060182918605
standard,221,0.991,0.01664416595954183
standard,221,0.992,0.0166103304549794
standard,221,0.993,0.016576553633655077
standard,221,0.994,0.016542835456621677
standard,221,0.995,0.016509175884822185
standard,221,0.996,0.016475574880552037
standard,221,0.997,0.016442032405525216
standard,221,0.998,0.0164085484184902
standard,221,0.999,0.016375122880243415
standard,221,1.0,0.01634175575029989
standard,301,0.0,0.016329067263483776
standard,301,0.001,0.016362417752248417
standard,301,0.002,0.01639582664113501
standard,301,0.003,0.016429293969349855
standard,301,0.004,0.016462819775330442
standard,301,0.005,0.01649640410070661
standard,301,0.006,0.016530046984397355
standard,301,0.007,0.01656374846535929
standard,301,0.008,0.01659750858309392
standard,301,0.009000000000000001,0.016631327372159305
standard,301,0.01,0.01666520487296913
standard,301,0.011,0.016699141119571027
standard,301,0.012,0.01673313614939511
standard,301,0.013000000000000001,0.01676718999734951
standard,301,0.014,0.016801302698652175
standard,301,0.015,0.016835474288412446
standard,301,0.016,0.01686970479863255
standard,301,0.017,0.01690399426196561
standard,301,0.018000000000000002,0.016938342711753894
standard,301,0.019,0.016972750180628764
standard,301,0.02,0.01700721669929759
standard,301,0.021,0.017041742299058714
standard,301,0.022,0.017076327006274716
standard,301,0.023,0.017110970854187217
standard,301,0.024,0.01714567387117357
standard,301,0.025,0.017180436084115958
standard,301,0.026000000000000002,0.017215257518824002
standard,301,0.027,0.01725013820467397
standard,301,0.028,0.017285078168196154
standard,301,0.029,0.01732007743266511
standard,301,0.03,0.017355136021101752
standard,301,0.031,0.017390253959663652
standard,301,0.032,0.017425431273915076
standard,301,0.033,0.017460667981895023
standard,301,0.034,0.017495964107137045
standard,301,0.035,0.017531319669788235
standard,301,0.036000000000000004,0.01756673469309566
standard,301,0.037,0.017602209191653846
standard,301,0.038,0.017637743187976992
standard,301,0.039,0.017673336699602245
standard,301,0.04,0.017708989741620308
standard,301,0.041,0.01774470233357655
standard,301,0.042,0.017780474485849948
standard,301,0.043000000000000003,0.017816306218431263
standard,301,0.044,0.017852197544335223
standard,301,0.045,0.017888148474094895
standard,301,0.046,0.017924159020165857
standard,301,0.047,0.017960229198576327
standard,301,0.048,0.01799635901339023
standard,301,0.049,0.018032548478642337
standard,301,0.05,0.018068797601632113
standard,301,0.051000000000000004,0.018105106390660743
standard,301,0.052000000000000005,0.018141474853916248
standard,301,0.053,0.018177902994583762
standard,301,0.054,0.018214390819729732
standard,301,0.055,0.018250938333262547
standard,301,0.056,0.0182875455386195
standard,301,0.057,0.018324212437447127
standard,301,0.058,0.01836093903441538
standard,301,0.059000000000000004,0.018397725324347462
standard,301,0.06,0.01843457131019003
standard,301,0.061,0.018471476990425735
standard,301,0.062,0.018508442362184727
standard,301,0.063,0.01854546742215634
standard,301,0.064,0.018582552164809793
standard,301,0.065,0.018619696582954585
standard,301,0.066,0.01865690067359268
standard,301,0.067,0.018694164429051252
standard,301,0.068,0.01873148783538935
standard,301,0.069,0.01876887088780263
standard,301,0.07,0.018806313574452685
standard,301,0.07100000000000001,0.0188438158808061
standard,301,0.07200000000000001,0.01888137779396635
standard,301,0.073,0.01891899930272678
standard,301,0.074,0.01895668038831364
standard,301,0.075,0.018994421034779642
standard,301,0.076,0.019032221226785252
standard,301,0.077,0.01907008094062834
standard,301,0.078,0.01910800015753164
standard,301,0.079,0.019145978859735173
standard,301,0.08,0.01918401702009146
standard,301,0.081,0.019222114616454206
standard,301,0.082,0.0192602716242684
standard,301,0.083,0.019298488014903113
standard,301,0.084,0.019336763761533555
standard,301,0.085,0.01937509883555337
standard,301,0.08600000000000001,0.01941349320749026
standard,301,0.08700000000000001,0.01945194684288926
standard,301,0.088,0.01949045970889881
standard,301,0.089,0.019529031776095003
standard,301,0.09,0.019567663002138993
standard,301,0.091,0.019606353353697387
standard,301,0.092,0.019645102792434088
standard,301,0.093,0.019683911273008788
standard,301,0.094,0.01972277875996556
standard,301,0.095,0.019761705209627556
standard,301,0.096,0.019800690575026002
standard,301,0.097,0.01983973481166484
standard,301,0.098,0.019878837869944502
standard,301,0.099,0.01991799970442043
standard,301,0.1,0.01995722026458444
standard,301,0.101,0.01999649949417968
standard,301,0.10200000000000001,0.020035837345227604
standard,301,0.10300000000000001,0.020075233757555495
standard,301,0.10400000000000001,0.02011468867682577
standard,301,0.105,0.02015420204510143
standard,301,0.106,0.020193773800707353
standard,301,0.107,0.020233403885114472
standard,301,0.108,0.02027309222910849
standard,301,0.109,0.020312838774121184
standard,301,0.11,0.020352643449897356
standard,301,0.111,0.020392506186313615
standard,301,0.112,0.020432426916981265
standard,301,0.113,0.02047240556857716
standard,301,0.114,0.02051244206581378
standard,301,0.115,0.02055253633206442
standard,301,0.116,0.02059268829303605
standard,301,0.117,0.020632897866459762
standard,301,0.11800000000000001,0.020673164973286483
standard,301,0.11900000000000001,0.02071348952910422
standard,301,0.12,0.02075387145004571
standard,301,0.121,0.020794310647577155
standard,301,0.122,0.020834807034768844
standard,301,0.123,0.020875360519663974
standard,301,0.124,0.020915971005330616
standard,301,0.125,0.020956638402727663
standard,301,0.126,0.020997362612533793
standard,301,0.127,0.02103814353429086
standard,301,0.128,0.02107898106896268
standard,301,0.129,0.021119875112574377
standard,301,0.13,0.021160825558371073
standard,301,0.131,0.021201832300721233
standard,301,0.132,0.02124289522650191
standard,301,0.133,0.021284014225900774
standard,301,0.134,0.021325189186822913
standard,301,0.135,0.021366419988045178
standard,301,0.136,0.021407706514766214
standard,301,0.137,0.02144904864239032
standard,301,0.138,0.021490446248799762
standard,301,0.139,0.0215318992098585
standard,301,0.14,0.021573407394113748
standard,301,0.14100000000000001,0.021614970675167614
standard,301,0.14200000000000002,0.02165658891437125
standard,301,0.14300000000000002,0.02169826197969519
standard,301,0.14400000000000002,0.02173998973066301
standard,301,0.145,0.0217817720301224
standard,301,0.146,0.021823608732375918
standard,301,0.147,0.021865499690981685
standard,301,0.148,0.02190744475888655
standard,301,0.149,0.021949443785191862
standard,301,0.15,0.02199149661344743
standard,301,0.151,0.02203360309178208
standard,301,0.152,0.022075763055158612
standard,301,0.153,0.022117976347207864
standard,301,0.154,0.02216024280035351
standard,301,0.155,0.022202562249019023
standard,301,0.156,0.022244934517178766
standard,301,0.157,0.022287359438152847
standard,301,0.158,0.02232983683408982
standard,301,0.159,0.0223723665214621
standard,301,0.16,0.02241494832257905
standard,301,0.161,0.022457582051277125
standard,301,0.162,0.022500267516755407
standard,301,0.163,0.02254300453133115
standard,301,0.164,0.02258579289725198
standard,301,0.165,0.022628632418991844
standard,301,0.166,0.022671522895643698
standard,301,0.167,0.022714464120007757
standard,301,0.168,0.02275745588980329
standard,301,0.169,0.02280049798968716
standard,301,0.17,0.022843590209064225
standard,301,0.171,0.022886732328149913
standard,301,0.17200000000000001,0.022929924126237126
standard,301,0.17300000000000001,0.02297316538046857
standard,301,0.17400000000000002,0.023016455862246512
standard,301,0.17500000000000002,0.023059795340726563
standard,301,0.176,0.023103183580393802
standard,301,0.177,0.02314662034158005
standard,301,0.178,0.023190105386085375
standard,301,0.179,0.023233638463930735
standard,301,0.18,0.023277219327377786
standard,301,0.181,0.023320847724839847
standard,301,0.182,0.02336452339600856
standard,301,0.183,0.023408246080381553
standard,301,0.184,0.02345201551463879
standard,301,0.185,0.023495831429573396
standard,301,0.186,0.023539693551895387
standard,301,0.187,0.023583601604176562
standard,301,0.188,0.023627555306323315
standard,301,0.189,0.023671554372929296
standard,301,0.19,0.023715598514919625
standard,301,0.191,0.023759687440438736
standard,301,0.192,0.02380382084881478
standard,301,0.193,0.02384799843930864
standard,301,0.194,0.02389221990527017
standard,301,0.195,0.02393648493781659
standard,301,0.196,0.02398079321841671
standard,301,0.197,0.024025144430909758
standard,301,0.198,0.02406953824834808
standard,301,0.199,0.024113974342270552
standard,301,0.2,0.024158452382096074
standard,301,0.201,0.02420297202591124
standard,301,0.202,0.02424753293001017
standard,301,0.203,0.024292134749523818
standard,301,0.20400000000000001,0.02433677713211623
standard,301,0.20500000000000002,0.024381459717351506
standard,301,0.20600000000000002,0.02442618214547946
standard,301,0.20700000000000002,0.024470944045995483
standard,301,0.20800000000000002,0.024515745048714333
standard,301,0.209,0.02456058477692575
standard,301,0.21,0.024605462843192052
standard,301,0.211,0.0246503788629587
standard,301,0.212,0.02469533244110282
standard,301,0.213,0.024740323179917006
standard,301,0.214,0.02478535067297198
standard,301,0.215,0.024830414510624316
standard,301,0.216,0.024875514279655758
standard,301,0.217,0.02492064955963548
standard,301,0.218,0.024965819921480954
standard,301,0.219,0.025011024933605727
standard,301,0.22,0.02505626415674737
standard,301,0.221,0.02510153714811796
standard,301,0.222,0.02514684345691693
standard,301,0.223,0.025192182628467966
standard,301,0.224,0.025237554199109127
standard,301,0.225,0.025282957704954118
standard,301,0.226,0.025328392666227648
standard,301,0.227,0.025373858602917285
standard,301,0.228,0.02541935503062869
standard,301,0.229,0.025464881456019325
standard,301,0.23,0.025510437377876206
standard,301,0.231,0.025556022291315636
standard,301,0.232,0.02560163568285805
standard,301,0.233,0.025647277031189745
standard,301,0.234,0.025692945814947896
standard,301,0.23500000000000001,0.025738641495099072
standard,301,0.23600000000000002,0.02578436353626476
standard,301,0.23700000000000002,0.02583011138878595
standard,301,0.23800000000000002,0.025875884498038584
standard,301,0.23900000000000002,0.025921682305767434
standard,301,0.24,0.025967504242516554
standard,301,0.241,0.0260133497329347
standard,301,0.242,0.026059218194095676
standard,301,0.243,0.026105109033425406
standard,301,0.244,0.026151021655833852
standard,301,0.245,0.026196955456775226
standard,301,0.246,0.02624290982122357
standard,301,0.247,0.026288884127265856
standard,301,0.248,0.026334877746916917
standard,301,0.249,0.026380890046193435
standard,301,0.25,0.026426920378861775
standard,301,0.251,0.02647296809177526
standard,301,0.252,0.026519032525009895
standard,301,0.253,0.02656511300755025
standard,301,0.254,0.026611208865520895
standard,301,0.255,0.02665731941022251
standard,301,0.256,0.02670344394823467
standard,301,0.257,0.0267495817794111
standard,301,0.258,0.02679573218758423
standard,301,0.259,0.026841894455122944
standard,301,0.26,0.026888067851055464
standard,301,0.261,0.026934251639247772
standard,301,0.262,0.0269804450721758
standard,301,0.263,0.02702664739380793
standard,301,0.264,0.027072857835396442
standard,301,0.265,0.027119075625946662
standard,301,0.266,0.027165299979291894
standard,301,0.267,0.027211530101987694
standard,301,0.268,0.027257765191200108
standard,301,0.269,0.027304004431322346
standard,301,0.27,0.02735024700323284
standard,301,0.271,0.02739649207174366
standard,301,0.272,0.027442738792668973
standard,301,0.273,0.027488986314942
standard,301,0.274,0.02753523377466206
standard,301,0.275,0.027581480299736207
standard,301,0.276,0.027627725005923653
standard,301,0.277,0.027673966996374116
standard,301,0.278,0.027720205368533854
standard,301,0.279,0.02776643920592224
standard,301,0.28,0.027812667581268574
standard,301,0.281,0.027858889559353624
standard,301,0.28200000000000003,0.027905104190063194
standard,301,0.28300000000000003,0.027951310513572684
standard,301,0.28400000000000003,0.027997507560192696
standard,301,0.28500000000000003,0.028043694346164865
standard,301,0.28600000000000003,0.028089869878913255
standard,301,0.28700000000000003,0.028136033154801288
standard,301,0.28800000000000003,0.02818218315308839
standard,301,0.289,0.02822831884873702
standard,301,0.29,0.028274439199473568
standard,301,0.291,0.02832054315633574
standard,301,0.292,0.028366629648418594
standard,301,0.293,0.02841269760470346
standard,301,0.294,0.028458745934669412
standard,301,0.295,0.02850477353515161
standard,301,0.296,0.028550779293430837
standard,301,0.297,0.028596762082851168
standard,301,0.298,0.02864272076740028
standard,301,0.299,0.02868865418828207
standard,301,0.3,0.028734561185587544
standard,301,0.301,0.028780440580955455
standard,301,0.302,0.028826291178666773
standard,301,0.303,0.028872111778965162
standard,301,0.304,0.028917901160884538
standard,301,0.305,0.028963658095180925
standard,301,0.306,0.029009381335830982
standard,301,0.307,0.029055069624010086
standard,301,0.308,0.02910072168677482
standard,301,0.309,0.029146336234567895
standard,301,0.31,0.029191911972369727
standard,301,0.311,0.029237447582267588
standard,301,0.312,0.029282941736764705
standard,301,0.313,0.029328393089016823
standard,301,0.314,0.029373800285033762
standard,301,0.315,0.02941916194790634
standard,301,0.316,0.02946447669547562
standard,301,0.317,0.0295097431231938
standard,301,0.318,0.029554959815036523
standard,301,0.319,0.029600125337974646
standard,301,0.32,0.029645238245643135
standard,301,0.321,0.029690297075462384
standard,301,0.322,0.02973530035268413
standard,301,0.323,0.029780246581817674
standard,301,0.324,0.02982513425427331
standard,301,0.325,0.02986996184801166
standard,301,0.326,0.029914727821153723
standard,301,0.327,0.029959430622828256
standard,301,0.328,0.030004068677186753
standard,301,0.329,0.030048640398585194
standard,301,0.33,0.030093144184499147
standard,301,0.331,0.030137578415265223
standard,301,0.332,0.030181941457419863
standard,301,0.333,0.030226231655373872
standard,301,0.334,0.030270447346410805
standard,301,0.335,0.030314586839154476
standard,301,0.336,0.030358648437778107
standard,301,0.337,0.03040263042448693
standard,301,0.338,0.030446531063193387
standard,301,0.339,0.03049034860209463
standard,301,0.34,0.03053408127622073
standard,301,0.341,0.030577727299541405
standard,301,0.342,0.030621284871112972
standard,301,0.343,0.03066475217284984
standard,301,0.34400000000000003,0.030708127366606944
standard,301,0.34500000000000003,0.030751408604360025
standard,301,0.34600000000000003,0.030794594012024133
standard,301,0.34700000000000003,0.03083768170523462
standard,301,0.34800000000000003,0.030880669780602985
standard,301,0.34900000000000003,0.030923556315048527
standard,301,0.35000000000000003,0.03096633937406481
standard,301,0.35100000000000003,0.031009016997449367
standard,301,0.352,0.031051587215790006
standard,301,0.353,0.031094048035208818
standard,301,0.354,0.03113639745158171
standard,301,0.355,0.031178633439432085
standard,301,0.356,0.031220753956713386
standard,301,0.357,0.03126275694092367
standard,301,0.358,0.03130464031959963
standard,301,0.359,0.03134640199725972
standard,301,0.36,0.03138803986190281
standard,301,0.361,0.03142955178668859
standard,301,0.362,0.0314709356237224
standard,301,0.363,0.03151218921194908
standard,301,0.364,0.031553310370019017
standard,301,0.365,0.03159429690018227
standard,301,0.366,0.03163514659113982
standard,301,0.367,0.031675857210375295
standard,301,0.368,0.031716426510149595
standard,301,0.369,0.03175685222538922
standard,301,0.37,0.031797132075468776
standard,301,0.371,0.03183726375990377
standard,301,0.372,0.03187724496732275
standard,301,0.373,0.03191707336639825
standard,301,0.374,0.031956746609824054
standard,301,0.375,0.031996262333702424
standard,301,0.376,0.032035618157466195
standard,301,0.377,0.03207481168758001
standard,301,0.378,0.03211384051328542
standard,301,0.379,0.03215270220660715
standard,301,0.38,0.032191394329023224
standard,301,0.381,0.03222991441986889
standard,301,0.382,0.032268260009933776
standard,301,0.383,0.03230642861015007
standard,301,0.384,0.0323444177205986
standard,301,0.385,0.032382224823566313
standard,301,0.386,0.032419847393037715
standard,301,0.387,0.03245728288223362
standard,301,0.388,0.032494528734515984
standard,301,0.389,0.032531582378715944
standard,301,0.39,0.0325684412338387
standard,301,0.391,0.032605102697885316
standard,301,0.392,0.032641564167687286
standard,301,0.393,0.032677823018143884
standard,301,0.394,0.03271387661571727
standard,301,0.395,0.03274972231784782
standard,301,0.396,0.03278535746961664
standard,301,0.397,0.03282077940169448
standard,301,0.398,0.03285598543753608
standard,301,0.399,0.03289097289184548
standard,301,0.4,0.03292573906655053
standard,301,0.401,0.0329602812551051
standard,301,0.402,0.03299459674358501
standard,301,0.403,0.03302868280952682
standard,301,0.404,0.03306253671761174
standard,301,0.405,0.03309615573673169
standard,301,0.406,0.033129537113745916
standard,301,0.40700000000000003,0.033162678101571634
standard,301,0.40800000000000003,0.033195575939907795
standard,301,0.40900000000000003,0.03322822786813064
standard,301,0.41000000000000003,0.0332606311123933
standard,301,0.41100000000000003,0.033292782904533816
standard,301,0.41200000000000003,0.03332468046646532
standard,301,0.41300000000000003,0.03335632101823078
standard,301,0.41400000000000003,0.03338770177540756
standard,301,0.41500000000000004,0.03341881995864912
standard,301,0.41600000000000004,0.03344967277684026
standard,301,0.417,0.03348025744474214
standard,301,0.418,0.033510571174128714
standard,301,0.419,0.033540611177677454
standard,301,0.42,0.03357037467434771
standard,301,0.421,0.03359985887729948
standard,301,0.422,0.03362906100390217
standard,301,0.423,0.0336579782789867
standard,301,0.424,0.0336866079275911
standard,301,0.425,0.03371494717882394
standard,301,0.426,0.033742993270292745
standard,301,0.427,0.03377074344585842
standard,301,0.428,0.03379819495131924
standard,301,0.429,0.033825345045152874
standard,301,0.43,0.033852190991724304
standard,301,0.431,0.03387873006727768
standard,301,0.432,0.03390495955424273
standard,301,0.433,0.033930876749851874
standard,301,0.434,0.033956478962214945
standard,301,0.435,0.03398176350959576
standard,301,0.436,0.03400672772783701
standard,301,0.437,0.034031368961739805
standard,301,0.438,0.03405568457749676
standard,301,0.439,0.03407967195325555
standard,301,0.44,0.03410332848101459
standard,301,0.441,0.034126651581832285
standard,301,0.442,0.034149638681546045
standard,301,0.443,0.03417228723709074
standard,301,0.444,0.034194594718947646
standard,301,0.445,0.03421655862337316
standard,301,0.446,0.034238176465023765
standard,301,0.447,0.03425944578235517
standard,301,0.448,0.03428036414432255
standard,301,0.449,0.03430092913418147
standard,301,0.45,0.03432113837394695
standard,301,0.451,0.034340989500216176
standard,301,0.452,0.03436048018493526
standard,301,0.453,0.034379608128260665
standard,301,0.454,0.034398371058538546
standard,301,0.455,0.03441676673480737
standard,301,0.456,0.034434792948879786
standard,301,0.457,0.03445244752277959
standard,301,0.458,0.034469728315227474
standard,301,0.459,0.03448663321882761
standard,301,0.46,0.03450316015795955
standard,301,0.461,0.03451930709646105
standard,301,0.462,0.034535072035427564
standard,301,0.463,0.034550453009915896
standard,301,0.464,0.03456544809803507
standard,301,0.465,0.034580055417416565
standard,301,0.466,0.03459427312490662
standard,301,0.467,0.03460809941447134
standard,301,0.468,0.03462153253082856
standard,301,0.46900000000000003,0.03463457075736963
standard,301,0.47000000000000003,0.03464721241908822
standard,301,0.47100000000000003,0.0346594558879315
standard,301,0.47200000000000003,0.034671299582059736
standard,301,0.47300000000000003,0.034682741962562436
standard,301,0.47400000000000003,0.034693781542018964
standard,301,0.47500000000000003,0.03470441687641055
standard,301,0.47600000000000003,0.034714646571068875
standard,301,0.47700000000000004,0.034724469280911316
standard,301,0.47800000000000004,0.03473388371203083
standard,301,0.47900000000000004,0.03474288861537119
standard,301,0.48,0.03475148279979076
standard,301,0.481,0.03475966512020426
standard,301,0.482,0.03476743448387714
standard,301,0.483,0.03477478985469577
standard,301,0.484,0.03478173024761427
standard,301,0.485,0.034788254725579504
standard,301,0.486,0.03479436241747674
standard,301,0.487,0.034800052494784336
standard,301,0.488,0.034805324189519316
standard,301,0.489,0.03481017679102338
standard,301,0.49,0.03481460963904258
standard,301,0.491,0.03481862213503051
standard,301,0.492,0.034822213731825424
standard,301,0.493,0.03482538393963927
standard,301,0.494,0.034828132326602985
standard,301,0.495,0.03483045852124318
standard,301,0.496,0.034832362206488804
standard,301,0.497,0.034833843118914236
standard,301,0.498,0.03483490105744416
standard,301,0.499,0.034835535879229995
standard,301,0.5,0.034835747496723524
standard,301,0.501,0.034835535878601845
standard,301,0.502,0.03483490105760706
standard,301,0.503,0.03483384311858262
standard,301,0.504,0.034832362206308476
standard,301,0.505,0.03483045852308553
standard,301,0.506,0.034828132328458064
standard,301,0.507,0.03482538393888404
standard,301,0.508,0.03482221373190675
standard,301,0.509,0.0348186221357836
standard,301,0.51,0.03481460964089663
standard,301,0.511,0.03481017679147907
standard,301,0.512,0.03480532418925711
standard,301,0.513,0.034800052494977245
standard,301,0.514,0.0347943624155664
standard,301,0.515,0.03478825472586293
standard,301,0.516,0.03478173024730573
standard,301,0.517,0.03477478985480738
standard,301,0.518,0.03476743448369385
standard,301,0.519,0.0347596651199141
standard,301,0.52,0.03475148280008622
standard,301,0.521,0.03474288861494416
standard,301,0.522,0.03473388371167549
standard,301,0.523,0.034724469281056394
standard,301,0.524,0.034714646570849605
standard,301,0.525,0.034704416876771726
standard,301,0.526,0.03469378154197035
standard,301,0.527,0.034682741962923175
standard,301,0.528,0.034671299582481614
standard,301,0.529,0.034659455887809734
standard,301,0.53,0.03464721241902806
standard,301,0.531,0.03463457075794592
standard,301,0.532,0.03462153253272313
standard,301,0.533,0.034608099415700026
standard,301,0.534,0.034594273124674405
standard,301,0.535,0.034580055417684344
standard,301,0.536,0.03456544809762844
standard,301,0.537,0.03455045300957585
standard,301,0.538,0.03453507203385382
standard,301,0.539,0.034519307095914775
standard,301,0.54,0.03450316015851535
standard,301,0.541,0.03448663321870285
standard,301,0.542,0.034469728315301124
standard,301,0.543,0.034452447523478535
standard,301,0.544,0.03443479294886183
standard,301,0.545,0.03441676673455643
standard,301,0.546,0.03439837105817818
standard,301,0.547,0.03437960812779249
standard,301,0.548,0.03436048018483647
standard,301,0.549,0.03434098950027496
standard,301,0.55,0.0343211383746262
standard,301,0.551,0.03430092913444555
standard,301,0.552,0.034280364144302966
standard,301,0.553,0.03425944578422131
standard,301,0.554,0.034238176464923664
standard,301,0.555,0.03421655862341616
standard,301,0.556,0.03419459471906339
standard,301,0.557,0.034172287239263126
standard,301,0.558,0.03414963868161602
standard,301,0.559,0.03412665158174846
standard,301,0.56,0.034103328482812015
standard,301,0.561,0.03407967195287491
standard,301,0.562,0.03405568457800255
standard,301,0.5630000000000001,0.034031368961966346
standard,301,0.5640000000000001,0.03400672772739273
standard,301,0.5650000000000001,0.03398176351094221
standard,301,0.5660000000000001,0.0339564789621121
standard,301,0.5670000000000001,0.033930876749532504
standard,301,0.5680000000000001,0.03390495955379773
standard,301,0.5690000000000001,0.03387873006663329
standard,301,0.5700000000000001,0.03385219099179165
standard,301,0.5710000000000001,0.03382534504341794
standard,301,0.5720000000000001,0.03379819495151127
standard,301,0.5730000000000001,0.03377074344581673
standard,301,0.5740000000000001,0.03374299327081297
standard,301,0.5750000000000001,0.033714947178690446
standard,301,0.5760000000000001,0.03368660792747556
standard,301,0.577,0.03365797827868214
standard,301,0.578,0.03362906100379669
standard,301,0.579,0.03359985887716549
standard,301,0.58,0.033570374673759465
standard,301,0.581,0.03354061117807046
standard,301,0.582,0.03351057117354027
standard,301,0.583,0.033480257444345345
standard,301,0.584,0.033449672776250855
standard,301,0.585,0.03341881995837756
standard,301,0.586,0.03338770177752769
standard,301,0.587,0.03335632101767284
standard,301,0.588,0.03332468046682424
standard,301,0.589,0.03329278290476763
standard,301,0.59,0.03326063111405879
standard,301,0.591,0.03322822786613993
standard,301,0.592,0.033195575940612815
standard,301,0.593,0.03316267810146291
standard,301,0.594,0.033129537114789234
standard,301,0.595,0.0330961557365935
standard,301,0.596,0.03306253671977474
standard,301,0.597,0.03302868280784877
standard,301,0.598,0.03299459674336597
standard,301,0.599,0.0329602812556191
standard,301,0.6,0.032925739066893576
standard,301,0.601,0.032890972891689685
standard,301,0.602,0.03285598543804935
standard,301,0.603,0.03282077940203677
standard,301,0.604,0.03278535747030033
standard,301,0.605,0.03274972231807783
standard,301,0.606,0.03271387661632011
standard,301,0.607,0.032677823016509386
standard,301,0.608,0.03264156416551064
standard,301,0.609,0.032605102697727775
standard,301,0.61,0.03256844123357136
standard,301,0.611,0.032531582380547666
standard,301,0.612,0.03249452873468556
standard,301,0.613,0.032457282881859395
standard,301,0.614,0.03241984739303613
standard,301,0.615,0.032382224823703294
standard,301,0.616,0.03234441772037507
standard,301,0.617,0.03230642861020676
standard,301,0.618,0.03226826000957352
standard,301,0.619,0.03222991441983432
standard,301,0.62,0.03219139432892387
standard,301,0.621,0.03215270220702074
standard,301,0.622,0.03211384051304998
standard,301,0.623,0.032074811687078264
standard,301,0.624,0.032035618157149795
standard,301,0.625,0.031996262331284296
standard,301,0.626,0.031956746609382004
standard,301,0.627,0.031917073366066334
standard,301,0.628,0.03187724496922732
standard,301,0.629,0.03183726376069149
standard,301,0.63,0.031797132075849874
standard,301,0.631,0.03175685222522692
standard,301,0.632,0.0317164265097061
standard,301,0.633,0.03167585721059885
standard,301,0.634,0.03163514659086611
standard,301,0.635,0.03159429690023502
standard,301,0.636,0.031553310368579654
standard,301,0.637,0.03151218921200112
standard,301,0.638,0.03147093562331174
standard,301,0.639,0.031429551786695084
standard,301,0.64,0.03138803986175273
standard,301,0.641,0.03134640199743648
standard,301,0.642,0.03130464031949454
standard,301,0.643,0.0312627569406683
standard,301,0.644,0.03122075395626668
standard,301,0.645,0.0311786334392668
standard,301,0.646,0.031136397451475378
standard,301,0.647,0.031094048036942233
standard,301,0.648,0.031051587216211995
standard,301,0.649,0.031009016998027564
standard,301,0.65,0.030966339373257934
standard,301,0.651,0.030923556317570426
standard,301,0.652,0.030880669780279577
standard,301,0.653,0.030837681705499144
standard,301,0.654,0.030794594012013357
standard,301,0.655,0.030751408602759482
standard,301,0.656,0.030708127366654698
standard,301,0.657,0.030664752172636773
standard,301,0.658,0.0306212848708785
standard,301,0.659,0.030577727299714173
standard,301,0.66,0.030534081276719825
standard,301,0.661,0.030490348602221343
standard,301,0.662,0.030446531062617258
standard,301,0.663,0.030402630422623637
standard,301,0.664,0.03035864843931596
standard,301,0.665,0.03031458683915506
standard,301,0.666,0.030270447344004397
standard,301,0.667,0.030226231655123875
standard,301,0.668,0.03018194145709239
standard,301,0.669,0.030137578415714336
standard,301,0.67,0.030093144184251318
standard,301,0.671,0.03004864039833438
standard,301,0.672,0.03000406867561352
standard,301,0.673,0.029959430622441455
standard,301,0.674,0.02991472782251874
standard,301,0.675,0.029869961847669674
standard,301,0.676,0.029825134252904256
standard,301,0.677,0.0297802465818608
standard,301,0.678,0.02973530035239972
standard,301,0.679,0.02969029707623925
standard,301,0.68,0.02964523824579675
standard,301,0.681,0.029600125338546147
standard,301,0.682,0.029554959815314752
standard,301,0.683,0.029509743123360653
standard,301,0.684,0.029464476695843705
standard,301,0.685,0.029419161949313915
standard,301,0.686,0.029373800284701917
standard,301,0.687,0.02932839308855962
standard,301,0.6880000000000001,0.02928294173512306
standard,301,0.6890000000000001,0.02923744758210519
standard,301,0.6900000000000001,0.029191911972520905
standard,301,0.6910000000000001,0.029146336234189878
standard,301,0.6920000000000001,0.029100721684452373
standard,301,0.6930000000000001,0.029055069623766618
standard,301,0.6940000000000001,0.029009381335711976
standard,301,0.6950000000000001,0.028963658095841473
standard,301,0.6960000000000001,0.028917901162244127
standard,301,0.6970000000000001,0.028872111780369795
standard,301,0.6980000000000001,0.028826291179156437
standard,301,0.6990000000000001,0.028780440578846413
standard,301,0.7000000000000001,0.028734561185736536
standard,301,0.7010000000000001,0.02868865418808189
standard,301,0.7020000000000001,0.0286427207677188
standard,301,0.7030000000000001,0.02859676208515874
standard,301,0.704,0.028550779293309857
standard,301,0.705,0.028504773535299368
standard,301,0.706,0.02845874593268334
standard,301,0.707,0.028412697604635856
standard,301,0.708,0.028366629649605277
standard,301,0.709,0.028320543155828284
standard,301,0.71,0.02827443919950682
standard,301,0.711,0.028228318849268526
standard,301,0.712,0.02818218315340449
standard,301,0.713,0.0281360331546773
standard,301,0.714,0.028089869878933953
standard,301,0.715,0.028043694346041422
standard,301,0.716,0.027997507559933535
standard,301,0.717,0.027951310513323294
standard,301,0.718,0.027905104189508256
standard,301,0.719,0.027858889559183107
standard,301,0.72,0.027812667583412054
standard,301,0.721,0.027766439205797314
standard,301,0.722,0.027720205368552554
standard,301,0.723,0.027673966996078186
standard,301,0.724,0.02762772500584228
standard,301,0.725,0.027581480299879346
standard,301,0.726,0.027535233776308565
standard,301,0.727,0.027488986315049882
standard,301,0.728,0.02744273879327644
standard,301,0.729,0.02739649207132134
standard,301,0.73,0.027350247003589692
standard,301,0.731,0.027304004431193934
standard,301,0.732,0.027257765191185675
standard,301,0.733,0.027211530102253752
standard,301,0.734,0.02716529998114156
standard,301,0.735,0.02711907562560278
standard,301,0.736,0.027072857837415292
standard,301,0.737,0.02702664739363302
standard,301,0.738,0.026980445073199445
standard,301,0.739,0.026934251639682306
standard,301,0.74,0.02688806785169426
standard,301,0.741,0.02684189445547721
standard,301,0.742,0.02679573218744305
standard,301,0.743,0.026749581779764803
standard,301,0.744,0.026703443950036643
standard,301,0.745,0.02665731941009015
standard,301,0.746,0.026611208865628976
standard,301,0.747,0.026565113009552128
standard,301,0.748,0.02651903252556715
standard,301,0.749,0.026472968092207297
standard,301,0.75,0.026426920378718785
standard,301,0.751,0.026380890046545112
standard,301,0.752,0.026334877747113045
standard,301,0.753,0.026288884126872636
standard,301,0.754,0.026242909821419476
standard,301,0.755,0.026196955456426183
standard,301,0.756,0.0261510216580736
standard,301,0.757,0.026105109034069825
standard,301,0.758,0.026059218194200526
standard,301,0.759,0.026013349732799906
standard,301,0.76,0.02596750424232653
standard,301,0.761,0.025921682306241575
standard,301,0.762,0.025875884498097405
standard,301,0.763,0.025830111387360744
standard,301,0.764,0.02578436353451411
standard,301,0.765,0.025738641495357657
standard,301,0.766,0.02569294581453132
standard,301,0.767,0.02564727703352639
standard,301,0.768,0.02560163568243126
standard,301,0.769,0.025556022291538426
standard,301,0.77,0.02551043737802279
standard,301,0.771,0.0254648814563664
standard,301,0.772,0.025419355030605904
standard,301,0.773,0.0253738586028235
standard,301,0.774,0.025328392663775068
standard,301,0.775,0.025282957704689794
standard,301,0.776,0.025237554199446365
standard,301,0.777,0.025192182628768663
standard,301,0.778,0.025146843457502746
standard,301,0.779,0.025101537147548515
standard,301,0.78,0.025056264156847276
standard,301,0.781,0.025011024931386176
standard,301,0.782,0.024965819921714774
standard,301,0.783,0.024920649559934505
standard,301,0.784,0.024875514281369464
standard,301,0.785,0.024830414510923042
standard,301,0.786,0.024785350672166147
standard,301,0.787,0.0247403231799211
standard,301,0.788,0.024695332441084163
standard,301,0.789,0.024650378862859947
standard,301,0.79,0.024605462842915718
standard,301,0.791,0.024560584775324214
standard,301,0.792,0.024515745049305603
standard,301,0.793,0.02447094404551238
standard,301,0.794,0.024426182145165426
standard,301,0.795,0.024381459717029402
standard,301,0.796,0.02433677713214186
standard,301,0.797,0.024292134749585317
standard,301,0.798,0.02424753292961572
standard,301,0.799,0.024202972024071234
standard,301,0.8,0.024158452381825464
standard,301,0.801,0.024113974342181887
standard,301,0.802,0.024069538247907946
standard,301,0.803,0.024025144430954708
standard,301,0.804,0.023980793218100562
standard,301,0.805,0.023936484937420382
standard,301,0.806,0.023892219905247092
standard,301,0.807,0.023847998438991325
standard,301,0.808,0.023803820848938645
standard,301,0.809,0.023759687440031832
standard,301,0.81,0.023715598515257265
standard,301,0.811,0.023671554373266658
standard,301,0.812,0.02362755530627681
standard,301,0.8130000000000001,0.02358360160451336
standard,301,0.8140000000000001,0.023539693550537224
standard,301,0.8150000000000001,0.023495831429379548
standard,301,0.8160000000000001,0.02345201551436462
standard,301,0.8170000000000001,0.023408246079847837
standard,301,0.8180000000000001,0.02336452339585806
standard,301,0.8190000000000001,0.023320847725005943
standard,301,0.8200000000000001,0.023277219329701004
standard,301,0.8210000000000001,0.023233638464558844
standard,301,0.8220000000000001,0.023190105386059083
standard,301,0.8230000000000001,0.02314662034290875
standard,301,0.8240000000000001,0.023103183580110334
standard,301,0.8250000000000001,0.023059795340722004
standard,301,0.8260000000000001,0.023016455862490483
standard,301,0.8270000000000001,0.02297316538058778
standard,301,0.8280000000000001,0.02292992412608471
standard,301,0.8290000000000001,0.02288673232661916
standard,301,0.8300000000000001,0.022843590208910806
standard,301,0.8310000000000001,0.022800497989974827
standard,301,0.8320000000000001,0.022757455889479722
standard,301,0.833,0.022714464120677798
standard,301,0.834,0.022671522895150342
standard,301,0.835,0.022628632418712866
standard,301,0.836,0.02258579289709712
standard,301,0.837,0.022543004530837338
standard,301,0.838,0.022500267517130988
standard,301,0.839,0.022457582050872244
standard,301,0.84,0.022414948320751603
standard,301,0.841,0.022372366521092084
standard,301,0.842,0.022329836832114494
standard,301,0.843,0.02228735943835807
standard,301,0.844,0.022244934517722033
standard,301,0.845,0.022202562246659334
standard,301,0.846,0.022160242799902065
standard,301,0.847,0.022117976347875365
standard,301,0.848,0.022075763054911247
standard,301,0.849,0.022033603089715248
standard,301,0.85,0.021991496613775335
standard,301,0.851,0.02194944378507734
standard,301,0.852,0.02190744475872673
standard,301,0.853,0.021865499690314844
standard,301,0.854,0.021823608732002623
standard,301,0.855,0.021781772030618363
standard,301,0.856,0.021739989731372474
standard,301,0.857,0.021698261979489687
standard,301,0.858,0.0216565889144041
standard,301,0.859,0.021614970674454607
standard,301,0.86,0.021573407394698124
standard,301,0.861,0.021531899209403696
standard,301,0.862,0.021490446249249173
standard,301,0.863,0.021449048642546105
standard,301,0.864,0.02140770651460351
standard,301,0.865,0.021366419987883523
standard,301,0.866,0.02132518918619774
standard,301,0.867,0.02128401422742716
standard,301,0.868,0.021242895226294013
standard,301,0.869,0.021201832299071532
standard,301,0.87,0.021160825558694148
standard,301,0.871,0.02111987511191773
standard,301,0.872,0.02107898106924047
standard,301,0.873,0.021038143534245834
standard,301,0.874,0.02099736261207577
standard,301,0.875,0.020956638402602402
standard,301,0.876,0.02091597100586589
standard,301,0.877,0.020875360519662288
standard,301,0.878,0.020834807034434556
standard,301,0.879,0.020794310648355782
standard,301,0.88,0.020753871451743344
standard,301,0.881,0.0207134895311346
standard,301,0.882,0.020673164973641505
standard,301,0.883,0.020632897866501507
standard,301,0.884,0.020592688292654593
standard,301,0.885,0.020552536331314812
standard,301,0.886,0.020512442065352875
standard,301,0.887,0.020472405568742552
standard,301,0.888,0.020432426917300087
standard,301,0.889,0.02039250618630936
standard,301,0.89,0.020352643447571983
standard,301,0.891,0.020312838774072334
standard,301,0.892,0.020273092230678857
standard,301,0.893,0.02023340388510962
standard,301,0.894,0.020193773801024745
standard,301,0.895,0.020154202044638102
standard,301,0.896,0.020114688676565462
standard,301,0.897,0.02007523375778271
standard,301,0.898,0.020035837345296188
standard,301,0.899,0.019996499494709528
standard,301,0.9,0.019957220262807565
standard,301,0.901,0.019917999706138168
standard,301,0.902,0.01987883787013591
standard,301,0.903,0.01983973481149349
standard,301,0.904,0.019800690574898798
standard,301,0.905,0.01976170520833697
standard,301,0.906,0.01972277876044895
standard,301,0.907,0.01968391127497332
standard,301,0.908,0.01964510279048591
standard,301,0.909,0.01960635335438982
standard,301,0.91,0.01956766300167181
standard,301,0.911,0.0195290317760706
standard,301,0.912,0.019490459711155116
standard,301,0.913,0.019451946843246738
standard,301,0.914,0.019413493207270333
standard,301,0.915,0.01937509883574147
standard,301,0.916,0.019336763760807205
standard,301,0.917,0.01929848801497643
standard,301,0.918,0.01926027162409266
standard,301,0.919,0.0192221146159405
standard,301,0.92,0.019184017020233965
standard,301,0.921,0.019145978859052268
standard,301,0.922,0.019108000157842232
standard,301,0.923,0.019070080941107036
standard,301,0.924,0.019032221226608068
standard,301,0.925,0.018994421035382486
standard,301,0.926,0.01895668038833071
standard,301,0.927,0.018918999302211
standard,301,0.928,0.018881377794062196
standard,301,0.929,0.018843815881373335
standard,301,0.93,0.018806313573280168
standard,301,0.931,0.018768870888936362
standard,301,0.932,0.018731487836034916
standard,301,0.933,0.01869416442891573
standard,301,0.934,0.018656900673652707
standard,301,0.935,0.018619696583430427
standard,301,0.936,0.01858255216471736
standard,301,0.937,0.01854546742197577
standard,301,0.9380000000000001,0.01850844236183507
standard,301,0.9390000000000001,0.018471476990075633
standard,301,0.9400000000000001,0.018434571310833238
standard,301,0.9410000000000001,0.01839772532465378
standard,301,0.9420000000000001,0.0183609390345972
standard,301,0.9430000000000001,0.01832421243801071
standard,301,0.9440000000000001,0.018287545538312952
standard,301,0.9450000000000001,0.01825093833300017
standard,301,0.9460000000000001,0.018214390819457114
standard,301,0.9470000000000001,0.018177902994276005
standard,301,0.9480000000000001,0.01814147485203648
standard,301,0.9490000000000001,0.01810510639064393
standard,301,0.9500000000000001,0.01806879760153729
standard,301,0.9510000000000001,0.01803254847877759
standard,301,0.9520000000000001,0.01799635901381761
standard,301,0.9530000000000001,0.017960229198223588
standard,301,0.9540000000000001,0.017924159020762043
standard,301,0.9550000000000001,0.017888148474566504
standard,301,0.9560000000000001,0.01785219754442474
standard,301,0.9570000000000001,0.01781630621820085
standard,301,0.9580000000000001,0.01778047448619656
standard,301,0.9590000000000001,0.01774470233334515
standard,301,0.96,0.01770898974126457
standard,301,0.961,0.017673336699414528
standard,301,0.962,0.017637743188199093
standard,301,0.963,0.017602209192123165
standard,301,0.964,0.017566734693396462
standard,301,0.965,0.017531319669875794
standard,301,0.966,0.017495964106825565
standard,301,0.967,0.01746066798198389
standard,301,0.968,0.017425431273895297
standard,301,0.969,0.0173902539596261
standard,301,0.97,0.017355136021277126
standard,301,0.971,0.01732007743262757
standard,301,0.972,0.017285078168006028
standard,301,0.973,0.01725013820489317
standard,301,0.974,0.017215257518420228
standard,301,0.975,0.01718043608259472
standard,301,0.976,0.017145673870938412
standard,301,0.977,0.017110970854697587
standard,301,0.978,0.01707632700627929
standard,301,0.979,0.017041742296880553
standard,301,0.98,0.0170072166995945
standard,301,0.981,0.01697275018058861
standard,301,0.982,0.0169383427120504
standard,301,0.983,0.016903994261728537
standard,301,0.984,0.016869704796664945
standard,301,0.985,0.01683547428800626
standard,301,0.986,0.016801302699026494
standard,301,0.987,0.016767189997264183
standard,301,0.988,0.016733136151018936
standard,301,0.989,0.016699141119865715
standard,301,0.99,0.016665204872650864
standard,301,0.991,0.016631327371965893
standard,301,0.992,0.016597508582518402
standard,301,0.993,0.016563748464872366
standard,301,0.994,0.016530046984487602
standard,301,0.995,0.016496404100263436
standard,301,0.996,0.016462819773928244
standard,301,0.997,0.01642929396877274
standard,301,0.998,0.01639582664081451
standard,301,0.999,0.016362417752372637
standard,301,1.0,0.016329067263820177
standard,401,0.0,0.01632259065651834
standard,401,0.001,0.016355932651970412
standard,401,0.002,0.01638933303754523
standard,401,0.003,0.016422791863185602
standard,401,0.004,0.016456309158775557
standard,401,0.005,0.016489884970330423
standard,401,0.006,0.016523519336040227
standard,401,0.007,0.016557212291581865
standard,401,0.008,0.016590963879533627
standard,401,0.009000000000000001,0.016624774138446503
standard,401,0.01,0.016658643102485042
standard,401,0.011,0.016692570808927144
standard,401,0.012,0.016726557291234224
standard,401,0.013000000000000001,0.016760602591812897
standard,401,0.014,0.016794706736586618
standard,401,0.015,0.016828869766008333
standard,401,0.016,0.01686309171199815
standard,401,0.017,0.016897372608907925
standard,401,0.018000000000000002,0.01693171248698923
standard,401,0.019,0.016966111381645034
standard,401,0.02,0.017000569315815405
standard,401,0.021,0.01703508633184036
standard,401,0.022,0.01706966245007585
standard,401,0.023,0.017104297707278733
standard,401,0.024,0.01713899212501576
standard,401,0.025,0.017173745736734046
standard,401,0.026000000000000002,0.01720855856717884
standard,401,0.027,0.01724343064632247
standard,401,0.028,0.017278361994229205
standard,401,0.029,0.017313352641962154
standard,401,0.03,0.017348402610662284
standard,401,0.031,0.017383511925736915
standard,401,0.032,0.01741868060856711
standard,401,0.033,0.01745390868928009
standard,401,0.034,0.017489196177964225
standard,401,0.035,0.01752454310385144
standard,401,0.036000000000000004,0.017559949481399183
standard,401,0.037,0.017595415333029177
standard,401,0.038,0.017630940679942638
standard,401,0.039,0.017666525540137208
standard,401,0.04,0.017702169925595028
standard,401,0.041,0.01773787385385827
standard,401,0.042,0.017773637346009605
standard,401,0.043000000000000003,0.017809460410357504
standard,401,0.044,0.017845343065111666
standard,401,0.045,0.017881285321255908
standard,401,0.046,0.017917287192349054
standard,401,0.047,0.017953348686108716
standard,401,0.048,0.017989469821026685
standard,401,0.049,0.018025650600759856
standard,401,0.05,0.018061891032590385
standard,401,0.051000000000000004,0.018098191130618585
standard,401,0.052000000000000005,0.01813455089507915
standard,401,0.053,0.018170970340787337
standard,401,0.054,0.01820744946411368
standard,401,0.055,0.01824398827520576
standard,401,0.056,0.018280586771985914
standard,401,0.057,0.01831724496343095
standard,401,0.058,0.01835396284730569
standard,401,0.059000000000000004,0.01839074042238039
standard,401,0.06,0.018427577689687863
standard,401,0.061,0.018464474649702665
standard,401,0.062,0.01850143129781818
standard,401,0.063,0.01853844763394561
standard,401,0.064,0.018575523646784168
standard,401,0.065,0.01861265933770477
standard,401,0.066,0.01864985469551652
standard,401,0.067,0.01868710971591055
standard,401,0.068,0.018724424387911054
standard,401,0.069,0.018761798701260976
standard,401,0.07,0.018799232644864005
standard,401,0.07100000000000001,0.0188367262073987
standard,401,0.07200000000000001,0.01887427937792336
standard,401,0.073,0.018911892135592308
standard,401,0.074,0.0189495644719056
standard,401,0.075,0.018987296369096553
standard,401,0.076,0.01902508780555614
standard,401,0.077,0.019062938763364783
standard,401,0.078,0.01910084922730294
standard,401,0.079,0.019138819168528623
standard,401,0.08,0.019176848573050985
standard,401,0.081,0.019214937406905216
standard,401,0.082,0.019253085649548786
standard,401,0.083,0.019291293278232174
standard,401,0.084,0.019329560256888773
standard,401,0.085,0.019367886563445215
standard,401,0.08600000000000001,0.019406272169513808
standard,401,0.08700000000000001,0.01944471703432767
standard,401,0.088,0.019483221132833656
standard,401,0.089,0.01952178442450729
standard,401,0.09,0.01956040687747872
standard,401,0.091,0.019599088454671586
standard,401,0.092,0.019637829116425302
standard,401,0.093,0.01967662882659443
standard,401,0.094,0.01971548753284194
standard,401,0.095,0.019754405204057357
standard,401,0.096,0.01979338179238592
standard,401,0.097,0.019832417250339594
standard,401,0.098,0.019871511531465925
standard,401,0.099,0.019910664587073558
standard,401,0.1,0.019949876363232116
standard,401,0.101,0.01998914681249872
standard,401,0.10200000000000001,0.020028475881455097
standard,401,0.10300000000000001,0.020067863513878202
standard,401,0.10400000000000001,0.02010730965229988
standard,401,0.105,0.020146814238394498
standard,401,0.106,0.02018637721434286
standard,401,0.107,0.020225998514264276
standard,401,0.108,0.02026567807659587
standard,401,0.109,0.02030541583882744
standard,401,0.11,0.020345211732784283
standard,401,0.111,0.020385065688619752
standard,401,0.112,0.020424977637800212
standard,401,0.113,0.020464947511195847
standard,401,0.114,0.020504975223933672
standard,401,0.115,0.020545060711610295
standard,401,0.116,0.020585203894217387
standard,401,0.117,0.020625404691195975
standard,401,0.11800000000000001,0.020665663019697217
standard,401,0.11900000000000001,0.02070597880232009
standard,401,0.12,0.02074635194568783
standard,401,0.121,0.020786782368500862
standard,401,0.122,0.020827269980033744
standard,401,0.123,0.020867814690355528
standard,401,0.124,0.02090841640709589
standard,401,0.125,0.020949075037084534
standard,401,0.126,0.02098979047715613
standard,401,0.127,0.021030562629836252
standard,401,0.128,0.021071391400514353
standard,401,0.129,0.021112276675522297
standard,401,0.13,0.021153218362380776
standard,401,0.131,0.02119421634237561
standard,401,0.132,0.021235270507857125
standard,401,0.133,0.021276380751805612
standard,401,0.134,0.021317546956285058
standard,401,0.135,0.02135876900331434
standard,401,0.136,0.021400046776930495
standard,401,0.137,0.021441380156993615
standard,401,0.138,0.02148276901590948
standard,401,0.139,0.02152421323427778
standard,401,0.14,0.02156571267756363
standard,401,0.14100000000000001,0.02160726721745796
standard,401,0.14200000000000002,0.02164887671981989
standard,401,0.14300000000000002,0.021690541050791975
standard,401,0.14400000000000002,0.02173226007108979
standard,401,0.145,0.021774033639112192
standard,401,0.146,0.021815861617514594
standard,401,0.147,0.021857743855209746
standard,401,0.148,0.021899680201348685
standard,401,0.149,0.021941670513465225
standard,401,0.15,0.02198371463057817
standard,401,0.151,0.022025812397462437
standard,401,0.152,0.02206796365639746
standard,401,0.153,0.02211016824582462
standard,401,0.154,0.022152426003493195
standard,401,0.155,0.022194736755290247
standard,401,0.156,0.022237100334440613
standard,401,0.157,0.022279516566743575
standard,401,0.158,0.022321985279845434
standard,401,0.159,0.022364506288776217
standard,401,0.16,0.022407079415894524
standard,401,0.161,0.02244970447467225
standard,401,0.162,0.022492381276899544
standard,401,0.163,0.022535109628366808
standard,401,0.164,0.022577889342081867
standard,401,0.165,0.022620720212604476
standard,401,0.166,0.02266360203945561
standard,401,0.167,0.022706534624714142
standard,401,0.168,0.022749517758396585
standard,401,0.169,0.022792551228517928
standard,401,0.17,0.022835634821292257
standard,401,0.171,0.02287876832047233
standard,401,0.17200000000000001,0.02292195150392088
standard,401,0.17300000000000001,0.02296518414950566
standard,401,0.17400000000000002,0.023008466026922435
standard,401,0.17500000000000002,0.023051796908195345
standard,401,0.176,0.02309517655360219
standard,401,0.177,0.02313860473219226
standard,401,0.178,0.023182081194675
standard,401,0.179,0.02322560570449225
standard,401,0.18,0.023269177998247223
standard,401,0.181,0.0233127978375534
standard,401,0.182,0.02335646495177878
standard,401,0.183,0.023400179090185158
standard,401,0.184,0.023443939988395897
standard,401,0.185,0.0234877473684823
standard,401,0.186,0.023531600966092137
standard,401,0.187,0.023575500499329816
standard,401,0.188,0.023619445690420564
standard,401,0.189,0.02366343625732978
standard,401,0.19,0.023707471898707613
standard,401,0.191,0.023751552338421647
standard,401,0.192,0.023795677263794536
standard,401,0.193,0.023839846382256998
standard,401,0.194,0.023884059386931805
standard,401,0.195,0.023928315962963673
standard,401,0.196,0.02397261579411099
standard,401,0.197,0.02401695856881761
standard,401,0.198,0.024061343954974362
standard,401,0.199,0.02410577162473296
standard,401,0.2,0.024150241251824994
standard,401,0.201,0.02419475248986782
standard,401,0.202,0.0242393050014248
standard,401,0.203,0.024283898436303623
standard,401,0.20400000000000001,0.024328532437861896
standard,401,0.20500000000000002,0.02437320666141863
standard,401,0.20600000000000002,0.024417920731167005
standard,401,0.20700000000000002,0.024462674284381095
standard,401,0.20800000000000002,0.024507466949384077
standard,401,0.209,0.02455229834761892
standard,401,0.21,0.024597168097562804
standard,401,0.211,0.024642075810679433
standard,401,0.212,0.02468702109249976
standard,401,0.213,0.024732003542941142
standard,401,0.214,0.02477702276305723
standard,401,0.215,0.024822078337458794
standard,401,0.216,0.024867169855560752
standard,401,0.217,0.024912296894564666
standard,401,0.218,0.024957459021243307
standard,401,0.219,0.02500265581499275
standard,401,0.22,0.02504788683082549
standard,401,0.221,0.025093151629351093
standard,401,0.222,0.025138449754856552
standard,401,0.223,0.025183780757453852
standard,401,0.224,0.025229144169876292
standard,401,0.225,0.02527453952490069
standard,401,0.226,0.025319966350796363
standard,401,0.227,0.025365424170050603
standard,401,0.228,0.025410912489101316
standard,401,0.229,0.025456430817808705
standard,401,0.23,0.025501978658431543
standard,401,0.231,0.025547555503824468
standard,401,0.232,0.02559316083929173
standard,401,0.233,0.025638794145927377
standard,401,0.234,0.025684454902325675
standard,401,0.23500000000000001,0.025730142571779288
standard,401,0.23600000000000002,0.025775856612881298
standard,401,0.23700000000000002,0.025821596480227638
standard,401,0.23800000000000002,0.025867361617298253
standard,401,0.23900000000000002,0.0259131514699633
standard,401,0.24,0.02595896546500153
standard,401,0.241,0.026004803030080268
standard,401,0.242,0.026050663580702675
standard,401,0.243,0.026096546525554307
standard,401,0.244,0.026142451270346794
standard,401,0.245,0.026188377205854325
standard,401,0.246,0.026234323720607182
standard,401,0.247,0.02628029019430077
standard,401,0.248,0.026326276000315722
standard,401,0.249,0.02637228050083177
standard,401,0.25,0.026418303050276922
standard,401,0.251,0.026464342996732552
standard,401,0.252,0.02651039968089692
standard,401,0.253,0.026556472433766548
standard,401,0.254,0.02660256057571548
standard,401,0.255,0.026648663423122262
standard,401,0.256,0.026694780283248315
standard,401,0.257,0.026740910450644174
standard,401,0.258,0.026787053217098688
standard,401,0.259,0.02683320786095946
standard,401,0.26,0.02687937365245089
standard,401,0.261,0.026925549851682492
standard,401,0.262,0.026971735713455326
standard,401,0.263,0.027017930484259052
standard,401,0.264,0.02706413339701513
standard,401,0.265,0.027110343677509974
standard,401,0.266,0.027156560537717943
standard,401,0.267,0.027202783187038226
standard,401,0.268,0.027249010826992985
standard,401,0.269,0.027295242636319293
standard,401,0.27,0.027341477796829782
standard,401,0.271,0.02738771547383092
standard,401,0.272,0.027433954821708614
standard,401,0.273,0.027480194997962268
standard,401,0.274,0.02752643513114754
standard,401,0.275,0.027572674347157888
standard,401,0.276,0.02761891176704405
standard,401,0.277,0.027665146497770757
standard,401,0.278,0.027711377629878745
standard,401,0.279,0.027757604248305437
standard,401,0.28,0.027803825427657414
standard,401,0.281,0.02785004022900645
standard,401,0.28200000000000003,0.02789624771178153
standard,401,0.28300000000000003,0.02794244690649811
standard,401,0.28400000000000003,0.02798863684647231
standard,401,0.28500000000000003,0.02803481655247006
standard,401,0.28600000000000003,0.028080985028131472
standard,401,0.28700000000000003,0.02812714126949316
standard,401,0.28800000000000003,0.028173284261308995
standard,401,0.289,0.028219412970740623
standard,401,0.29,0.02826552635959096
standard,401,0.291,0.02831162337868475
standard,401,0.292,0.02835770296440315
standard,401,0.293,0.028403764036003053
standard,401,0.294,0.028449805502829162
standard,401,0.295,0.028495826269012318
standard,401,0.296,0.028541825218975532
standard,401,0.297,0.028587801223500152
standard,401,0.298,0.02863375314893375
standard,401,0.299,0.028679679841273995
standard,401,0.3,0.028725580135894192
standard,401,0.301,0.02877145285137725
standard,401,0.302,0.028817296801427507
standard,401,0.303,0.028863110777500485
standard,401,0.304,0.028908893565877836
standard,401,0.305,0.028954643933649
standard,401,0.306,0.029000360636644133
standard,401,0.307,0.029046042409190974
standard,401,0.308,0.029091687990881764
standard,401,0.309,0.029137296083937936
standard,401,0.31,0.0291828653950462
standard,401,0.311,0.029228394612523176
standard,401,0.312,0.029273882397038608
standard,401,0.313,0.029319327413998626
standard,401,0.314,0.0293647282977893
standard,401,0.315,0.029410083685158062
standard,401,0.316,0.029455392183074046
standard,401,0.317,0.029500652393736976
standard,401,0.318,0.029545862899163437
standard,401,0.319,0.02959102226491954
standard,401,0.32,0.029636129047090447
standard,401,0.321,0.02968118178438162
standard,401,0.322,0.02972617899794984
standard,401,0.323,0.029771119194520194
standard,401,0.324,0.02981600087008055
standard,401,0.325,0.02986082249622219
standard,401,0.326,0.02990558253287971
standard,401,0.327,0.029950279431642933
standard,401,0.328,0.029994911617881516
standard,401,0.329,0.030039477502214623
standard,401,0.33,0.030083975480414263
standard,401,0.331,0.03012840394304486
standard,401,0.332,0.03017276124738371
standard,401,0.333,0.03021704574161589
standard,401,0.334,0.030261255762134218
standard,401,0.335,0.030305389622265994
standard,401,0.336,0.030349445618740464
standard,401,0.337,0.030393422037729125
standard,401,0.338,0.030437317143632417
standard,401,0.339,0.030481129184048508
standard,401,0.34,0.030524856398559588
standard,401,0.341,0.030568496995724954
standard,401,0.342,0.03061204917494361
standard,401,0.343,0.030655511118462663
standard,401,0.34400000000000003,0.030698880995011744
standard,401,0.34500000000000003,0.030742156946872642
standard,401,0.34600000000000003,0.030785337107097667
standard,401,0.34700000000000003,0.030828419590674346
standard,401,0.34800000000000003,0.03087140248898721
standard,401,0.34900000000000003,0.030914283886867528
standard,401,0.35000000000000003,0.03095706184278673
standard,401,0.35100000000000003,0.03099973440324433
standard,401,0.352,0.031042299591949374
standard,401,0.353,0.031084755426151453
standard,401,0.354,0.031127099888311475
standard,401,0.355,0.031169330961264487
standard,401,0.356,0.03121144660128996
standard,401,0.357,0.031253444749282114
standard,401,0.358,0.03129532332768211
standard,401,0.359,0.031337080241725934
standard,401,0.36,0.03137871338341469
standard,401,0.361,0.03142022062274768
standard,401,0.362,0.031461599812450905
standard,401,0.363,0.03150284879447984
standard,401,0.364,0.03154396538435153
standard,401,0.365,0.03158494738622823
standard,401,0.366,0.031625792586157705
standard,401,0.367,0.031666498756620386
standard,401,0.368,0.03170706364319366
standard,401,0.369,0.03174748498932958
standard,401,0.37,0.03178776050691477
standard,401,0.371,0.03182788790026102
standard,401,0.372,0.03186786485664678
standard,401,0.373,0.03190768904242769
standard,401,0.374,0.03194735811312442
standard,401,0.375,0.03198686970611388
standard,401,0.376,0.032026221439239236
standard,401,0.377,0.03206541091788011
standard,401,0.378,0.03210443573553331
standard,401,0.379,0.03214329345989539
standard,401,0.38,0.032181981650974446
standard,401,0.381,0.032220497852909535
standard,401,0.382,0.03225883959179021
standard,401,0.383,0.03229700438743086
standard,401,0.384,0.03233498973157468
standard,401,0.385,0.03237279310834053
standard,401,0.386,0.03241041199205132
standard,401,0.387,0.032447843839318195
standard,401,0.388,0.032485086086787685
standard,401,0.389,0.032522136172455675
standard,401,0.39,0.03255899150265418
standard,401,0.391,0.03259564948753077
standard,401,0.392,0.032632107517198736
standard,401,0.393,0.03266836296673212
standard,401,0.394,0.032704413208224634
standard,401,0.395,0.03274025559425101
standard,401,0.396,0.03277588746798013
standard,401,0.397,0.0328113061674976
standard,401,0.398,0.03284650900819297
standard,401,0.399,0.03288149331072543
standard,401,0.4,0.03291625637014884
standard,401,0.401,0.03295079548620558
standard,401,0.402,0.032985107946005024
standard,401,0.403,0.03301919101990891
standard,401,0.404,0.03305304197982267
standard,401,0.405,0.03308665808612812
standard,401,0.406,0.03312003659606092
standard,401,0.40700000000000003,0.03315317475269055
standard,401,0.40800000000000003,0.03318606980031278
standard,401,0.40900000000000003,0.03321871897593872
standard,401,0.41000000000000003,0.03325111951370385
standard,401,0.41100000000000003,0.03328326863438904
standard,401,0.41200000000000003,0.03331516356557344
standard,401,0.41300000000000003,0.03334680152894716
standard,401,0.41400000000000003,0.03337817973599154
standard,401,0.41500000000000004,0.033409295401785895
standard,401,0.41600000000000004,0.0334401457489978
standard,401,0.417,0.03347072798133468
standard,401,0.418,0.03350103931581841
standard,401,0.419,0.03353107696434972
standard,401,0.42,0.0335608381412824
standard,401,0.421,0.03359032006332775
standard,401,0.422,0.0336195199503653
standard,401,0.423,0.033648435020923725
standard,401,0.424,0.03367706250143822
standard,401,0.425,0.033705399624620755
standard,401,0.426,0.03373344362459291
standard,401,0.427,0.03376119174378382
standard,401,0.428,0.03378864123298502
standard,401,0.429,0.0338157893472015
standard,401,0.43,0.03384263334939937
standard,401,0.431,0.033869170512935795
standard,401,0.432,0.0338953981318057
standard,401,0.433,0.0339213134881948
standard,401,0.434,0.033946913901877256
standard,401,0.435,0.03397219668327096
standard,401,0.436,0.03399715917286139
standard,401,0.437,0.03402179870886781
standard,401,0.438,0.03404611266310134
standard,401,0.439,0.03407009841072531
standard,401,0.44,0.03409375334886041
standard,401,0.441,0.03411707488880723
standard,401,0.442,0.03414006046146789
standard,401,0.443,0.03416270752353079
standard,401,0.444,0.03418501354667905
standard,401,0.445,0.03420697602417112
standard,401,0.446,0.034228592468589725
standard,401,0.447,0.03424986042438241
standard,401,0.448,0.03427077745294775
standard,401,0.449,0.03429134114556501
standard,401,0.45,0.034311549118112045
standard,401,0.451,0.03433139900374893
standard,401,0.452,0.034350888485553746
standard,401,0.453,0.03437001524975841
standard,401,0.454,0.03438877703371884
standard,401,0.455,0.03440717159378887
standard,401,0.456,0.03442519672349148
standard,401,0.457,0.03444285023798406
standard,401,0.458,0.03446013000370767
standard,401,0.459,0.034477033904947114
standard,401,0.46,0.0344935598710453
standard,401,0.461,0.03450970586900864
standard,401,0.462,0.03452546988947052
standard,401,0.463,0.034540849975846596
standard,401,0.464,0.03455584420786086
standard,401,0.465,0.03457045069253043
standard,401,0.466,0.03458466758988242
standard,401,0.467,0.03459849310288542
standard,401,0.468,0.03461192546665228
standard,401,0.46900000000000003,0.03462496296378649
standard,401,0.47000000000000003,0.03463760392177696
standard,401,0.47100000000000003,0.03464984671300568
standard,401,0.47200000000000003,0.034661689756750505
standard,401,0.47300000000000003,0.03467313151299274
standard,401,0.47400000000000003,0.034684170490417915
standard,401,0.47500000000000003,0.034694805248587215
standard,401,0.47600000000000003,0.034705034389847164
standard,401,0.47700000000000004,0.03471485657245253
standard,401,0.47800000000000004,0.03472427049728821
standard,401,0.47900000000000004,0.034733274920525414
standard,401,0.48,0.034741868648711455
standard,401,0.481,0.03475005053604849
standard,401,0.482,0.034757819490767394
standard,401,0.483,0.034765174471936236
standard,401,0.484,0.034772114502456104
standard,401,0.485,0.034778638642410806
standard,401,0.486,0.03478474601211857
standard,401,0.487,0.03479043579694233
standard,401,0.488,0.03479570721735094
standard,401,0.489,0.03480055956815634
standard,401,0.49,0.03480499218666124
standard,401,0.491,0.03480900447335493
standard,401,0.492,0.03481259588650437
standard,401,0.493,0.03481576592998539
standard,401,0.494,0.03481851417901871
standard,401,0.495,0.03482084025538003
standard,401,0.496,0.03482274384238884
standard,401,0.497,0.03482422467838506
standard,401,0.498,0.03482528256281592
standard,401,0.499,0.03482591735360831
standard,401,0.5,0.03482612895652931
standard,401,0.501,0.034825917353443064
standard,401,0.502,0.034825282562360865
standard,401,0.503,0.03482422467839491
standard,401,0.504,0.03482274384221756
standard,401,0.505,0.0348208402554481
standard,401,0.506,0.03481851417908813
standard,401,0.507,0.03481576593041115
standard,401,0.508,0.03481259588624498
standard,401,0.509,0.03480900447762006
standard,401,0.51,0.03480499218638311
standard,401,0.511,0.03480055956814577
standard,401,0.512,0.03479570721719101
standard,401,0.513,0.03479043579335445
standard,401,0.514,0.03478474601233722
standard,401,0.515,0.03477863863915245
standard,401,0.516,0.0347721145029437
standard,401,0.517,0.034765174475852326
standard,401,0.518,0.034757819490454034
standard,401,0.519,0.034750050535765784
standard,401,0.52,0.0347418686486671
standard,401,0.521,0.03473327492095449
standard,401,0.522,0.034724270497623985
standard,401,0.523,0.0347148565726407
standard,401,0.524,0.03470503438979437
standard,401,0.525,0.03469480524874187
standard,401,0.526,0.0346841704904791
standard,401,0.527,0.03467313151308701
standard,401,0.528,0.03466168975675192
standard,401,0.529,0.03464984671309463
standard,401,0.53,0.03463760392151026
standard,401,0.531,0.03462496296405562
standard,401,0.532,0.034611925465973324
standard,401,0.533,0.03459849310312548
standard,401,0.534,0.034584667589686494
standard,401,0.535,0.03457045069253991
standard,401,0.536,0.0345558442077119
standard,401,0.537,0.03454084997963653
standard,401,0.538,0.034525469893259574
standard,401,0.539,0.03450970586877984
standard,401,0.54,0.034493559875392044
standard,401,0.541,0.034477033905425856
standard,401,0.542,0.03446013000382874
standard,401,0.543,0.03444285023786467
standard,401,0.544,0.034425196719921024
standard,401,0.545,0.034407171593438465
standard,401,0.546,0.03438877703434673
standard,401,0.547,0.03437001525337699
standard,401,0.548,0.03435088848520018
standard,401,0.549,0.03433139900717362
standard,401,0.55,0.034311549117509804
standard,401,0.551,0.03429134114585118
standard,401,0.552,0.034270777456223186
standard,401,0.553,0.034249860427828585
standard,401,0.554,0.03422859246867017
standard,401,0.555,0.03420697602470279
standard,401,0.556,0.03418501354608504
standard,401,0.557,0.03416270752340715
standard,401,0.558,0.03414006046078563
standard,401,0.559,0.034117074888839985
standard,401,0.56,0.034093753349391735
standard,401,0.561,0.0340700984104881
standard,401,0.562,0.03404611266313054
standard,401,0.5630000000000001,0.0340217987082431
standard,401,0.5640000000000001,0.03399715916925311
standard,401,0.5650000000000001,0.033972196682646484
standard,401,0.5660000000000001,0.03394691390167135
standard,401,0.5670000000000001,0.03392131348856832
standard,401,0.5680000000000001,0.03389539813183351
standard,401,0.5690000000000001,0.033869170516097336
standard,401,0.5700000000000001,0.033842633349427706
standard,401,0.5710000000000001,0.033815789347279926
standard,401,0.5720000000000001,0.03378864123297317
standard,401,0.5730000000000001,0.03376119174389104
standard,401,0.5740000000000001,0.0337334436246991
standard,401,0.5750000000000001,0.03370539962493327
standard,401,0.5760000000000001,0.0336770625018096
standard,401,0.577,0.033648435020610115
standard,401,0.578,0.03361951995047831
standard,401,0.579,0.03359032006305476
standard,401,0.58,0.03356083814097993
standard,401,0.581,0.033531076964134626
standard,401,0.582,0.033501039315186575
standard,401,0.583,0.03347072798129095
standard,401,0.584,0.03344014574936674
standard,401,0.585,0.03340929540138901
standard,401,0.586,0.03337817973246568
standard,401,0.587,0.03334680152855382
standard,401,0.588,0.033315163565887956
standard,401,0.589,0.033283268634881326
standard,401,0.59,0.033251119514191935
standard,401,0.591,0.03321871897986208
standard,401,0.592,0.033186069800505674
standard,401,0.593,0.03315317475211693
standard,401,0.594,0.03312003659280167
standard,401,0.595,0.033086658086320345
standard,401,0.596,0.03305304197986096
standard,401,0.597,0.03301919101958778
standard,401,0.598,0.032985107946132866
standard,401,0.599,0.03295079548647864
standard,401,0.6,0.03291625637062836
standard,401,0.601,0.03288149330769696
standard,401,0.602,0.032846509007495195
standard,401,0.603,0.0328113061680735
standard,401,0.604,0.03277588747207301
standard,401,0.605,0.032740255593877034
standard,401,0.606,0.03270441320832028
standard,401,0.607,0.03266836297023251
standard,401,0.608,0.03263210751691811
standard,401,0.609,0.032595649487157555
standard,401,0.61,0.032558991503136125
standard,401,0.611,0.03252213616939013
standard,401,0.612,0.03248508608972284
standard,401,0.613,0.032447843836253015
standard,401,0.614,0.032410411991675304
standard,401,0.615,0.032372793108145836
standard,401,0.616,0.03233498973155336
standard,401,0.617,0.03229700438743389
standard,401,0.618,0.0322588395956936
standard,401,0.619,0.03222049785281904
standard,401,0.62,0.03218198165103677
standard,401,0.621,0.03214329345631872
standard,401,0.622,0.032104435735472996
standard,401,0.623,0.03206541091844982
standard,401,0.624,0.03202622143886011
standard,401,0.625,0.03198686970602893
standard,401,0.626,0.031947358113189245
standard,401,0.627,0.03190768904287579
standard,401,0.628,0.031867864856385805
standard,401,0.629,0.03182788789996997
standard,401,0.63,0.03178776050688917
standard,401,0.631,0.031747484989099434
standard,401,0.632,0.03170706364612291
standard,401,0.633,0.0316664987563566
standard,401,0.634,0.03162579258583293
standard,401,0.635,0.031584947386764345
standard,401,0.636,0.03154396538417628
standard,401,0.637,0.03150284879463011
standard,401,0.638,0.03146159981186066
standard,401,0.639,0.031420220622717106
standard,401,0.64,0.03137871338385835
standard,401,0.641,0.03133708024103607
standard,401,0.642,0.03129532332776497
standard,401,0.643,0.03125344474936635
standard,401,0.644,0.03121144660128486
standard,401,0.645,0.03116933096140661
standard,401,0.646,0.031127099888221526
standard,401,0.647,0.031084755423104335
standard,401,0.648,0.03104229959185651
standard,401,0.649,0.030999734403092425
standard,401,0.65,0.030957061842579764
standard,401,0.651,0.03091428388651129
standard,401,0.652,0.03087140248839236
standard,401,0.653,0.030828419586826215
standard,401,0.654,0.030785337106738257
standard,401,0.655,0.0307421569466289
standard,401,0.656,0.030698880995449304
standard,401,0.657,0.030655511118164936
standard,401,0.658,0.03061204917520688
standard,401,0.659,0.030568496995606827
standard,401,0.66,0.030524856397961497
standard,401,0.661,0.030481129187795844
standard,401,0.662,0.030437317144217435
standard,401,0.663,0.03039342203739608
standard,401,0.664,0.03034944561875795
standard,401,0.665,0.03030538962204503
standard,401,0.666,0.030261255762415413
standard,401,0.667,0.030217045741304883
standard,401,0.668,0.030172761247485427
standard,401,0.669,0.030128403942969006
standard,401,0.67,0.030083975483449064
standard,401,0.671,0.030039477502146448
standard,401,0.672,0.029994911617606278
standard,401,0.673,0.02995027943121851
standard,401,0.674,0.0299055825329855
standard,401,0.675,0.029860822496475183
standard,401,0.676,0.029816000869741233
standard,401,0.677,0.029771119194504734
standard,401,0.678,0.029726178998410076
standard,401,0.679,0.02968118178398426
standard,401,0.68,0.02963612904734298
standard,401,0.681,0.029591022264579915
standard,401,0.682,0.029545862899207638
standard,401,0.683,0.029500652393926977
standard,401,0.684,0.02945539218273123
standard,401,0.685,0.02941008368538171
standard,401,0.686,0.029364728301915513
standard,401,0.687,0.029319327413532645
standard,401,0.6880000000000001,0.0292738823969864
standard,401,0.6890000000000001,0.02922839460927653
standard,401,0.6900000000000001,0.0291828653993413
standard,401,0.6910000000000001,0.02913729608773435
standard,401,0.6920000000000001,0.02909168798746517
standard,401,0.6930000000000001,0.029046042409645416
standard,401,0.6940000000000001,0.029000360633225742
standard,401,0.6950000000000001,0.02895464393253605
standard,401,0.6960000000000001,0.02890889356636059
standard,401,0.6970000000000001,0.028863110781355342
standard,401,0.6980000000000001,0.028817296800960235
standard,401,0.6990000000000001,0.02877145285109332
standard,401,0.7000000000000001,0.028725580135669004
standard,401,0.7010000000000001,0.028679679844981293
standard,401,0.7020000000000001,0.028633753152816573
standard,401,0.7030000000000001,0.028587801223920725
standard,401,0.704,0.028541825218654907
standard,401,0.705,0.028495826268781794
standard,401,0.706,0.028449805502483015
standard,401,0.707,0.028403764035687222
standard,401,0.708,0.028357702963935326
standard,401,0.709,0.02831162338221225
standard,401,0.71,0.02826552636382371
standard,401,0.711,0.028219412970150407
standard,401,0.712,0.028173284261394912
standard,401,0.713,0.02812714126946147
standard,401,0.714,0.028080985028191764
standard,401,0.715,0.028034816552179147
standard,401,0.716,0.027988636845827416
standard,401,0.717,0.02794244690609172
standard,401,0.718,0.02789624771166739
standard,401,0.719,0.027850040233033883
standard,401,0.72,0.027803825427329856
standard,401,0.721,0.02775760424798472
standard,401,0.722,0.027711377630413772
standard,401,0.723,0.02766514649709223
standard,401,0.724,0.027618911770033908
standard,401,0.725,0.027572674347689823
standard,401,0.726,0.027526435130970757
standard,401,0.727,0.02748019499852347
standard,401,0.728,0.02743395482135414
standard,401,0.729,0.02738771547436355
standard,401,0.73,0.027341477796949003
standard,401,0.731,0.02729524263655418
standard,401,0.732,0.027249010827613565
standard,401,0.733,0.027202783187029157
standard,401,0.734,0.027156560537798906
standard,401,0.735,0.027110343676999604
standard,401,0.736,0.027064133397576667
standard,401,0.737,0.027017930484759832
standard,401,0.738,0.026971735713419216
standard,401,0.739,0.026925549851412402
standard,401,0.74,0.026879373648746006
standard,401,0.741,0.026833207861101258
standard,401,0.742,0.026787053216853807
standard,401,0.743,0.026740910451112293
standard,401,0.744,0.026694780282915317
standard,401,0.745,0.02664866342288099
standard,401,0.746,0.026602560576240213
standard,401,0.747,0.02655647243375391
standard,401,0.748,0.026510399680794994
standard,401,0.749,0.026464342996430537
standard,401,0.75,0.026418303050711373
standard,401,0.751,0.026372280501356177
standard,401,0.752,0.02632627599997924
standard,401,0.753,0.026280290194025776
standard,401,0.754,0.026234323721310293
standard,401,0.755,0.02618837720545783
standard,401,0.756,0.026142451270357265
standard,401,0.757,0.02609654652604492
standard,401,0.758,0.026050663580775645
standard,401,0.759,0.0260048030301238
standard,401,0.76,0.0259589654654618
standard,401,0.761,0.025913151470513464
standard,401,0.762,0.025867361616896494
standard,401,0.763,0.025821596476578147
standard,401,0.764,0.025775856609259046
standard,401,0.765,0.025730142571379372
standard,401,0.766,0.025684454902552112
standard,401,0.767,0.02563879415020538
standard,401,0.768,0.025593160838684827
standard,401,0.769,0.02554755550378201
standard,401,0.77,0.025501978657997904
standard,401,0.771,0.025456430817735916
standard,401,0.772,0.025410912488670577
standard,401,0.773,0.025365424169738107
standard,401,0.774,0.025319966351283106
standard,401,0.775,0.025274539524526414
standard,401,0.776,0.025229144166568396
standard,401,0.777,0.025183780753889946
standard,401,0.778,0.025138449755400825
standard,401,0.779,0.025093151629329142
standard,401,0.78,0.025047886831279696
standard,401,0.781,0.025002655815028408
standard,401,0.782,0.024957459025214117
standard,401,0.783,0.02491229689060858
standard,401,0.784,0.02486716985527281
standard,401,0.785,0.024822078341163685
standard,401,0.786,0.02477702276356967
standard,401,0.787,0.024732003543870246
standard,401,0.788,0.02468702109218137
standard,401,0.789,0.024642075810096857
standard,401,0.79,0.02459716809803993
standard,401,0.791,0.024552298348131024
standard,401,0.792,0.024507466949512426
standard,401,0.793,0.02446267428459657
standard,401,0.794,0.024417920730818825
standard,401,0.795,0.024373206661097803
standard,401,0.796,0.024328532441177997
standard,401,0.797,0.024283898436076604
standard,401,0.798,0.02423930500142311
standard,401,0.799,0.024194752490371674
standard,401,0.8,0.024150241251914978
standard,401,0.801,0.024105771624793982
standard,401,0.802,0.02406134395497199
standard,401,0.803,0.0240169585682005
standard,401,0.804,0.023972615794428945
standard,401,0.805,0.023928315962290857
standard,401,0.806,0.023884059386872575
standard,401,0.807,0.02383984638285491
standard,401,0.808,0.023795677263469928
standard,401,0.809,0.02375155233478045
standard,401,0.81,0.023707471898593555
standard,401,0.811,0.0236634362536862
standard,401,0.812,0.023619445689894915
standard,401,0.8130000000000001,0.023575500499828893
standard,401,0.8140000000000001,0.023531600965732737
standard,401,0.8150000000000001,0.023487747368155256
standard,401,0.8160000000000001,0.023443939988390117
standard,401,0.8170000000000001,0.023400179093853196
standard,401,0.8180000000000001,0.02335646495524024
standard,401,0.8190000000000001,0.023312797837134143
standard,401,0.8200000000000001,0.02326917800221673
standard,401,0.8210000000000001,0.023225605700525873
standard,401,0.8220000000000001,0.02318208119893718
standard,401,0.8230000000000001,0.023138604732308943
standard,401,0.8240000000000001,0.023095176556819978
standard,401,0.8250000000000001,0.023051796908215294
standard,401,0.8260000000000001,0.023008466026619573
standard,401,0.8270000000000001,0.022965184149170894
standard,401,0.8280000000000001,0.022921951504414166
standard,401,0.8290000000000001,0.022878768317557335
standard,401,0.8300000000000001,0.022835634821728762
standard,401,0.8310000000000001,0.022792551228183938
standard,401,0.8320000000000001,0.02274951775853764
standard,401,0.833,0.022706534624318493
standard,401,0.834,0.02266360203986441
standard,401,0.835,0.022620720211091707
standard,401,0.836,0.022577889341807093
standard,401,0.837,0.022535109628566974
standard,401,0.838,0.022492381276503593
standard,401,0.839,0.022449704475044796
standard,401,0.84,0.022407079415587075
standard,401,0.841,0.022364506288913264
standard,401,0.842,0.022321985279826005
standard,401,0.843,0.022279516566617197
standard,401,0.844,0.022237100334546542
standard,401,0.845,0.022194736755196717
standard,401,0.846,0.0221524260031533
standard,401,0.847,0.022110168249308
standard,401,0.848,0.022067963656413406
standard,401,0.849,0.02202581239709596
standard,401,0.85,0.021983714630207953
standard,401,0.851,0.021941670513125032
standard,401,0.852,0.02189968020100743
standard,401,0.853,0.021857743855696585
standard,401,0.854,0.021815861617083293
standard,401,0.855,0.02177403364214411
standard,401,0.856,0.02173226007099105
standard,401,0.857,0.021690541050953825
standard,401,0.858,0.02164887672033266
standard,401,0.859,0.021607267217681553
standard,401,0.86,0.021565712677218907
standard,401,0.861,0.021524213234642233
standard,401,0.862,0.02148276901633723
standard,401,0.863,0.021441380156622294
standard,401,0.864,0.021400046776558105
standard,401,0.865,0.021358769003536573
standard,401,0.866,0.02131754695635639
standard,401,0.867,0.02127638075228767
standard,401,0.868,0.02123527050746575
standard,401,0.869,0.021194216342054747
standard,401,0.87,0.02115321835871317
standard,401,0.871,0.021112276676263385
standard,401,0.872,0.02107139139636867
standard,401,0.873,0.02103056262948273
standard,401,0.874,0.020989790473489547
standard,401,0.875,0.020949075032775075
standard,401,0.876,0.02090841640739999
standard,401,0.877,0.02086781469003883
standard,401,0.878,0.02082726998048573
standard,401,0.879,0.02078678236821046
standard,401,0.88,0.020746351945626844
standard,401,0.881,0.020705978802388697
standard,401,0.882,0.020665663020173503
standard,401,0.883,0.020625404691991797
standard,401,0.884,0.020585203894311718
standard,401,0.885,0.02054506071546057
standard,401,0.886,0.020504975227604742
standard,401,0.887,0.02046494751077805
standard,401,0.888,0.020424977639163892
standard,401,0.889,0.020385065689062634
standard,401,0.89,0.020345211733257155
standard,401,0.891,0.020305415839587802
standard,401,0.892,0.020265678076242258
standard,401,0.893,0.020225998511100903
standard,401,0.894,0.020186377214079836
standard,401,0.895,0.020146814238332304
standard,401,0.896,0.02010730965233213
standard,401,0.897,0.020067863513488278
standard,401,0.898,0.020028475881095097
standard,401,0.899,0.019989146815862807
standard,401,0.9,0.0199498763631899
standard,401,0.901,0.01991066458676978
standard,401,0.902,0.019871511531161068
standard,401,0.903,0.019832417250488427
standard,401,0.904,0.019793381792854014
standard,401,0.905,0.019754405207658775
standard,401,0.906,0.019715487536630112
standard,401,0.907,0.019676628826496095
standard,401,0.908,0.019637829116834732
standard,401,0.909,0.01959908845457086
standard,401,0.91,0.019560406877945486
standard,401,0.911,0.019521784425003998
standard,401,0.912,0.019483221132468843
standard,401,0.913,0.019444717034672574
standard,401,0.914,0.019406272169087482
standard,401,0.915,0.019367886566905773
standard,401,0.916,0.019329560260667945
standard,401,0.917,0.01929129327827612
standard,401,0.918,0.019253085653239896
standard,401,0.919,0.019214937406602392
standard,401,0.92,0.019176848571917704
standard,401,0.921,0.01913881916902467
standard,401,0.922,0.019100849227126706
standard,401,0.923,0.019062938763737533
standard,401,0.924,0.01902508780601815
standard,401,0.925,0.018987296369557535
standard,401,0.926,0.01894956447182717
standard,401,0.927,0.018911892135162256
standard,401,0.928,0.01887427937468392
standard,401,0.929,0.018836726207025874
standard,401,0.93,0.0187992326411119
standard,401,0.931,0.01876179869799003
standard,401,0.932,0.01872442438393051
standard,401,0.933,0.01868710971567308
standard,401,0.934,0.01864985469565776
standard,401,0.935,0.018612659338444845
standard,401,0.936,0.0185755236472435
standard,401,0.937,0.018538447633545944
standard,401,0.9380000000000001,0.018501431297695527
standard,401,0.9390000000000001,0.018464474649708098
standard,401,0.9400000000000001,0.018427577690459905
standard,401,0.9410000000000001,0.018390740422803656
standard,401,0.9420000000000001,0.018353962843669563
standard,401,0.9430000000000001,0.018317244963431602
standard,401,0.9440000000000001,0.018280586771607203
standard,401,0.9450000000000001,0.01824398827542732
standard,401,0.9460000000000001,0.018207449463925517
standard,401,0.9470000000000001,0.018170970341083607
standard,401,0.9480000000000001,0.018134550895595118
standard,401,0.9490000000000001,0.0180981911305644
standard,401,0.9500000000000001,0.018061891032465048
standard,401,0.9510000000000001,0.018025650600953236
standard,401,0.9520000000000001,0.017989469821128957
standard,401,0.9530000000000001,0.017953348689938267
standard,401,0.9540000000000001,0.01791728719191049
standard,401,0.9550000000000001,0.017881285320875594
standard,401,0.9560000000000001,0.017845343065560078
standard,401,0.9570000000000001,0.017809460410804875
standard,401,0.9580000000000001,0.01777363734642754
standard,401,0.9590000000000001,0.01773787385341439
standard,401,0.96,0.017702169925343375
standard,401,0.961,0.01766652554039653
standard,401,0.962,0.01763094068374135
standard,401,0.963,0.01759541533268131
standard,401,0.964,0.01755994948158897
standard,401,0.965,0.017524543103543278
standard,401,0.966,0.017489196177582288
standard,401,0.967,0.017453908689436304
standard,401,0.968,0.01741868061230357
standard,401,0.969,0.017383511925922177
standard,401,0.97,0.017348402611105943
standard,401,0.971,0.017313352642435647
standard,401,0.972,0.017278361994835706
standard,401,0.973,0.017243430645933075
standard,401,0.974,0.01720855857125635
standard,401,0.975,0.017173745736370948
standard,401,0.976,0.017138992125453223
standard,401,0.977,0.017104297706866767
standard,401,0.978,0.017069662449660412
standard,401,0.979,0.01703508633151394
standard,401,0.98,0.01700056931648144
standard,401,0.981,0.016966111380997802
standard,401,0.982,0.01693171248746105
standard,401,0.983,0.016897372608741863
standard,401,0.984,0.01686309171211879
standard,401,0.985,0.0168288697658099
standard,401,0.986,0.016794706736840123
standard,401,0.987,0.016760602591449528
standard,401,0.988,0.016726557290521197
standard,401,0.989,0.016692570808848492
standard,401,0.99,0.01665864310258
standard,401,0.991,0.016624774138027366
standard,401,0.992,0.01659096387962679
standard,401,0.993,0.0165572122912222
standard,401,0.994,0.016523519336160006
standard,401,0.995,0.016489884970480102
standard,401,0.996,0.0164563091550622
standard,401,0.997,0.016422791859152897
standard,401,0.998,0.016389333037149435
standard,401,0.999,0.016355932652403572
standard,401,1.0,0.01632259065608963
expanded_box,345,0.0,0.016328981375965453
expanded_box,345,0.001,0.016362331754117623
expanded_box,345,0.002,0.01639574053009981
expanded_box,345,0.003,0.01642920774361127
expanded_box,345,0.004,0.01646273343667118
expanded_box,345,0.005,0.01649631764939397
expanded_box,345,0.006,0.01652996042013622
expanded_box,345,0.007,0.016563661788635352
expanded_box,345,0.008,0.016597421791725075
expanded_box,345,0.009000000000000001,0.016631240469721517
expanded_box,345,0.01,0.016665117857634037
expanded_box,345,0.011,0.016699053989806437
expanded_box,345,0.012,0.016733048906504053
expanded_box,345,0.013000000000000001,0.016767102642270576
expanded_box,345,0.014,0.016801215228589607
expanded_box,345,0.015,0.016835386706016267
expanded_box,345,0.016,0.01686961710110867
expanded_box,345,0.017,0.016903906452389504
expanded_box,345,0.018000000000000002,0.0169382547895024
expanded_box,345,0.019,0.016972662143394927
expanded_box,345,0.02,0.01700712854726613
expanded_box,345,0.021,0.017041654032341546
expanded_box,345,0.022,0.017076238626904154
expanded_box,345,0.023,0.01711088236060352
expanded_box,345,0.024,0.01714558526439043
expanded_box,345,0.025,0.01718034736350328
expanded_box,345,0.026000000000000002,0.01721516868436748
expanded_box,345,0.027,0.017250049256614573
expanded_box,345,0.028,0.017284989105283304
expanded_box,345,0.029,0.017319988252598506
expanded_box,345,0.03,0.017355046728532546
expanded_box,345,0.031,0.01739016455521415
expanded_box,345,0.032,0.01742534175224881
expanded_box,345,0.033,0.01746057834579782
expanded_box,345,0.034,0.01749587435607506
expanded_box,345,0.035,0.01753122980583785
expanded_box,345,0.036000000000000004,0.01756664471324022
expanded_box,345,0.037,0.017602119099056228
expanded_box,345,0.038,0.017637652979009107
expanded_box,345,0.039,0.01767324637583166
expanded_box,345,0.04,0.017708899302971152
expanded_box,345,0.041,0.01774461178037028
expanded_box,345,0.042,0.01778038381859636
expanded_box,345,0.043000000000000003,0.017816215435951216
expanded_box,345,0.044,0.017852106647083053
expanded_box,345,0.045,0.017888057461566936
expanded_box,345,0.046,0.017924067894434816
expanded_box,345,0.047,0.017960137956206604
expanded_box,345,0.048,0.017996267654803555
expanded_box,345,0.049,0.01803245700745139
expanded_box,345,0.05,0.01806870601335584
expanded_box,345,0.051000000000000004,0.01810501468852217
expanded_box,345,0.052000000000000005,0.018141383035262994
expanded_box,345,0.053,0.01817781106074271
expanded_box,345,0.054,0.018214298769993413
expanded_box,345,0.055,0.018250846168730364
expanded_box,345,0.056,0.018287453259471172
expanded_box,345,0.057,0.018324120041886615
expanded_box,345,0.058,0.018360846522536604
expanded_box,345,0.059000000000000004,0.018397632696468026
expanded_box,345,0.06,0.01843447856768543
expanded_box,345,0.061,0.01847138413257364
expanded_box,345,0.062,0.018508349389538336
expanded_box,345,0.063,0.018545374333431515
expanded_box,345,0.064,0.018582458958165217
expanded_box,345,0.065,0.018619603261671766
expanded_box,345,0.066,0.018656807238032463
expanded_box,345,0.067,0.01869407087637398
expanded_box,345,0.068,0.018731394166717215
expanded_box,345,0.069,0.018768777104294733
expanded_box,345,0.07,0.018806219673312516
expanded_box,345,0.07100000000000001,0.018843721865011244
expanded_box,345,0.07200000000000001,0.018881283662944805
expanded_box,345,0.073,0.018918905053499847
expanded_box,345,0.074,0.018956586024410076
expanded_box,345,0.075,0.018994326554636377
expanded_box,345,0.076,0.019032126628346475
expanded_box,345,0.077,0.019069986228130064
expanded_box,345,0.078,0.01910790532993597
expanded_box,345,0.079,0.019145883915690685
expanded_box,345,0.08,0.0191839219593656
expanded_box,345,0.081,0.019222019439439533
expanded_box,345,0.082,0.01926017632952409
expanded_box,345,0.083,0.01929839260575443
expanded_box,345,0.084,0.019336668237026518
expanded_box,345,0.085,0.019375003195181283
expanded_box,345,0.08600000000000001,0.019413397448574767
expanded_box,345,0.08700000000000001,0.01945185096970533
expanded_box,345,0.088,0.019490363719388882
expanded_box,345,0.089,0.01952893567016186
expanded_box,345,0.09,0.01956756677928547
expanded_box,345,0.091,0.019606257014551196
expanded_box,345,0.092,0.01964500633486075
expanded_box,345,0.093,0.019683814701632097
expanded_box,345,0.094,0.01972268207220048
expanded_box,345,0.095,0.019761608402951325
expanded_box,345,0.096,0.019800593653624327
expanded_box,345,0.097,0.019839637773659394
expanded_box,345,0.098,0.01987874071582642
expanded_box,345,0.099,0.019917902434293255
expanded_box,345,0.1,0.019957122876273867
expanded_box,345,0.101,0.019996401991328697
expanded_box,345,0.10200000000000001,0.020035739723484863
expanded_box,345,0.10300000000000001,0.020075136022071068
expanded_box,345,0.10400000000000001,0.020114590824220915
expanded_box,345,0.105,0.020154104076105808
expanded_box,345,0.106,0.02019367571581708
expanded_box,345,0.107,0.02023330568302481
expanded_box,345,0.108,0.020272993911307814
expanded_box,345,0.109,0.020312740337319755
expanded_box,345,0.11,0.020352544897265817
expanded_box,345,0.111,0.020392407518824193
expanded_box,345,0.112,0.020432328133374845
expanded_box,345,0.113,0.02047230666641595
expanded_box,345,0.114,0.020512343047051095
expanded_box,345,0.115,0.02055243719901227
expanded_box,345,0.116,0.020592589041521926
expanded_box,345,0.117,0.020632798500781528
expanded_box,345,0.11800000000000001,0.020673065490698243
expanded_box,345,0.11900000000000001,0.020713389930667025
expanded_box,345,0.12,0.02075377173536201
expanded_box,345,0.121,0.020794210816696704
expanded_box,345,0.122,0.020834707086469076
expanded_box,345,0.123,0.02087526045285807
expanded_box,345,0.124,0.020915870824947003
expanded_box,345,0.125,0.020956538105533502
expanded_box,345,0.126,0.020997262198577983
expanded_box,345,0.127,0.021038043004585505
expanded_box,345,0.128,0.021078880422420513
expanded_box,345,0.129,0.021119774349446983
expanded_box,345,0.13,0.021160724679197176
expanded_box,345,0.131,0.02120173130509498
expanded_box,345,0.132,0.021242794116108472
expanded_box,345,0.133,0.021283912999121152
expanded_box,345,0.134,0.021325087842959594
expanded_box,345,0.135,0.02136631852824497
expanded_box,345,0.136,0.021407604940811828
expanded_box,345,0.137,0.0214489469520689
expanded_box,345,0.138,0.02149034444204919
expanded_box,345,0.139,0.021531797286476095
expanded_box,345,0.14,0.021573305356475385
expanded_box,345,0.14100000000000001,0.02161486851820584
expanded_box,345,0.14200000000000002,0.021656486643241282
expanded_box,345,0.14300000000000002,0.021698159592347117
expanded_box,345,0.14400000000000002,0.021739887229088508
expanded_box,345,0.145,0.021781669412327502
expanded_box,345,0.146,0.02182350599735275
expanded_box,345,0.147,0.021865396841490865
expanded_box,345,0.148,0.021907341792874527
expanded_box,345,0.149,0.021949340703222946
expanded_box,345,0.15,0.021991393417390696
expanded_box,345,0.151,0.022033499780313534
expanded_box,345,0.152,0.02207565962906813
expanded_box,345,0.153,0.022117872805395913
expanded_box,345,0.154,0.022160139141393576
expanded_box,345,0.155,0.02220245847328363
expanded_box,345,0.156,0.022244830629325224
expanded_box,345,0.157,0.02228725543412098
expanded_box,345,0.158,0.02232973271256561
expanded_box,345,0.159,0.02237226228732175
expanded_box,345,0.16,0.02241484397277154
expanded_box,345,0.161,0.022457477586630546
expanded_box,345,0.162,0.022500162937874393
expanded_box,345,0.163,0.0225428998376761
expanded_box,345,0.164,0.022585688089124516
expanded_box,345,0.165,0.022628527495840683
expanded_box,345,0.166,0.022671417857994293
expanded_box,345,0.167,0.022714358968532487
expanded_box,345,0.168,0.022757350622966445
expanded_box,345,0.169,0.022800392608557613
expanded_box,345,0.17,0.022843484713037168
expanded_box,345,0.171,0.02288662671822119
expanded_box,345,0.17200000000000001,0.022929818403332226
expanded_box,345,0.17300000000000001,0.0229730595426536
expanded_box,345,0.17400000000000002,0.023016349909703353
expanded_box,345,0.17500000000000002,0.023059689273659516
expanded_box,345,0.176,0.023103077398250724
expanded_box,345,0.177,0.02314651404852861
expanded_box,345,0.178,0.02318999897885761
expanded_box,345,0.179,0.02323353194231968
expanded_box,345,0.18,0.023277112693187448
expanded_box,345,0.181,0.023320740975836238
expanded_box,345,0.182,0.023364416533577938
expanded_box,345,0.183,0.023408139105041685
expanded_box,345,0.184,0.02345190842679352
expanded_box,345,0.185,0.02349572422773079
expanded_box,345,0.186,0.02353958623755735
expanded_box,345,0.187,0.023583494174965004
expanded_box,345,0.188,0.023627447765788845
expanded_box,345,0.189,0.023671446720451742
expanded_box,345,0.19,0.02371549074882792
expanded_box,345,0.191,0.023759579561884604
expanded_box,345,0.192,0.02380371285728273
expanded_box,345,0.193,0.02384789033455249
expanded_box,345,0.194,0.023892111689378916
expanded_box,345,0.195,0.023936376609427712
expanded_box,345,0.196,0.023980684779325113
expanded_box,345,0.197,0.02402503587966091
expanded_box,345,0.198,0.02406942958319269
expanded_box,345,0.199,0.024113865568441847
expanded_box,345,0.2,0.024158343493676702
expanded_box,345,0.201,0.02420286302660997
expanded_box,345,0.202,0.024247423819294466
expanded_box,345,0.203,0.02429202552853037
expanded_box,345,0.20400000000000001,0.024336667799294238
expanded_box,345,0.20500000000000002,0.02438135027420036
expanded_box,345,0.20600000000000002,0.02442607259116112
expanded_box,345,0.20700000000000002,0.02447083438252263
expanded_box,345,0.20800000000000002,0.024515635275249546
expanded_box,345,0.209,0.02456047488990861
expanded_box,345,0.21,0.02460535284686462
expanded_box,345,0.211,0.024650268755708277
expanded_box,345,0.212,0.02469522222519275
expanded_box,345,0.213,0.02474021285271013
expanded_box,345,0.214,0.024785240236021404
expanded_box,345,0.215,0.02483030396681088
expanded_box,345,0.216,0.024875403626316
expanded_box,345,0.217,0.024920538796326594
expanded_box,345,0.218,0.024965709046962957
expanded_box,345,0.219,0.025010913949679713
expanded_box,345,0.22,0.02505615306417625
expanded_box,345,0.221,0.025101425947459583
expanded_box,345,0.222,0.025146732148104
expanded_box,345,0.223,0.02519207121147933
expanded_box,345,0.224,0.02523744267511669
expanded_box,345,0.225,0.025282846069901763
expanded_box,345,0.226,0.02532828092363107
expanded_box,345,0.227,0.02537374675429831
expanded_box,345,0.228,0.02541924307611338
expanded_box,345,0.229,0.02546476939404245
expanded_box,345,0.23,0.02551032520842314
expanded_box,345,0.231,0.02555591001414872
expanded_box,345,0.232,0.0256015232983399
expanded_box,345,0.233,0.025647164541692455
expanded_box,345,0.234,0.025692833217020795
expanded_box,345,0.23500000000000001,0.02573852879223494
expanded_box,345,0.23600000000000002,0.025784250726127843
expanded_box,345,0.23700000000000002,0.025829998473295517
expanded_box,345,0.23800000000000002,0.02587577147749314
expanded_box,345,0.23900000000000002,0.02592156917934934
expanded_box,345,0.24,0.025967391012493436
expanded_box,345,0.241,0.026013236395886034
expanded_box,345,0.242,0.02605910475299739
expanded_box,345,0.243,0.026104995487189343
expanded_box,345,0.244,0.02615090800593773
expanded_box,345,0.245,0.026196841701107518
expanded_box,345,0.246,0.026242795961743722
expanded_box,345,0.247,0.026288770164145263
expanded_box,345,0.248,0.02633476368014736
expanded_box,345,0.249,0.026380775877677454
expanded_box,345,0.25,0.02642680610488371
expanded_box,345,0.251,0.02647285371599311
expanded_box,345,0.252,0.026518918045561717
expanded_box,345,0.253,0.026564998427985154
expanded_box,345,0.254,0.026611094181865136
expanded_box,345,0.255,0.026657204625210776
expanded_box,345,0.256,0.026703329061003603
expanded_box,345,0.257,0.0267494667887261
expanded_box,345,0.258,0.026795617096211262
expanded_box,345,0.259,0.02684177926261322
expanded_box,345,0.26,0.026887952558499996
expanded_box,345,0.261,0.026934136246322953
expanded_box,345,0.262,0.026980329578637097
expanded_box,345,0.263,0.027026531800712263
expanded_box,345,0.264,0.02707274214221639
expanded_box,345,0.265,0.027118959832510975
expanded_box,345,0.266,0.027165184087657848
expanded_box,345,0.267,0.027211414110487196
expanded_box,345,0.268,0.02725764910196584
expanded_box,345,0.269,0.02730388824362484
expanded_box,345,0.27,0.02735013071560337
expanded_box,345,0.271,0.027396375685323854
expanded_box,345,0.272,0.02744262231017203
expanded_box,345,0.273,0.0274888697355549
expanded_box,345,0.274,0.02753511709974963
expanded_box,345,0.275,0.027581363524286216
expanded_box,345,0.276,0.027627608134197443
expanded_box,345,0.277,0.027673850029523692
expanded_box,345,0.278,0.027720088304095218
expanded_box,345,0.279,0.027766322046703526
expanded_box,345,0.28,0.02781255032719461
expanded_box,345,0.281,0.02785877221054047
expanded_box,345,0.28200000000000003,0.02790498674534647
expanded_box,345,0.28300000000000003,0.027951192973631106
expanded_box,345,0.28400000000000003,0.027997389925895844
expanded_box,345,0.28500000000000003,0.02804357661857639
expanded_box,345,0.28600000000000003,0.02808975205803955
expanded_box,345,0.28700000000000003,0.028135915240111914
expanded_box,345,0.28800000000000003,0.02818206514580448
expanded_box,345,0.289,0.02822820074939409
expanded_box,345,0.29,0.02827432100910699
expanded_box,345,0.291,0.028320424870687505
expanded_box,345,0.292,0.028366511273840427
expanded_box,345,0.293,0.028412579137616627
expanded_box,345,0.294,0.02845862737678488
expanded_box,345,0.295,0.028504654886233893
expanded_box,345,0.296,0.02855066055493682
expanded_box,345,0.297,0.028596643255607776
expanded_box,345,0.298,0.028642601847417626
expanded_box,345,0.299,0.028688535182135662
expanded_box,345,0.3,0.028734442089393537
expanded_box,345,0.301,0.028780321394781382
expanded_box,345,0.302,0.028826171905731002
expanded_box,345,0.303,0.028871992418448525
expanded_box,345,0.304,0.02891778171326733
expanded_box,345,0.305,0.028963538560979326
expanded_box,345,0.306,0.029009261714874984
expanded_box,345,0.307,0.029054949916050524
expanded_box,345,0.308,0.02910060189164395
expanded_box,345,0.309,0.0291462163556696
expanded_box,345,0.31,0.029191792008405493
expanded_box,345,0.311,0.029237327532249908
expanded_box,345,0.312,0.02928282160142899
expanded_box,345,0.313,0.029328272871537185
expanded_box,345,0.314,0.029373679981842538
expanded_box,345,0.315,0.029419041563229102
expanded_box,345,0.316,0.02946435622718071
expanded_box,345,0.317,0.02950962257366304
expanded_box,345,0.318,0.029554839181051194
expanded_box,345,0.319,0.02960000462278171
expanded_box,345,0.32,0.02964511745011888
expanded_box,345,0.321,0.029690176200670132
expanded_box,345,0.322,0.029735179394904332
expanded_box,345,0.323,0.02978012554485963
expanded_box,345,0.324,0.029825013137668232
expanded_box,345,0.325,0.029869840651877286
expanded_box,345,0.326,0.02991460654734901
expanded_box,345,0.327,0.029959309270708757
expanded_box,345,0.328,0.03000394724659282
expanded_box,345,0.329,0.030048518889733932
expanded_box,345,0.33,0.030093022599185643
expanded_box,345,0.331,0.030137456754176353
expanded_box,345,0.332,0.030181819719188235
expanded_box,345,0.333,0.03022610984289529
expanded_box,345,0.334,0.030270325457436024
expanded_box,345,0.335,0.03031446487794236
expanded_box,345,0.336,0.030358526402011234
expanded_box,345,0.337,0.03040250831234606
expanded_box,345,0.338,0.03044640887747256
expanded_box,345,0.339,0.030490226345742808
expanded_box,345,0.34,0.030533958947578998
expanded_box,345,0.341,0.030577604899535003
expanded_box,345,0.342,0.030621162398748666
expanded_box,345,0.343,0.030664629627911034
expanded_box,345,0.34400000000000003,0.030708004752523017
expanded_box,345,0.34500000000000003,0.030751285918892615
expanded_box,345,0.34600000000000003,0.03079447125770062
expanded_box,345,0.34700000000000003,0.030837558881603437
expanded_box,345,0.34800000000000003,0.03088054688952665
expanded_box,345,0.34900000000000003,0.030923433356960052
expanded_box,345,0.35000000000000003,0.030966216346444444
expanded_box,345,0.35100000000000003,0.0310088939032563
expanded_box,345,0.352,0.03105146405439528
expanded_box,345,0.353,0.031093924807088273
expanded_box,345,0.354,0.03113627415879614
expanded_box,345,0.355,0.03117851008130461
expanded_box,345,0.356,0.031220630532366532
expanded_box,345,0.357,0.03126263345518027
expanded_box,345,0.358,0.03130451677026926
expanded_box,345,0.359,0.031346278384649394
expanded_box,345,0.36,0.031387916186814954
expanded_box,345,0.361,0.031429428047967126
expanded_box,345,0.362,0.03147081182319052
expanded_box,345,0.363,0.03151206534952625
expanded_box,345,0.364,0.031553186448355586
expanded_box,345,0.365,0.03159417291810984
expanded_box,345,0.366,0.031635022548522726
expanded_box,345,0.367,0.03167573310981243
expanded_box,345,0.368,0.031716302351380725
expanded_box,345,0.369,0.031756728007966604
expanded_box,345,0.37,0.03179700780018547
expanded_box,345,0.371,0.03183713942901511
expanded_box,345,0.372,0.03187712057955513
expanded_box,345,0.373,0.03191694892414662
expanded_box,345,0.374,0.03195662211014973
expanded_box,345,0.375,0.03199613777832841
expanded_box,345,0.376,0.032035493549237626
expanded_box,345,0.377,0.032074687024640586
expanded_box,345,0.378,0.03211371579829908
expanded_box,345,0.379,0.03215257743880688
expanded_box,345,0.38,0.032191269509792654
expanded_box,345,0.381,0.032229789548463186
expanded_box,345,0.382,0.03226813508715172
expanded_box,345,0.383,0.032306303636328804
expanded_box,345,0.384,0.03234429269777596
expanded_box,345,0.385,0.032382099751842044
expanded_box,345,0.386,0.032419722271362625
expanded_box,345,0.387,0.03245715771357047
expanded_box,345,0.388,0.03249440351701319
expanded_box,345,0.389,0.032531457115553414
expanded_box,345,0.39,0.03256831592132231
expanded_box,345,0.391,0.032604977342465
expanded_box,345,0.392,0.0326414387643196
expanded_box,345,0.393,0.0326776975677667
expanded_box,345,0.394,0.032713751124353194
expanded_box,345,0.395,0.03274959678255143
expanded_box,345,0.396,0.03278523188875669
expanded_box,345,0.397,0.03282065377881041
expanded_box,345,0.398,0.032855859773079726
expanded_box,345,0.399,0.03289084718437782
expanded_box,345,0.4,0.03292561331853923
expanded_box,345,0.401,0.03296015546516746
expanded_box,345,0.402,0.03299447091437406
expanded_box,345,0.403,0.033028556940479556
expanded_box,345,0.404,0.03306241081090591
expanded_box,345,0.405,0.0330960297897272
expanded_box,345,0.406,0.03312941113004245
expanded_box,345,0.40700000000000003,0.0331625520799505
expanded_box,345,0.40800000000000003,0.0331954498824506
expanded_box,345,0.40900000000000003,0.03322810177215037
expanded_box,345,0.41000000000000003,0.0332605049815549
expanded_box,345,0.41100000000000003,0.03329265673803304
expanded_box,345,0.41200000000000003,0.03332455426477976
expanded_box,345,0.41300000000000003,0.03335619478179308
expanded_box,345,0.41400000000000003,0.0333875755072115
expanded_box,345,0.41500000000000004,0.03341869365495059
expanded_box,345,0.41600000000000004,0.03344954644018708
expanded_box,345,0.417,0.0334801310751468
expanded_box,345,0.418,0.03351044477436414
expanded_box,345,0.419,0.03354048474710379
expanded_box,345,0.42,0.03357024821260943
expanded_box,345,0.421,0.0335997323848837
expanded_box,345,0.422,0.03362893448223969
expanded_box,345,0.423,0.03365785172821803
expanded_box,345,0.424,0.03368648134659483
expanded_box,345,0.425,0.03371482057176777
expanded_box,345,0.426,0.03374286663617068
expanded_box,345,0.427,0.03377061678237481
expanded_box,345,0.428,0.03379806826103145
expanded_box,345,0.429,0.03382521832700895
expanded_box,345,0.43,0.033852064250267044
expanded_box,345,0.431,0.03387860329822347
expanded_box,345,0.432,0.033904832763011566
expanded_box,345,0.433,0.033930749933736286
expanded_box,345,0.434,0.0339563521218599
expanded_box,345,0.435,0.033981636645576636
expanded_box,345,0.436,0.03400660084023706
expanded_box,345,0.437,0.03403124205343283
expanded_box,345,0.438,0.03405555764658155
expanded_box,345,0.439,0.034079544998634984
expanded_box,345,0.44,0.034103201506580916
expanded_box,345,0.441,0.03412652458673507
expanded_box,345,0.442,0.03414951166685175
expanded_box,345,0.443,0.03417216020283083
expanded_box,345,0.444,0.03419446766688304
expanded_box,345,0.445,0.03421643155061909
expanded_box,345,0.446,0.034238049373808054
expanded_box,345,0.447,0.03425931867361366
expanded_box,345,0.448,0.03428023701723626
expanded_box,345,0.449,0.03430080199068965
expanded_box,345,0.45,0.03432101121195544
expanded_box,345,0.451,0.03434086232169256
expanded_box,345,0.452,0.03436035299203209
expanded_box,345,0.453,0.03437948091907246
expanded_box,345,0.454,0.03439824383250264
expanded_box,345,0.455,0.03441663949409662
expanded_box,345,0.456,0.03443466569366103
expanded_box,345,0.457,0.03445232025580438
expanded_box,345,0.458,0.03446960103377292
expanded_box,345,0.459,0.03448650592390082
expanded_box,345,0.46,0.03450303285092145
expanded_box,345,0.461,0.03451917977563511
expanded_box,345,0.462,0.03453494470221262
expanded_box,345,0.463,0.03455032566619315
expanded_box,345,0.464,0.034565320743472336
expanded_box,345,0.465,0.03457992805059736
expanded_box,345,0.466,0.034594145746356865
expanded_box,345,0.467,0.03460797202812651
expanded_box,345,0.468,0.03462140513420618
expanded_box,345,0.46900000000000003,0.03463444334986325
expanded_box,345,0.47000000000000003,0.03464708500231593
expanded_box,345,0.47100000000000003,0.03465932846173418
expanded_box,345,0.47200000000000003,0.03467117214757043
expanded_box,345,0.47300000000000003,0.034682614520735885
expanded_box,345,0.47400000000000003,0.034693654090561826
expanded_box,345,0.47500000000000003,0.03470428941781514
expanded_box,345,0.47600000000000003,0.034714519105043334
expanded_box,345,0.47700000000000004,0.034724341807964375
expanded_box,345,0.47800000000000004,0.03473375623162928
expanded_box,345,0.47900000000000004,0.03474276112944776
expanded_box,345,0.48,0.03475135530869091
expanded_box,345,0.481,0.034759537621852896
expanded_box,345,0.482,0.03476730698223686
expanded_box,345,0.483,0.03477466234738168
expanded_box,345,0.484,0.03478160273411786
expanded_box,345,0.485,0.034788127208786004
expanded_box,345,0.486,0.03479423489534868
expanded_box,345,0.487,0.03479992496845397
expanded_box,345,0.488,0.03480519666227553
expanded_box,345,0.489,0.03481004925983624
expanded_box,345,0.49,0.034814482104344006
expanded_box,345,0.491,0.03481849459675601
expanded_box,345,0.492,0.03482208618948433
expanded_box,345,0.493,0.03482525639508431
expanded_box,345,0.494,0.03482800478324452
expanded_box,345,0.495,0.03483033097750969
expanded_box,345,0.496,0.03483223465879966
expanded_box,345,0.497,0.03483371556914438
expanded_box,345,0.498,0.03483477350779598
expanded_box,345,0.499,0.034835408329574415
expanded_box,345,0.5,0.034835619945327564
expanded_box,345,0.501,0.0348354083300356
expanded_box,345,0.502,0.03483477350825728
expanded_box,345,0.503,0.034833715571293125
expanded_box,345,0.504,0.03483223465864571
expanded_box,345,0.505,0.034830330975228974
expanded_box,345,0.506,0.03482800478288653
expanded_box,345,0.507,0.03482525639760982
expanded_box,345,0.508,0.03482208618953839
expanded_box,345,0.509,0.03481849459705104
expanded_box,345,0.51,0.03481448210497809
expanded_box,345,0.511,0.03481004925834342
expanded_box,345,0.512,0.034805196660000384
expanded_box,345,0.513,0.034799924969224814
expanded_box,345,0.514,0.03479423489536808
expanded_box,345,0.515,0.034788127209461006
expanded_box,345,0.516,0.03478160273423739
expanded_box,345,0.517,0.03477466234722962
expanded_box,345,0.518,0.03476730698222502
expanded_box,345,0.519,0.03475953762118569
expanded_box,345,0.52,0.03475135530658395
expanded_box,345,0.521,0.034742761129571705
expanded_box,345,0.522,0.03473375623329706
expanded_box,345,0.523,0.0347243418081204
expanded_box,345,0.524,0.03471451910499687
expanded_box,345,0.525,0.0347042894179406
expanded_box,345,0.526,0.034693654090758294
expanded_box,345,0.527,0.03468261452072906
expanded_box,345,0.528,0.03467117214752362
expanded_box,345,0.529,0.034659328462274236
expanded_box,345,0.53,0.03464708500309312
expanded_box,345,0.531,0.03463444335040815
expanded_box,345,0.532,0.034621405134196405
expanded_box,345,0.533,0.03460797202811688
expanded_box,345,0.534,0.03459414574638748
expanded_box,345,0.535,0.03457992805192545
expanded_box,345,0.536,0.03456532074318959
expanded_box,345,0.537,0.03455032566588176
expanded_box,345,0.538,0.03453494470285896
expanded_box,345,0.539,0.034519179776318076
expanded_box,345,0.54,0.03450303285040354
expanded_box,345,0.541,0.03448650592386415
expanded_box,345,0.542,0.03446960103479903
expanded_box,345,0.543,0.0344523202554618
expanded_box,345,0.544,0.03443466569348897
expanded_box,345,0.545,0.034416639494096075
expanded_box,345,0.546,0.034398243832777405
expanded_box,345,0.547,0.03437948091907219
expanded_box,345,0.548,0.034360352992203275
expanded_box,345,0.549,0.03434086232183195
expanded_box,345,0.55,0.034321011212054914
expanded_box,345,0.551,0.03430080199106808
expanded_box,345,0.552,0.03428023701658871
expanded_box,345,0.553,0.03425931867299366
expanded_box,345,0.554,0.0342380493742862
expanded_box,345,0.555,0.03421643155058352
expanded_box,345,0.556,0.03419446766687955
expanded_box,345,0.557,0.03417216020433644
expanded_box,345,0.558,0.034149511667502616
expanded_box,345,0.559,0.03412652458734909
expanded_box,345,0.56,0.034103201508126485
expanded_box,345,0.561,0.034079544998501965
expanded_box,345,0.562,0.034055557646615414
expanded_box,345,0.5630000000000001,0.034031242053466804
expanded_box,345,0.5640000000000001,0.03400660084054527
expanded_box,345,0.5650000000000001,0.033981636645575415
expanded_box,345,0.5660000000000001,0.03395635212206554
expanded_box,345,0.5670000000000001,0.03393074993325747
expanded_box,345,0.5680000000000001,0.033904832761155315
expanded_box,345,0.5690000000000001,0.03387860329842955
expanded_box,345,0.5700000000000001,0.03385206424999629
expanded_box,345,0.5710000000000001,0.03382521832899878
expanded_box,345,0.5720000000000001,0.03379806826071996
expanded_box,345,0.5730000000000001,0.033770616782413845
expanded_box,345,0.5740000000000001,0.03374286663438376
expanded_box,345,0.5750000000000001,0.0337148205719027
expanded_box,345,0.5760000000000001,0.03368648134824662
expanded_box,345,0.577,0.03365785172804643
expanded_box,345,0.578,0.03362893448196544
expanded_box,345,0.579,0.03359973238423873
expanded_box,345,0.58,0.03357024821213113
expanded_box,345,0.581,0.033540484747315136
expanded_box,345,0.582,0.03351044477389058
expanded_box,345,0.583,0.03348013107535841
expanded_box,345,0.584,0.03344954644005689
expanded_box,345,0.585,0.033418693655269255
expanded_box,345,0.586,0.03338757550677379
expanded_box,345,0.587,0.03335619478193684
expanded_box,345,0.588,0.03332455426485812
expanded_box,345,0.589,0.03329265673841988
expanded_box,345,0.59,0.03326050498125204
expanded_box,345,0.591,0.03322810177181648
expanded_box,345,0.592,0.03319544988280135
expanded_box,345,0.593,0.03316255208050861
expanded_box,345,0.594,0.03312941113019062
expanded_box,345,0.595,0.0330960297894259
expanded_box,345,0.596,0.03306241081108738
expanded_box,345,0.597,0.03302855694049387
expanded_box,345,0.598,0.03299447091476208
expanded_box,345,0.599,0.03296015546699666
expanded_box,345,0.6,0.03292561331855399
expanded_box,345,0.601,0.03289084718442481
expanded_box,345,0.602,0.03285585977309134
expanded_box,345,0.603,0.03282065377895982
expanded_box,345,0.604,0.032785231888974836
expanded_box,345,0.605,0.03274959678245763
expanded_box,345,0.606,0.03271375112371536
expanded_box,345,0.607,0.03267769756777904
expanded_box,345,0.608,0.032641438764672494
expanded_box,345,0.609,0.03260497734004412
expanded_box,345,0.61,0.03256831592129859
expanded_box,345,0.611,0.032531457115253196
expanded_box,345,0.612,0.03249440351720036
expanded_box,345,0.613,0.03245715771358272
expanded_box,345,0.614,0.032419722271857895
expanded_box,345,0.615,0.032382099752200244
expanded_box,345,0.616,0.03234429269730575
expanded_box,345,0.617,0.03230630363853837
expanded_box,345,0.618,0.032268135087375235
expanded_box,345,0.619,0.032229789548371086
expanded_box,345,0.62,0.032191269508023417
expanded_box,345,0.621,0.032152577438995286
expanded_box,345,0.622,0.03211371579800121
expanded_box,345,0.623,0.03207468702489692
expanded_box,345,0.624,0.03203549354942645
expanded_box,345,0.625,0.031996137778066425
expanded_box,345,0.626,0.031956622110541524
expanded_box,345,0.627,0.03191694892419396
expanded_box,345,0.628,0.0318771205789524
expanded_box,345,0.629,0.03183713942854661
expanded_box,345,0.63,0.031797007798591695
expanded_box,345,0.631,0.031756728008464595
expanded_box,345,0.632,0.03171630235140418
expanded_box,345,0.633,0.03167573311004602
expanded_box,345,0.634,0.03163502255053896
expanded_box,345,0.635,0.03159417291796255
expanded_box,345,0.636,0.031553186446116405
expanded_box,345,0.637,0.03151206534985433
expanded_box,345,0.638,0.03147081182342054
expanded_box,345,0.639,0.031429428048263236
expanded_box,345,0.64,0.031387916185023845
expanded_box,345,0.641,0.03134627838405543
expanded_box,345,0.642,0.03130451676864864
expanded_box,345,0.643,0.03126263345324586
expanded_box,345,0.644,0.031220630532865723
expanded_box,345,0.645,0.03117851008115294
expanded_box,345,0.646,0.031136274158207123
expanded_box,345,0.647,0.03109392480731958
expanded_box,345,0.648,0.031051464054459854
expanded_box,345,0.649,0.031008893902935958
expanded_box,345,0.65,0.0309662163463359
expanded_box,345,0.651,0.03092343335568092
expanded_box,345,0.652,0.030880546889520757
expanded_box,345,0.653,0.03083755888180005
expanded_box,345,0.654,0.030794471257380905
expanded_box,345,0.655,0.030751285919226393
expanded_box,345,0.656,0.030708004752719082
expanded_box,345,0.657,0.030664629627761793
expanded_box,345,0.658,0.03062116239833139
expanded_box,345,0.659,0.030577604897912496
expanded_box,345,0.66,0.0305339589474397
expanded_box,345,0.661,0.03049022634642813
expanded_box,345,0.662,0.030446408879658514
expanded_box,345,0.663,0.030402508312717416
expanded_box,345,0.664,0.030358526402177136
expanded_box,345,0.665,0.030314464875630744
expanded_box,345,0.666,0.030270325457116835
expanded_box,345,0.667,0.030226109843267165
expanded_box,345,0.668,0.030181819719071593
expanded_box,345,0.669,0.030137456754714284
expanded_box,345,0.67,0.03009302259972796
expanded_box,345,0.671,0.03004851888962855
expanded_box,345,0.672,0.030003947244694164
expanded_box,345,0.673,0.029959309268473497
expanded_box,345,0.674,0.02991460654736757
expanded_box,345,0.675,0.029869840652040472
expanded_box,345,0.676,0.029825013137361366
expanded_box,345,0.677,0.029780125544404106
expanded_box,345,0.678,0.029735179394969988
expanded_box,345,0.679,0.02969017620073921
expanded_box,345,0.68,0.02964511745000465
expanded_box,345,0.681,0.02960000462298126
expanded_box,345,0.682,0.02955483918112071
expanded_box,345,0.683,0.029509622572178304
expanded_box,345,0.684,0.02946435622741718
expanded_box,345,0.685,0.029419041563603407
expanded_box,345,0.686,0.029373679980740794
expanded_box,345,0.687,0.029328272869926723
expanded_box,345,0.6880000000000001,0.029282821600026904
expanded_box,345,0.6890000000000001,0.029237327532288113
expanded_box,345,0.6900000000000001,0.029191792008819543
expanded_box,345,0.6910000000000001,0.029146216355846286
expanded_box,345,0.6920000000000001,0.029100601891161558
expanded_box,345,0.6930000000000001,0.029054949915956238
expanded_box,345,0.6940000000000001,0.029009261713644287
expanded_box,345,0.6950000000000001,0.028963538560885325
expanded_box,345,0.6960000000000001,0.028917781713136977
expanded_box,345,0.6970000000000001,0.028871992418698082
expanded_box,345,0.6980000000000001,0.028826171906280187
expanded_box,345,0.6990000000000001,0.028780321395378703
expanded_box,345,0.7000000000000001,0.0287344420892679
expanded_box,345,0.7010000000000001,0.028688535180732208
expanded_box,345,0.7020000000000001,0.028642601849107184
expanded_box,345,0.7030000000000001,0.028596643255821654
expanded_box,345,0.704,0.028550660555454355
expanded_box,345,0.705,0.02850465488826293
expanded_box,345,0.706,0.02845862737651346
expanded_box,345,0.707,0.028412579137658434
expanded_box,345,0.708,0.028366511273738758
expanded_box,345,0.709,0.028320424872382226
expanded_box,345,0.71,0.02827432100887258
expanded_box,345,0.711,0.028228200749472
expanded_box,345,0.712,0.028182065146192217
expanded_box,345,0.713,0.02813591524066613
expanded_box,345,0.714,0.028089752059904494
expanded_box,345,0.715,0.02804357661892901
expanded_box,345,0.716,0.02799738992597859
expanded_box,345,0.717,0.027951192974185836
expanded_box,345,0.718,0.027904986747010148
expanded_box,345,0.719,0.027858772210137762
expanded_box,345,0.72,0.027812550327727347
expanded_box,345,0.721,0.02776632204688753
expanded_box,345,0.722,0.027720088305961323
expanded_box,345,0.723,0.027673850030085555
expanded_box,345,0.724,0.027627608134086025
expanded_box,345,0.725,0.027581363526498245
expanded_box,345,0.726,0.027535117097365287
expanded_box,345,0.727,0.027488869735707095
expanded_box,345,0.728,0.027442622310359873
expanded_box,345,0.729,0.027396375685580912
expanded_box,345,0.73,0.02735013071545734
expanded_box,345,0.731,0.027303888243431843
expanded_box,345,0.732,0.027257649101534845
expanded_box,345,0.733,0.027211414110845784
expanded_box,345,0.734,0.027165184087392193
expanded_box,345,0.735,0.02711895983252781
expanded_box,345,0.736,0.027072742141785906
expanded_box,345,0.737,0.027026531800801425
expanded_box,345,0.738,0.02698032957889542
expanded_box,345,0.739,0.026934136246415358
expanded_box,345,0.74,0.02688795255858959
expanded_box,345,0.741,0.02684177926184244
expanded_box,345,0.742,0.026795617096268584
expanded_box,345,0.743,0.02674946678895258
expanded_box,345,0.744,0.026703329060683765
expanded_box,345,0.745,0.026657204624950477
expanded_box,345,0.746,0.026611094181751116
expanded_box,345,0.747,0.02656499842738319
expanded_box,345,0.748,0.026518918045132834
expanded_box,345,0.749,0.026472853715733324
expanded_box,345,0.75,0.026426806104283156
expanded_box,345,0.751,0.026380775877771608
expanded_box,345,0.752,0.02633476368020614
expanded_box,345,0.753,0.026288770163883
expanded_box,345,0.754,0.02624279596111117
expanded_box,345,0.755,0.026196841700546154
expanded_box,345,0.756,0.02615090800554245
expanded_box,345,0.757,0.026104995489031328
expanded_box,345,0.758,0.026059104751257563
expanded_box,345,0.759,0.026013236395660062
expanded_box,345,0.76,0.025967391012517868
expanded_box,345,0.761,0.025921569179240538
expanded_box,345,0.762,0.02587577147709865
expanded_box,345,0.763,0.025829998473524778
expanded_box,345,0.764,0.02578425072617117
expanded_box,345,0.765,0.02573852879217859
expanded_box,345,0.766,0.025692833217774318
expanded_box,345,0.767,0.025647164541301594
expanded_box,345,0.768,0.025601523297777345
expanded_box,345,0.769,0.025555910014414353
expanded_box,345,0.77,0.025510325208468167
expanded_box,345,0.771,0.025464769393480316
expanded_box,345,0.772,0.025419243075313465
expanded_box,345,0.773,0.025373746754733324
expanded_box,345,0.774,0.02532828092320163
expanded_box,345,0.775,0.025282846071614067
expanded_box,345,0.776,0.02523744267572193
expanded_box,345,0.777,0.02519207121150225
expanded_box,345,0.778,0.025146732147847864
expanded_box,345,0.779,0.02510142594785988
expanded_box,345,0.78,0.02505615306563965
expanded_box,345,0.781,0.02501091394961044
expanded_box,345,0.782,0.02496570904723041
expanded_box,345,0.783,0.024920538796253652
expanded_box,345,0.784,0.024875403626548196
expanded_box,345,0.785,0.024830303965561754
expanded_box,345,0.786,0.02478524023604562
expanded_box,345,0.787,0.024740212852250858
expanded_box,345,0.788,0.024695222225425507
expanded_box,345,0.789,0.024650268756009255
expanded_box,345,0.79,0.024605352847301924
expanded_box,345,0.791,0.02456047489179205
expanded_box,345,0.792,0.024515635274937192
expanded_box,345,0.793,0.024470834380618117
expanded_box,345,0.794,0.024426072590948728
expanded_box,345,0.795,0.024381350275299078
expanded_box,345,0.796,0.024336667800023644
expanded_box,345,0.797,0.02429202552863852
expanded_box,345,0.798,0.024247423819736692
expanded_box,345,0.799,0.02420286302605866
expanded_box,345,0.8,0.024158343493918155
expanded_box,345,0.801,0.024113865566408564
expanded_box,345,0.802,0.024069429583097702
expanded_box,345,0.803,0.024025035879077446
expanded_box,345,0.804,0.023980684777460536
expanded_box,345,0.805,0.023936376609702555
expanded_box,345,0.806,0.023892111689380803
expanded_box,345,0.807,0.023847890335164264
expanded_box,345,0.808,0.023803712857525295
expanded_box,345,0.809,0.02375957956143475
expanded_box,345,0.81,0.023715490749411077
expanded_box,345,0.811,0.023671446720004992
expanded_box,345,0.812,0.023627447764016464
expanded_box,345,0.8130000000000001,0.023583494175344034
expanded_box,345,0.8140000000000001,0.02353958623591669
expanded_box,345,0.8150000000000001,0.023495724226987837
expanded_box,345,0.8160000000000001,0.02345190842542602
expanded_box,345,0.8170000000000001,0.023408139105325347
expanded_box,345,0.8180000000000001,0.02336441653366094
expanded_box,345,0.8190000000000001,0.023320740975762977
expanded_box,345,0.8200000000000001,0.02327711269326808
expanded_box,345,0.8210000000000001,0.02323353194208137
expanded_box,345,0.8220000000000001,0.023189998978783682
expanded_box,345,0.8230000000000001,0.023146514048440738
expanded_box,345,0.8240000000000001,0.023103077400489405
expanded_box,345,0.8250000000000001,0.023059689273776395
expanded_box,345,0.8260000000000001,0.023016349909656154
expanded_box,345,0.8270000000000001,0.022973059541254705
expanded_box,345,0.8280000000000001,0.022929818401236625
expanded_box,345,0.8290000000000001,0.02288662671814913
expanded_box,345,0.8300000000000001,0.022843484713457676
expanded_box,345,0.8310000000000001,0.02280039260897457
expanded_box,345,0.8320000000000001,0.022757350622295322
expanded_box,345,0.833,0.022714358968427023
expanded_box,345,0.834,0.022671417858112483
expanded_box,345,0.835,0.022628527495923492
expanded_box,345,0.836,0.02258568808907781
expanded_box,345,0.837,0.02254289983730484
expanded_box,345,0.838,0.022500162937503274
expanded_box,345,0.839,0.022457477586884433
expanded_box,345,0.84,0.022414843973190737
expanded_box,345,0.841,0.022372262287405437
expanded_box,345,0.842,0.022329732712688656
expanded_box,345,0.843,0.022287255433714986
expanded_box,345,0.844,0.0222448306291227
expanded_box,345,0.845,0.02220245847469955
expanded_box,345,0.846,0.022160139143164694
expanded_box,345,0.847,0.0221178728051217
expanded_box,345,0.848,0.022075659629455548
expanded_box,345,0.849,0.02203349977829265
expanded_box,345,0.85,0.021991393417152366
expanded_box,345,0.851,0.021949340703142983
expanded_box,345,0.852,0.021907341792636464
expanded_box,345,0.853,0.02186539684102603
expanded_box,345,0.854,0.021823505997083104
expanded_box,345,0.855,0.02178166941179087
expanded_box,345,0.856,0.021739887229209904
expanded_box,345,0.857,0.021698159592281097
expanded_box,345,0.858,0.021656486643497834
expanded_box,345,0.859,0.021614868518327654
expanded_box,345,0.86,0.02157330535607431
expanded_box,345,0.861,0.021531797285940287
expanded_box,345,0.862,0.021490344442135923
expanded_box,345,0.863,0.02144894695170374
expanded_box,345,0.864,0.021407604938385373
expanded_box,345,0.865,0.02136631852833111
expanded_box,345,0.866,0.021325087843252783
expanded_box,345,0.867,0.021283913001158738
expanded_box,345,0.868,0.021242794116399275
expanded_box,345,0.869,0.02120173130552075
expanded_box,345,0.87,0.021160724679490935
expanded_box,345,0.871,0.021119774349533996
expanded_box,345,0.872,0.02107888042264246
expanded_box,345,0.873,0.021038043004807605
expanded_box,345,0.874,0.020997262198833078
expanded_box,345,0.875,0.020956538105960078
expanded_box,345,0.876,0.020915870824548027
expanded_box,345,0.877,0.020875260453452532
expanded_box,345,0.878,0.020834707086896054
expanded_box,345,0.879,0.020794210816501263
expanded_box,345,0.88,0.020753771735091957
expanded_box,345,0.881,0.02071338993026871
expanded_box,345,0.882,0.02067306549125783
expanded_box,345,0.883,0.020632798500778468
expanded_box,345,0.884,0.020592589043278174
expanded_box,345,0.885,0.020552437196799188
expanded_box,345,0.886,0.020512343046953076
expanded_box,345,0.887,0.020472306666476137
expanded_box,345,0.888,0.020432328132941935
expanded_box,345,0.889,0.020392407518259367
expanded_box,345,0.89,0.020352544896740356
expanded_box,345,0.891,0.020312740339367055
expanded_box,345,0.892,0.020272993911078497
expanded_box,345,0.893,0.020233305682822868
expanded_box,345,0.894,0.020193675715387632
expanded_box,345,0.895,0.020154104076381532
expanded_box,345,0.896,0.02011459082384101
expanded_box,345,0.897,0.02007513602155993
expanded_box,345,0.898,0.020035739725579985
expanded_box,345,0.899,0.019996401991571808
expanded_box,345,0.9,0.019957122875559702
expanded_box,345,0.901,0.019917902433743757
expanded_box,345,0.902,0.019878740716403664
expanded_box,345,0.903,0.01983963777215616
expanded_box,345,0.904,0.019800593653767642
expanded_box,345,0.905,0.019761608403362114
expanded_box,345,0.906,0.019722682072147474
expanded_box,345,0.907,0.01968381470108342
expanded_box,345,0.908,0.01964500633461268
expanded_box,345,0.909,0.019606257015165905
expanded_box,345,0.91,0.019567566779429668
expanded_box,345,0.911,0.01952893566779814
expanded_box,345,0.912,0.019490363719631462
expanded_box,345,0.913,0.019451850967697384
expanded_box,345,0.914,0.019413397448484047
expanded_box,345,0.915,0.019375003195293033
expanded_box,345,0.916,0.01933666823664245
expanded_box,345,0.917,0.019298392605040356
expanded_box,345,0.918,0.019260176331455246
expanded_box,345,0.919,0.019222019439512926
expanded_box,345,0.92,0.01918392195927579
expanded_box,345,0.921,0.01914588391531069
expanded_box,345,0.922,0.01910790533024864
expanded_box,345,0.923,0.019069986229330493
expanded_box,345,0.924,0.019032126628328316
expanded_box,345,0.925,0.01899432655508069
expanded_box,345,0.926,0.01895658602452341
expanded_box,345,0.927,0.018918905055599053
expanded_box,345,0.928,0.018881283662924884
expanded_box,345,0.929,0.01884372186298002
expanded_box,345,0.93,0.018806219672933715
expanded_box,345,0.931,0.01876877710361584
expanded_box,345,0.932,0.018731394166998115
expanded_box,345,0.933,0.018694070876488358
expanded_box,345,0.934,0.018656807237520664
expanded_box,345,0.935,0.018619603263938758
expanded_box,345,0.936,0.01858245895956962
expanded_box,345,0.937,0.01854537433176063
expanded_box,345,0.9380000000000001,0.018508349389986755
expanded_box,345,0.9390000000000001,0.01847138413268888
expanded_box,345,0.9400000000000001,0.018434478567138937
expanded_box,345,0.9410000000000001,0.01839763269595955
expanded_box,345,0.9420000000000001,0.018360846522159385
expanded_box,345,0.9430000000000001,0.018324120042456427
expanded_box,345,0.9440000000000001,0.0182874532596203
expanded_box,345,0.9450000000000001,0.018250846168846466
expanded_box,345,0.9460000000000001,0.01821429876941117
expanded_box,345,0.9470000000000001,0.018177811059075642
expanded_box,345,0.9480000000000001,0.01814138303475654
expanded_box,345,0.9490000000000001,0.018105014688309076
expanded_box,345,0.9500000000000001,0.01806870601363928
expanded_box,345,0.9510000000000001,0.018032457007365214
expanded_box,345,0.9520000000000001,0.017996267656867328
expanded_box,345,0.9530000000000001,0.01796013795583083
expanded_box,345,0.9540000000000001,0.017924067894385654
expanded_box,345,0.9550000000000001,0.017888057461224592
expanded_box,345,0.9560000000000001,0.0178521066474005
expanded_box,345,0.9570000000000001,0.017816215436365607
expanded_box,345,0.9580000000000001,0.017780383818420956
expanded_box,345,0.9590000000000001,0.017744611780618393
expanded_box,345,0.96,0.01770889930511156
expanded_box,345,0.961,0.01767324637641078
expanded_box,345,0.962,0.017637652981146376
expanded_box,345,0.963,0.017602119099211538
expanded_box,345,0.964,0.017566644712660447
expanded_box,345,0.965,0.017531229805920298
expanded_box,345,0.966,0.017495874356658232
expanded_box,345,0.967,0.017460578345590387
expanded_box,345,0.968,0.01742534175273442
expanded_box,345,0.969,0.017390164554840496
expanded_box,345,0.97,0.017355046730837428
expanded_box,345,0.971,0.017319988252591234
expanded_box,345,0.972,0.017284989105076524
expanded_box,345,0.973,0.01725004925610813
expanded_box,345,0.974,0.017215168684520974
expanded_box,345,0.975,0.01718034736309384
expanded_box,345,0.976,0.017145585264305672
expanded_box,345,0.977,0.017110882360923903
expanded_box,345,0.978,0.017076238627119406
expanded_box,345,0.979,0.01704165403441252
expanded_box,345,0.98,0.01700712854725407
expanded_box,345,0.981,0.016972662143152704
expanded_box,345,0.982,0.016938254787308045
expanded_box,345,0.983,0.016903906451884436
expanded_box,345,0.984,0.016869617101396877
expanded_box,345,0.985,0.01683538670540622
expanded_box,345,0.986,0.01680121522917194
expanded_box,345,0.987,0.016767102641732902
expanded_box,345,0.988,0.016733048908408835
expanded_box,345,0.989,0.01669905398996212
expanded_box,345,0.99,0.01666511785643685
expanded_box,345,0.991,0.016631240467900044
expanded_box,345,0.992,0.016597421793829982
expanded_box,345,0.993,0.016563661788758455
expanded_box,345,0.994,0.016529960420758535
expanded_box,345,0.995,0.016496317649716877
expanded_box,345,0.996,0.016462733436997647
expanded_box,345,0.997,0.016429207743734964
expanded_box,345,0.998,0.016395740530423135
expanded_box,345,0.999,0.016362331754246916
expanded_box,345,1.0,0.016328981375923254


==> anc/data/figS4c_reproduced_relaxation.csv <==
Gamma_over_g0,g0_t,exact_m_over_m0,kmc_m_over_m0,kmc_m_standard_error,count_0,count_1,count_2,count_3,count_4,count_5
0.3,0.0,0.9999999999999992,1.001911111111111,0.004115306965727679,11960,12068,2274,2213,730,755
0.3,0.075,0.8747658470381884,0.8800888888888889,0.004558906212841786,10331,11366,3758,2650,877,1018
0.3,0.15,0.7722696993076886,0.7760444444444444,0.004903114988863525,9148,10749,4713,2954,1106,1330
0.3,0.22499999999999998,0.6862971245858952,0.6927555555555555,0.005170660923379311,8443,10167,5144,3223,1370,1653
0.3,0.3,0.6127576066573935,0.6119555555555555,0.0053988530711873255,7828,9594,5430,3495,1691,1962
0.3,0.375,0.5489010002376008,0.5487555555555556,0.0055677926556014406,7405,9156,5600,3625,1947,2267
0.3,0.44999999999999996,0.4928292943986077,0.4943555555555556,0.005711329492944318,7102,8778,5592,3771,2228,2529
0.3,0.525,0.4431917592935792,0.4498222222222223,0.0058120491280724525,6917,8401,5539,3946,2442,2755
0.3,0.6,0.3989940334860865,0.40737777777777767,0.005902595269722459,6735,8067,5505,4057,2646,2990
0.3,0.6749999999999999,0.3594780609508193,0.3664,0.005968667154260828,6516,7756,5536,4164,2839,3189
0.3,0.75,0.32404613330891285,0.3306666666666667,0.006028654755079157,6344,7498,5535,4221,3013,3389
0.3,0.825,0.29221243343327075,0.2999555555555555,0.006080500934117404,6191,7301,5484,4281,3198,3545
0.3,0.8999999999999999,0.26357176775570085,0.2700888888888888,0.006119571407754428,6024,7109,5521,4290,3355,3701
0.3,0.975,0.23777907808852386,0.2435111111111111,0.006145075587378686,5893,6905,5502,4381,3526,3793
0.3,1.05,0.2145357461444294,0.22119999999999995,0.006150371508490081,5799,6677,5528,4497,3606,3893
0.3,1.125,0.1935802075330678,0.20040000000000002,0.006184958709233146,5741,6535,5438,4519,3722,4045
0.3,1.2,0.17468132562896774,0.1789777777777778,0.006192801800947056,5670,6321,5434,4611,3828,4136
0.3,1.275,0.15763355569457838,0.15942222222222227,0.006224565938323685,5637,6178,5337,4620,3966,4262
0.3,1.3499999999999999,0.142253290205861,0.1437777777777778,0.00624485048273806,5617,6046,5255,4654,4078,4350
0.3,1.425,0.1283760007126519,0.1284,0.006257589972192783,5552,5943,5217,4682,4167,4439
0.3,1.5,0.11585393141346356,0.11746666666666661,0.006249276221127459,5476,5847,5213,4784,4235,4445
0.3,1.575,0.1045541869720799,0.10240000000000005,0.006248154151587308,5384,5738,5247,4813,4295,4523
0.3,1.65,0.09435711182888051,0.08995555555555552,0.006245686825694798,5305,5649,5270,4846,4349,4581
0.3,1.7249999999999999,0.08515489269814984,0.08617777777777773,0.0062533089859003466,5325,5605,5228,4851,4381,4610
0.3,1.7999999999999998,0.07685033774955226,0.08106666666666666,0.0062614260817283164,5322,5569,5159,4883,4455,4612
0.3,1.875,0.06935579990073926,0.07448888888888883,0.006261625884541929,5272,5537,5171,4887,4496,4637
0.3,1.95,0.06259222065112664,0.06408888888888886,0.006290318734748618,5276,5495,5096,4804,4568,4761
0.3,2.025,0.05648827679931989,0.056133333333333334,0.006282013304671975,5252,5395,5114,4855,4597,4787
0.3,2.1,0.05097961635012734,0.046977777777777785,0.006272876730853714,5206,5301,5121,4922,4644,4806
0.3,2.175,0.04600817264283056,0.04355555555555557,0.006290836681244378,5252,5271,5055,4879,4666,4877
0.3,2.25,0.04152154766431756,0.039600000000000045,0.006275518078798355,5195,5232,5128,4909,4658,4878
0.3,2.3249999999999997,0.03747245692676152,0.03680000000000002,0.006269000415515845,5178,5195,5093,4989,4688,4857
0.3,2.4,0.03381822936438398,0.031555555555555524,0.006284743540806446,5165,5196,5035,4953,4763,4888
0.3,2.475,0.030520356547908484,0.026666666666666727,0.006264091221038509,5100,5138,5115,5009,4762,4876
0.3,2.55,0.02754408619891857,0.024044444444444462,0.006259239901289883,5071,5121,5095,5062,4786,4865
0.3,2.625,0.024858055554816832,0.023066666666666607,0.00627512207969803,5059,5172,5126,4931,4771,4941
0.3,2.6999999999999997,0.022433960618065647,0.02266666666666665,0.006292931290768917,5099,5184,5068,4876,4786,4987
0.3,2.775,0.02024625774062642,0.020888888888888884,0.006289996653145381,5090,5163,5062,4902,4809,4974
0.3,2.85,0.018271894359502754,0.016977777777777796,0.006293214718510742,5071,5147,5020,4926,4828,5008
0.3,2.925,0.01649006602151119,0.015733333333333304,0.006298969909867978,5116,5106,4961,4949,4844,5024
0.3,3.0,0.014881997121754273,0.0114666666666667,0.006294571412271477,5101,5058,4958,4982,4855,5046
0.3,3.0749999999999997,0.013430743035934908,0.009155555555555547,0.006286218877011787,5061,5045,5052,4942,4832,5068
0.3,3.15,0.012121011555673947,0.004933333333333308,0.006286533710316344,5076,4983,5047,4946,4845,5103
0.3,3.225,0.010939001741620324,0.006444444444444512,0.006281144022896954,5062,4997,5007,5020,4886,5028
0.3,3.3,0.009872258494059335,0.00946666666666666,0.006269054061399611,5053,5002,5014,5089,4897,4945
0.3,3.375,0.008909541307198085,0.008622222222222161,0.006271772427052861,5039,5015,5091,4995,4846,5014
0.3,3.4499999999999997,0.008040705823299077,0.007422222222222256,0.00628047902414618,5060,5008,5064,4967,4878,5023
0.3,3.525,0.0072565969380331925,0.005955555555555603,0.0062743948882907595,5051,4981,5064,5006,4890,5008
0.3,3.5999999999999996,0.006548952330347062,0.004666666666666634,0.006274903482526648,5006,5013,5060,5007,4938,4976
0.3,3.675,0.005910315400112369,0.009688888888888933,0.006271090558695369,5029,5035,5057,5033,4929,4917
0.3,3.75,0.005333956696034203,0.010533333333333358,0.006268682233209765,5019,5047,5086,5019,4894,4935
0.3,3.8249999999999997,0.004813803005808174,0.009377777777777707,0.006267797991807075,5034,5016,5068,5043,4890,4949
0.3,3.9,0.0043443733612852364,0.012088888888888852,0.0062693764259439755,5043,5043,5038,5062,4911,4903
0.3,3.9749999999999996,0.003920721284287147,0.010488888888888917,0.006258750633576959,5030,5004,5030,5138,4910,4888
0.3,4.05,0.0035383826644839558,0.00782222222222225,0.006275271002005271,5038,5018,5048,5016,4872,5008
0.3,4.125,0.003193328720102547,0.0020444444444444043,0.006292711470623977,4982,5064,5026,4928,4915,5085
0.3,4.2,0.002881923545794159,0.004399999999999997,0.006282775106168751,4980,5061,5048,4969,4897,5045
0.3,4.2749999999999995,0.0026008858003297255,0.00693333333333331,0.006284742304509844,5030,5046,4999,5005,4925,4995
0.3,4.35,0.002347254130417068,0.00471111111111111,0.006272540889005106,5005,5007,5022,5060,4935,4971
0.3,4.425,0.002118355966298798,0.003466666666666692,0.006266266309563828,4988,4990,5030,5092,4930,4970
0.3,4.5,0.001911779360325827,0.00031111111111115086,0.00627149728533569,5018,4941,4979,5110,4940,5012
3.0,0.0,0.9999999999999999,0.9960444444444444,0.004151579040379063,11907,12032,2248,2285,751,777
3.0,0.075,0.874465122215736,0.8710222222222224,0.0046251360163532705,10414,11201,3632,2736,915,1102
3.0,0.15,0.770529021544948,0.7703555555555556,0.00495888982654298,9376,10522,4493,3044,1147,1418
3.0,0.22499999999999998,0.6819993311467162,0.6823555555555555,0.00522601417763472,8664,9854,4889,3428,1452,1713
3.0,0.3,0.6052251237493776,0.6017777777777777,0.005453362041933036,8090,9263,5157,3677,1745,2068
3.0,0.375,0.5379116315877123,0.5366666666666666,0.005626278146709725,7714,8766,5222,3893,2052,2353
3.0,0.44999999999999996,0.47850620651760817,0.4744444444444443,0.005758092734291662,7367,8262,5337,4080,2324,2630
3.0,0.525,0.425878108276096,0.4241777777777777,0.005879500912828792,7140,7900,5295,4169,2602,2894
3.0,0.6,0.3791496613314847,0.38244444444444453,0.005933190712078162,6906,7541,5372,4339,2781,3061
3.0,0.6749999999999999,0.3376055974992238,0.34017777777777786,0.006016901363065996,6751,7216,5352,4368,2983,3330
3.0,0.75,0.30064296692150944,0.3019555555555556,0.006074761908705025,6500,7007,5355,4425,3169,3544
3.0,0.825,0.26774226113793204,0.2675555555555556,0.006127311088613019,6317,6800,5268,4518,3383,3714
3.0,0.8999999999999999,0.23844977039547136,0.2467555555555555,0.006167561780356962,6257,6661,5195,4521,3505,3861
3.0,0.975,0.21236601581819628,0.21680000000000008,0.006183926998129131,6002,6513,5231,4617,3665,3972
3.0,1.05,0.18913757445828774,0.18746666666666667,0.0062193012064397325,5855,6341,5260,4566,3821,4157
3.0,1.125,0.1684508905572485,0.1652,0.006222399532484613,5742,6147,5215,4724,3938,4234
3.0,1.2,0.15002732423076223,0.14684444444444453,0.0062391478302590425,5743,5944,5268,4662,4109,4274
3.0,1.275,0.1336190294009251,0.13048888888888896,0.006236067090866778,5631,5824,5253,4773,4207,4312
3.0,1.3499999999999999,0.11900543023698573,0.11537777777777776,0.006222541716733209,5515,5696,5287,4887,4280,4335
3.0,1.425,0.10599015876358357,0.1012,0.006231553478411637,5520,5534,5179,4990,4339,4438
3.0,1.5,0.09439836630302183,0.09022222222222225,0.006246507387168418,5509,5451,5139,4971,4400,4530
3.0,1.575,0.08407434892785108,0.08191111111111109,0.006243841212124319,5417,5429,5141,5010,4431,4572
3.0,1.65,0.07487944286055193,0.07746666666666664,0.006256791638378109,5437,5394,5065,5016,4494,4594
3.0,1.7249999999999999,0.06669015530751439,0.06822222222222223,0.00626258669454825,5345,5389,5109,4958,4589,4610
3.0,1.7999999999999998,0.0593965024176043,0.06146666666666667,0.006266179066432405,5278,5384,5097,4962,4606,4673
3.0,1.875,0.0529005303982811,0.05488888888888891,0.00627577333492542,5291,5321,5028,4983,4637,4740
3.0,1.95,0.04711499908324738,0.05133333333333338,0.006279293484400491,5240,5340,5042,4953,4713,4712
3.0,2.025,0.04196220983857505,0.03960000000000008,0.006282439306096624,5183,5266,5044,4949,4756,4802
3.0,2.1,0.037372961843774664,0.035511111111111084,0.006283882783777165,5197,5208,4971,5018,4790,4816
3.0,2.175,0.0332856226166813,0.03742222222222221,0.006272342861585702,5152,5239,5006,5054,4774,4775
3.0,2.25,0.029645300240901767,0.036044444444444435,0.006277805864196888,5114,5278,4971,5056,4799,4782
3.0,2.3249999999999997,0.02640310614896202,0.030088888888888943,0.006272556147060689,5083,5222,5068,4999,4736,4892
3.0,2.4,0.023515498545078246,0.02462222222222225,0.006264370214538892,5050,5165,5067,5057,4724,4937
3.0,2.475,0.02094369764197057,0.02426666666666666,0.006271664918857157,5032,5202,4992,5086,4799,4889
3.0,2.55,0.018653164854436317,0.026755555555555605,0.006283914203552684,5002,5300,4967,5031,4786,4914
3.0,2.625,0.016613138953307998,0.028577777777777775,0.006296365773319663,5060,5303,4879,5038,4827,4893
3.0,2.6999999999999997,0.01479622294939605,0.029422222222222166,0.006307990360725158,5069,5341,4908,4934,4837,4911
3.0,2.775,0.013178016158832481,0.02400000000000002,0.006307189908350881,5043,5301,4898,4954,4871,4933
3.0,2.85,0.011736786508269962,0.023288888888888915,0.006314165184459622,5125,5233,4858,4950,4895,4939
3.0,2.925,0.01045317867894128,0.0207555555555556,0.006306164171777653,5109,5194,4872,4989,4885,4951
3.0,3.0,0.00930995416995839,0.01208888888888889,0.006306446634143578,5086,5118,4927,4937,4913,5019
3.0,3.0749999999999997,0.008291759789934608,0.008222222222222242,0.00631588744420681,5129,5061,4888,4917,4971,5034
3.0,3.15,0.007384921467817736,0.0028000000000000616,0.00629536948927682,5017,5046,4989,4948,5001,4999
3.0,3.225,0.006577260613857254,0.004088888888888846,0.00627601863983649,5008,5008,5045,5015,4952,4972
3.0,3.3,0.005857930564481954,-0.0005333333333333116,0.006266297518193918,4929,5004,5109,5013,4985,4960
3.0,3.375,0.005217270914582461,0.006133333333333287,0.00626083679455159,4978,5013,5145,5011,4962,4891
3.0,3.4499999999999997,0.004646677780920649,0.0024444444444444344,0.006261709752502159,4955,4997,5090,5061,4954,4943
3.0,3.525,0.004138488254339119,-0.0008000000000000229,0.006301190829562779,5007,5034,4986,4914,5002,5057
3.0,3.5999999999999996,0.0036858774889941084,0.0031999999999999438,0.006291125645914281,5038,5016,4955,5009,4986,4996
3.0,3.675,0.0032827670465488032,-4.444444444443955e-05,0.006283769614699432,5030,4964,5001,5010,5005,4990
3.0,3.75,0.002923743264415468,-0.00177777777777773,0.00629240024791718,5022,4980,5033,4923,5000,5042
3.0,3.8249999999999997,0.002603984551752444,8.88888888889161e-05,0.006279209704488013,5027,4954,5083,4957,4971,5008
3.0,3.9,0.0023191966368226367,-0.0006666666666667043,0.006294761475648017,5015,5007,5048,4893,4970,5067
3.0,3.9749999999999996,0.002065554896103309,-0.002488888888888874,0.006297413097806411,5019,4991,5061,4863,5031,5035
3.0,4.05,0.0018396529906414087,0.0013333333333332604,0.0062974247876150845,5069,4984,5009,4915,5003,5020
3.0,4.125,0.0016384571198569582,-0.005777777777777697,0.0062759743858837634,5002,4903,5115,4945,4936,5099
3.0,4.2,0.0014592652784338005,-0.007911111111111091,0.006288160322206269,4971,4949,5042,4940,4947,5151
3.0,4.2749999999999995,0.0012996709691301216,-0.007066666666666592,0.00629023542618812,4979,4957,5092,4877,4946,5149
3.0,4.35,0.0011575308841805798,-0.003866666666666648,0.006278068872505454,4998,4935,5002,5045,4948,5072
3.0,4.425,0.0010309361212620753,-0.004044444444444443,0.006283726232679238,4949,5000,4990,5021,4955,5085
3.0,4.5,0.0009181865474589731,-0.007600000000000014,0.006287387710858891,4947,4974,4933,5054,5002,5090
30.0,0.0,0.9999999999999994,0.9982222222222222,0.004133389479785718,11819,12143,2288,2248,769,733
30.0,0.075,0.872576688440915,0.8666666666666666,0.004624649130401063,10546,10955,3489,3009,981,1020
30.0,0.15,0.7626428007364172,0.7526666666666667,0.005003034118851867,9566,10017,4102,3667,1287,1361
30.0,0.22499999999999998,0.6666458546300452,0.6582666666666667,0.005272107521077347,8927,9170,4495,4122,1572,1714
30.0,0.3,0.5827384147454411,0.5739111111111111,0.005518512642273447,8280,8664,4659,4366,1907,2124
30.0,0.375,0.5093924051137363,0.5041333333333333,0.005665708571166721,7802,8139,4826,4635,2245,2353
30.0,0.44999999999999996,0.4452780740540739,0.44084444444444454,0.005801322267417115,7424,7694,4952,4731,2519,2680
30.0,0.525,0.38923345194193976,0.3864444444444444,0.0059215431560695345,7093,7390,5040,4689,2843,2945
30.0,0.6,0.34024284823130374,0.34,0.005983327308936771,6872,6990,5083,4843,3081,3131
30.0,0.6749999999999999,0.2974184135475254,0.29719999999999996,0.006044294802527852,6695,6641,5073,4942,3186,3463
30.0,0.75,0.2599840472097498,0.26320000000000005,0.006089963093257474,6332,6601,5086,4970,3530,3481
30.0,0.825,0.2272613319308626,0.22853333333333334,0.006137083680531444,6262,6283,5048,5004,3703,3700
30.0,0.8999999999999999,0.1986572389548277,0.19702222222222218,0.006185382367738205,6086,6142,5077,4900,3858,3937
30.0,0.975,0.17365338068669545,0.16968888888888892,0.006207084128836527,5957,5947,4951,5059,4051,4035
30.0,1.05,0.1517966160335863,0.15266666666666662,0.006221959641791657,5793,5920,5011,4998,4141,4137
30.0,1.125,0.1326908381980808,0.13351111111111114,0.0062333004758102955,5764,5723,4940,5090,4223,4260
30.0,1.2,0.11598979609541209,0.12160000000000008,0.006243002523039969,5714,5644,5025,4995,4290,4332
30.0,1.275,0.10139081929810174,0.11071111111111114,0.006244218568852323,5606,5612,5036,5019,4365,4362
30.0,1.3499999999999999,0.0886293327861704,0.09160000000000001,0.006264628757534874,5531,5504,5023,4968,4458,4516
30.0,1.425,0.07747406209458259,0.07568888888888892,0.006285863918443824,5455,5446,4929,4972,4653,4545
30.0,1.5,0.06772284196154761,0.06128888888888887,0.006299877593855384,5314,5453,4955,4890,4654,4734
30.0,1.575,0.05919895251845142,0.054622222222222204,0.006296590652749867,5412,5263,5009,4870,4694,4752
30.0,1.65,0.05174791662275039,0.04893333333333335,0.006284020050941679,5215,5351,5081,4888,4718,4747
30.0,1.7249999999999999,0.0452347002923823,0.04297777777777786,0.006270683333147992,5223,5229,4991,5072,4735,4750
30.0,1.7999999999999998,0.03954126550559663,0.036,0.006269155254720085,5212,5152,4983,5099,4781,4773
30.0,1.875,0.03456443101596914,0.03591111111111115,0.006279876284610685,5195,5202,4986,5028,4763,4826
30.0,1.95,0.030214002414479874,0.03319999999999997,0.006292157423451943,5204,5200,4934,5005,4775,4882
30.0,2.025,0.02641113755005627,0.02991111111111115,0.006302744488482189,5206,5193,4974,4901,4733,4993
30.0,2.1,0.02308691768534769,0.023866666666666665,0.006284459243809743,5119,5151,5072,4925,4887,4846
30.0,2.175,0.02018109849300616,0.017199999999999955,0.006295548342553934,5060,5168,4893,5038,4968,4873
30.0,2.25,0.017641018256971435,0.014533333333333362,0.006291064181326431,5130,5053,4942,5019,4960,4896
30.0,2.3249999999999997,0.01542064349225821,0.005422222222222217,0.006278187834101792,5030,5008,4990,5056,4966,4950
30.0,2.4,0.013479734687160313,0.0046222222222222316,0.006272543093473634,5025,4986,5090,4992,4982,4925
30.0,2.475,0.011783117048744055,0.001777777777777841,0.006269126371018136,4956,5012,5075,5029,4996,4932
30.0,2.55,0.010300043035465093,0.004444444444444399,0.00627475145583464,5165,4851,4982,5086,4967,4949
30.0,2.625,0.009003635124183082,-0.0008444444444444624,0.0062730703328558466,4932,5019,5029,5050,4859,5111
30.0,2.6999999999999997,0.007870398712927421,0.003066666666666662,0.006288144211943028,4990,5053,4998,4985,5007,4967
30.0,2.775,0.006879796331825634,-0.004000000000000041,0.006276020549317232,4941,4984,5041,5019,5094,4921
30.0,2.85,0.006013875445681845,-0.008355555555555597,0.00628122621504901,4986,4907,5010,5016,5055,5026
30.0,2.925,0.005256943102933009,-0.0016888888888889249,0.0062861193253408625,4978,5005,4911,5085,5062,4959
30.0,3.0,0.004595281534691316,0.0028444444444444272,0.006281704471213284,4971,5049,4928,5096,4925,5031
30.0,3.0749999999999997,0.004016899549719806,0.0023555555555555183,0.006284069256822633,5091,4931,5027,4982,4978,4991
30.0,3.15,0.0035113152199113262,-0.0012444444444444553,0.006277003099439307,4931,5028,4957,5097,5054,4933
30.0,3.225,0.003069365917910738,-0.0034222222222222523,0.006285310173849735,4968,4993,4932,5069,5046,4992
30.0,3.3,0.002683042264223149,4.444444444443955e-05,0.006288797385369413,5074,4937,4998,4981,5001,5009
30.0,3.375,0.0023453429744562104,0.002666666666666669,0.006270691150825435,5001,4982,5058,5036,4939,4984
30.0,3.4499999999999997,0.0020501479761161345,0.006088888888888884,0.006278639406171607,4949,5098,5016,5027,5015,4895
30.0,3.525,0.0017921074954709109,0.003911111111111125,0.0062823142516173465,4985,5049,5009,5011,5005,4941
30.0,3.5999999999999996,0.001566545104420743,0.0054666666666666934,0.006286519004655256,5049,5016,4989,5004,5042,4900
30.0,3.675,0.001369372970308258,0.004933333333333345,0.006285276692003419,5176,4879,5022,4979,5023,4921
30.0,3.75,0.0011970177727529026,0.008088888888888887,0.006303213574885578,5106,5042,4910,4976,5067,4899
30.0,3.8249999999999997,0.001046355944913831,0.0031111111111111387,0.006296149027500978,5033,5036,4974,4958,4947,5052
30.0,3.9,0.000914657065565927,-0.0018222222222222066,0.006289416779893747,4980,5012,4966,5009,4991,5042
30.0,3.9749999999999996,0.0007995343760946646,0.0010222222222222206,0.006285966993777325,5000,5013,5010,4987,5042,4948
30.0,4.05,0.0006989015256351946,-0.0009333333333334156,0.006285967454679492,4910,5081,5045,4952,4980,5032
30.0,4.125,0.0006109347604553358,-0.005822222222222247,0.006291219963713463,5006,4947,4972,4991,5070,5014
30.0,4.2,0.0005340398723459779,-0.003066666666666662,0.00627052754459782,4978,4940,5123,4972,5005,4982
30.0,4.2749999999999995,0.0004668233070298511,-0.009066666666666704,0.006284023115842237,4949,4945,5070,4938,5064,5034
30.0,4.35,0.0004080669089912374,-0.007377777777777743,0.0062752889448454766,4944,4941,5078,4986,5044,5007
30.0,4.425,0.00035670584502963304,-0.008977777777777788,0.006273015524697588,4946,4914,5074,5004,5117,4945
30.0,4.5,0.0003118093064512865,-0.007555555555555538,0.006276540913626321,4971,4916,5044,5012,5006,5051


==> anc/data/figS4d_reproduced_exact_scaling.csv <==
Gamma_over_g0,exact_rate_deficit,exact_Dmax
1.0,0.43010901804638046,0.009160150540946002
1.1364636663857248,0.41982021871782993,0.008898673221200339
1.2915496650148839,0.4086683398753006,0.008616908258529888
1.4677992676220695,0.39664649499453186,0.008313025477358595
1.6681005372000586,0.38376316827484147,0.007991954045204246
1.8957356524063758,0.3700445169702957,0.007649904056085292
2.154434690031884,0.3555362041522423,0.00728839887977521
2.448436746822227,0.34030451422268215,0.006914078429729808
2.7825594022071245,0.32443651581100164,0.006524475670662058
3.1622776601683795,0.3080390855945232,0.006122380517364453
3.5938136638046276,0.29123669427844434,0.0057163516619648585
4.084238652674521,0.274167976531029,0.005303960873817872
4.641588833612778,0.2569812450506517,0.004891441897933025
5.274997063702618,0.23982924267448902,0.004483972500351688
5.994842503189409,0.22286353025842343,0.004083104986166625
6.812920690579611,0.20622896041266014,0.0036926783526490393
7.742636826811269,0.1900586764916936,0.003319222654472043
8.79922543569107,0.1744700045259695,0.002962871216886178
10.0,0.15956148812141646,0.002626732723651385
11.364636663857247,0.14541117638532364,0.0023130774703214478
12.91549665014884,0.13207613820584663,0.0020233926291106305
14.67799267622069,0.11959306380428658,0.0017586508732037147
16.681005372000584,0.10797973898948521,0.0015184154524235998
18.957356524063755,0.09723714214430168,0.001302891170302658
21.544346900318832,0.08735191409827459,0.0011110593593149755
24.484367468222267,0.07829897746158765,0.0009418431541325805
27.825594022071243,0.0700441240216938,0.000793536607823305
31.622776601683793,0.06254643672125071,0.0006652445596265779
35.93813663804626,0.05576045916931194,0.0005547768299559669
40.842386526745194,0.04963806593491982,0.0004601817929668888
46.41588833612777,0.044130018821194605,0.00037991963884774634
52.749970637026166,0.039187217540393116,0.0003122180573050089
59.94842503189409,0.03476166849287865,0.00025544425893162643
68.12920690579611,0.030807204074635886,0.00020811619271194758
77.4263682681127,0.027279988651054632,0.00016896766331207487
87.99225435691069,0.024138847504668215,0.0001366112162680366
100.0,0.021345452933838382,0.00011013009873054084
113.64636663857242,0.018864398223039425,8.846525389830302e-05
129.1549665014884,0.016663186138411,7.086109842278438e-05
146.7799267622069,0.014712154415372547,5.6596197217497824e-05
166.81005372000593,0.012984356710385336,4.5085486536478796e-05
189.57356524063752,0.011455413865500086,3.5828915905992254e-05
215.44346900318823,0.01010334716473893,2.8408568644869747e-05
244.84367468222268,0.00890840256875891,2.2477368145680467e-05
278.2559402207123,0.007852872676830325,1.7751533102930412e-05
316.2277660168379,0.006920921346784903,1.3992326615680056e-05
359.38136638046257,0.006098414448411527,1.1013461374394592e-05
408.42386526745213,0.005372759084617096,8.653103183960765e-06
464.15888336127773,0.004732752733639822,6.791750117322596e-06
527.4997063702614,0.004168443096398855,5.3226375804327864e-06
599.4842503189409,0.0036709989385832476,4.1669901001932524e-06
681.2920690579608,0.0032325918564544143,3.2587597943942723e-06
774.263682681127,0.002846288643093553,2.545701396288262e-06
879.9225435691066,0.0025059537631142437,1.987356296890232e-06
1000.0,0.0022061613347210685,1.5500014004803418e-06
1136.4636663857243,0.0019421159607537763,1.208054705960952e-06
1291.5496650148827,0.0017095817234695776,9.409823594264718e-07
1467.799267622069,0.0015048186600898905,7.32441854339127e-07
1668.1005372000575,0.0013245260502918743,5.698554808568396e-07
1895.7356524063753,0.0011657918797374212,4.431442769031778e-07
2154.4346900318824,0.0010260478788615135,3.4443213028649525e-07
2448.4367468222267,0.0009030295761596197,2.676203515169133e-07
2782.559402207123,0.0007947408516548737,2.0786334212984206e-07
3162.2776601683795,0.0006994225143108768,1.613893893674592e-07
3593.813663804626,0.0006155244722896303,1.2527373516028956e-07
4084.238652674517,0.0005416811070182437,9.721637736455716e-08
4641.588833612777,0.0004766894953383005,7.542258082588202e-08
5274.9970637026145,0.0004194901620968583,5.850170981988862e-08
5994.8425031894085,0.0003691500796441094,4.537042774145368e-08
6812.920690579608,0.0003248476609434281,3.5179695292549755e-08
7742.63682681127,0.00028585950664195003,2.7273206205854564e-08
8799.225435691065,0.00025154872443011733,2.1141348411110997e-08
10000.0,0.0002213546226477181,1.63861280753775e-08
11364.636663857242,0.00019478361670111077,1.2698888826991821e-08
12915.496650148827,0.0001714012282383326,9.840275669296615e-09
14677.992676220676,0.00015082501746577215,7.624708139978537e-09
16681.005372000593,0.00013271837038986156,5.907461484580011e-09
18957.356524063754,0.00011678501092604598,4.576611273784653e-09
21544.346900318822,0.00010276418421484301,3.5453305474106616e-09
24484.36746822224,9.042639745815428e-05,2.7463352565455683e-09
27825.59402207126,7.956967734856768e-05,2.127285224035693e-09
31622.776601683792,7.00162740605581e-05,1.6476915394693615e-09
35938.13663804626,6.160976905733584e-05,1.276164894981395e-09
40842.38652674518,5.4212495763872326e-05,9.883846771232983e-10
46415.888336127726,4.770331858083843e-05,7.654753091251735e-10
52749.97063702619,4.197562653929232e-05,5.928193303414094e-10
59948.42503189409,3.693561435569315e-05,4.5909366697511457e-10
68129.20690579608,3.250072537697157e-05,3.5552555539701946e-10
77426.36826811262,2.8598309166349978e-05,2.753172612800769e-10
87992.25435691056,2.5164442798208952e-05,2.1320000687127773e-10
100000.0,2.2142875844233245e-05,1.6509477595902014e-10


==> anc/data/figS4d_reproduced_kmc_points.csv <==
Gamma_over_g0,kmc_rate_mean,kmc_rate_standard_error,kmc_rate_deficit_mean,kmc_Dmax,kmc_Dmax_bootstrap_std,kmc_Dmax_time,bootstrap_peak_bias,bootstrap_percentile_025,bootstrap_percentile_975
3.0,1.5393964744912667,0.005070773982166846,0.31974443973825584,0.0063892454377785434,0.00033647488248361056,0.223872113856834,0.00018892716865146712,0.005953745175604072,0.007251725021888208
10.0,1.7013167476695807,0.004339035933301823,0.1578241665599418,0.0025718407957033068,0.00022550884086980057,0.17500000000000002,0.00010749753522935716,0.0022685092558805517,0.0031648309805505093
30.0,1.796801656788871,0.004275267168397611,0.06233925744065161,0.0007443294932173911,9.996932316623114e-05,0.1,0.00010507470984255033,0.0006765717982559182,0.0010635136513378954


==> anc/data/finite_rate_hierarchy_N40_M40.csv <==
Gamma_over_g_infty,g_joint_over_g_infty,relative_gap_deficit,peak_departure,t_peak_times_g_infty,t_peak_times_Gamma,gap_asymptote,departure_asymptote
10000.0,0.40500184293560465,0.5949981570643954,1.3651799059819094e-07,0.0004641576334571403,4.641576334571403,1.4666427285944075,8.328416936216059e-07
15848.93192461114,0.5190311872843423,0.4809688127156577,8.901745550746831e-08,0.00036713173681486626,5.818645904143069,0.9253890013351118,3.315602501666799e-07
25118.86431509582,0.631111974055976,0.36888802594402403,5.2333301976801905e-08,0.0002803787465308193,7.042795690944292,0.5838809868935799,1.3199651306186654e-07
39810.71705534969,0.7306235913612081,0.26937640863879186,2.7923070315769006e-08,0.00020673350612355554,8.230209118145272,0.3684039969828483,5.25487583379876e-08
63095.7344480193,0.811308885505414,0.18869111449458598,1.37169025904886e-08,0.0001476876628918929,9.318461559075468,0.232447207632187,2.0920037498035722e-08
100000.0,0.8720526661950609,0.12794733380493906,6.314902848001069e-09,0.00010280192846928184,10.280192846928184,0.14666427285944075,8.328416936216059e-09
158489.3192461114,0.9152797345825274,0.08472026541747257,2.7717576767170227e-09,7.014831394058422e-05,11.1177585227057,0.09253890013351118,3.3156025016667987e-09
251188.6431509582,0.9448244452074207,0.055175554792579296,1.1766279418484342e-09,4.71754455345283e-05,11.849936153860094,0.058388098689357994,1.3199651306186653e-09
398107.1705534969,0.9644649641322626,0.03553503586773743,4.88336913909963e-10,3.139938875516597e-05,12.500321814428414,0.03684039969828483,5.25487583379876e-10
630957.344480193,0.9772818180175185,0.022718181982481545,1.9967820551139714e-10,2.074751798105833e-05,13.090798849883619,0.0232447207632187,2.092003749803572e-10
1000000.0,0.985544953082492,0.014455046917507985,8.086120322603366e-11,1.3638992166719094e-05,13.638992166719094,0.014666427285944075,8.328416936216059e-11
1584893.1924611141,0.9908307105719971,0.00916928942800288,3.254237208768099e-11,8.933159774886595e-06,14.158104114385223,0.009253890013351118,3.315602501666799e-11
2511886.4315095823,0.9941949838794604,0.00580501612053963,1.3044699776317724e-11,5.835245210908823e-06,14.657473269813144,0.005838809868935799,1.3199651306186651e-11
3981071.705534969,0.9963294422679019,0.003670557732098123,5.215824134340215e-12,3.803913243204511e-06,15.143651382831237,0.003684039969828483,5.2548758337987605e-12
6309573.444801942,0.997680902534315,0.0023190974656850383,2.0821736471485787e-12,2.4757694714226936e-06,15.621049312339968,0.0023244720763218652,2.0920037498035637e-12
10000000.0,0.9985354987639364,0.0014645012360635645,8.303691546896312e-13,1.609264512866576e-06,16.092645128665758,0.0014666427285944075,8.328416936216058e-13
15848931.924611142,0.9990754640003753,0.0009245359996247204,3.309386407408879e-13,1.0448915417712932e-06,16.560414914135205,0.0009253890013351118,3.315602501666798e-13
25118864.315095823,0.9994164587144209,0.0005835412855791366,1.3184028503298844e-13,6.778030935328642e-07,17.02564393880422,0.0005838809868935798,1.3199651306186652e-13
39810717.05534969,0.9996317312694328,0.00036826873056716725,5.250950139145063e-14,4.3930995126688247e-07,17.48924416948532,0.0003684039969828483,5.254875833798759e-14
63095734.44801943,0.9997676066501399,0.00023239334986013827,2.0910174236467304e-14,2.845167657160744e-07,17.951794295630787,0.0002324472076321865,2.0920037498035633e-14
100000000.0,0.9998533571700998,0.00014664282990017874,8.325938997833605e-15,1.841370693811808e-07,18.41370693811808,0.00014666427285944076,8.328416936216059e-15


==> anc/data/fokker_planck_box_check.csv <==
x_bound,y_bound,nx,ny,hx,hy,mobile_gap,pinned_gap,gap_ratio
1.4,1.8,201,221,0.013930348258706537,0.016289592760180938,0.2252832928496509,0.2172537073169109,1.0369594868225982
1.5,2.0,215,245,0.013953488372093092,0.01632653061224487,0.22528393044532108,0.21725438981949954,1.0369591640127165
1.6,2.1,229,258,0.013973799126637543,0.016279069767441978,0.22528451376627862,0.21725498980911045,1.0369589852192727


==> anc/data/fokker_planck_curvature_control.csv <==
nx,ny,h2,mobile_gap,pinned_gap,gap_ratio,pinned_global_mesh_upper_bound,ratio_to_global_mesh_upper_bound,lambda_opt,max_mobile_eigen_residual,max_pinned_eigen_residual
101,121,0.0016537375408881582,0.21945660370347575,0.21355500534115407,1.0276350271111365,0.21376852658963394,1.0266085808074126,0.5000000106760695,3.860620503781914e-12,3.7841424850757693e-13
141,161,0.0008943270714677731,0.21908404117725966,0.21317758203944026,1.0277067554726587,0.21339085407066452,1.0266796209771476,0.5000000107481678,8.452368313037096e-12,1.1544547296265259e-12
181,201,0.0005600930734101722,0.21892968722622397,0.21302125707905598,1.0277363406271482,0.21323423645828968,1.0267098326353816,0.4999997656606975,1.134153828914248e-11,1.4058883291589137e-12
221,241,0.0003836575278392092,0.21885124417889773,0.2129418250376674,1.0277513313327948,0.21315469417670868,1.026724956840343,0.4999999999560647,1.7249498644691457e-11,3.060124345989303e-12


==> anc/data/fokker_planck_curvature_control.json <==
{
  "parameters": {
    "delta": 1.0,
    "B_C": 1.8,
    "sigma_x": 0.22,
    "sigma_y": 0.25,
    "r": 4.0,
    "x_bound": 1.4,
    "y_bound": 1.8,
    "coupling_envelope_power": 2,
    "lambda_samples_per_mesh": 1001
  },
  "grids": [
    {
      "nx": 101,
      "ny": 121,
      "h2": 0.0016537375408881582,
      "mobile_gap": 0.21945660370347575,
      "pinned_gap": 0.21355500534115407,
      "gap_ratio": 1.0276350271111365,
      "pinned_global_mesh_upper_bound": 0.21376852658963394,
      "ratio_to_global_mesh_upper_bound": 1.0266085808074126,
      "lambda_opt": 0.5000000106760695,
      "max_mobile_eigen_residual": 3.860620503781914e-12,
      "max_pinned_eigen_residual": 3.7841424850757693e-13,
      "mobile_operator": {
        "gap": 0.21945660370347575,
        "eigenvalues": [
          -7.186889972032873e-13,
          0.21945660370347575,
          0.45051993534181795
        ],
        "eigen_residuals": [
          3.2188754626860566e-12,
          2.965089854492781e-12,
          3.860620503781914e-12
        ],
        "stationary_residual": 1.4365476588842966e-12,
        "maximum_relative_detailed_balance_error": 6.260436649578264e-16
      },
      "pinned_at_half": 0.21355500534080707,
      "pinned_eigenvalues": [
        1.6722055238298793e-13,
        0.21355500534080707
      ],
      "pinned_eigen_residuals": [
        3.653755378888271e-13,
        3.7841424850757693e-13
      ],
      "pinned_scan_maximum_at": 0.5,
      "pinned_scan_reflection_error": 6.420974862919593e-13,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 1.9986754778744795
    },
    {
      "nx": 141,
      "ny": 161,
      "h2": 0.0008943270714677731,
      "mobile_gap": 0.21908404117725966,
      "pinned_gap": 0.21317758203944026,
      "gap_ratio": 1.0277067554726587,
      "pinned_global_mesh_upper_bound": 0.21339085407066452,
      "ratio_to_global_mesh_upper_bound": 1.0266796209771476,
      "lambda_opt": 0.5000000107481678,
      "max_mobile_eigen_residual": 8.452368313037096e-12,
      "max_pinned_eigen_residual": 1.1544547296265259e-12,
      "mobile_operator": {
        "gap": 0.21908404117725966,
        "eigenvalues": [
          -7.682673941467044e-13,
          0.21908404117725966,
          0.4497461983465435
        ],
        "eigen_residuals": [
          5.920905879813071e-12,
          5.232838790451882e-12,
          8.452368313037096e-12
        ],
        "stationary_residual": 2.6124334976212475e-12,
        "maximum_relative_detailed_balance_error": 6.314122787770074e-16
      },
      "pinned_at_half": 0.21317758203903223,
      "pinned_eigenvalues": [
        -1.6525226189141567e-13,
        0.21317758203903223
      ],
      "pinned_eigen_residuals": [
        5.837267110503017e-13,
        1.1544547296265259e-12
      ],
      "pinned_scan_maximum_at": 0.5,
      "pinned_scan_reflection_error": 9.049427873719651e-13,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 1.9998765107681946
    },
    {
      "nx": 181,
      "ny": 201,
      "h2": 0.0005600930734101722,
      "mobile_gap": 0.21892968722622397,
      "pinned_gap": 0.21302125707905598,
      "gap_ratio": 1.0277363406271482,
      "pinned_global_mesh_upper_bound": 0.21323423645828968,
      "ratio_to_global_mesh_upper_bound": 1.0267098326353816,
      "lambda_opt": 0.4999997656606975,
      "max_mobile_eigen_residual": 1.134153828914248e-11,
      "max_pinned_eigen_residual": 1.4058883291589137e-12,
      "mobile_operator": {
        "gap": 0.21892968722622397,
        "eigenvalues": [
          2.986499936241671e-12,
          0.21892968722622397,
          0.44942566838217235
        ],
        "eigen_residuals": [
          1.03407182423806e-11,
          8.76697854203129e-12,
          1.134153828914248e-11
        ],
        "stationary_residual": 4.423074828800725e-12,
        "maximum_relative_detailed_balance_error": 6.45514601806862e-16
      },
      "pinned_at_half": 0.21302125707887512,
      "pinned_eigenvalues": [
        -3.971794660081694e-13,
        0.21302125707887512
      ],
      "pinned_eigen_residuals": [
        1.1690792749272926e-12,
        1.4058883291589137e-12
      ],
      "pinned_scan_maximum_at": 0.5,
      "pinned_scan_reflection_error": 1.120659121056633e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 1.998598491913022
    },
    {
      "nx": 221,
      "ny": 241,
      "h2": 0.0003836575278392092,
      "mobile_gap": 0.21885124417889773,
      "pinned_gap": 0.2129418250376674,
      "gap_ratio": 1.0277513313327948,
      "pinned_global_mesh_upper_bound": 0.21315469417670868,
      "ratio_to_global_mesh_upper_bound": 1.026724956840343,
      "lambda_opt": 0.4999999999560647,
      "max_mobile_eigen_residual": 1.7249498644691457e-11,
      "max_pinned_eigen_residual": 3.060124345989303e-12,
      "mobile_operator": {
        "gap": 0.21885124417889773,
        "eigenvalues": [
          2.921954345147526e-12,
          0.21885124417889773,
          0.44926278307517414
        ],
        "eigen_residuals": [
          1.332379072062374e-11,
          1.7249498644691457e-11,
          1.3736183964974795e-11
        ],
        "stationary_residual": 5.954124870662738e-12,
        "maximum_relative_detailed_balance_error": 6.660457234311163e-16
      },
      "pinned_at_half": 0.2129418250376674,
      "pinned_eigenvalues": [
        -3.651899407601868e-13,
        0.2129418250376674
      ],
      "pinned_eigen_residuals": [
        1.6864588270111245e-12,
        3.060124345989303e-12
      ],
      "pinned_scan_maximum_at": 0.5,
      "pinned_scan_reflection_error": 1.1474710071013305e-12,
      "pinned_gap_increases_up_to_half": true,
      "potential_derivative_oscillation": 1.9983092717416597
    }
  ],
  "minima_checks": [
    {
      "x": -1.0,
      "y": -1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          270.0,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    },
    {
      "x": -1.0,
      "y": 1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          270.0,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    },
    {
      "x": 0.0,
      "y": -1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          67.5,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    },
    {
      "x": 0.0,
      "y": 1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          67.5,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    },
    {
      "x": 1.0,
      "y": -1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          270.0,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    },
    {
      "x": 1.0,
      "y": 1.0,
      "potential": 0.0,
      "coupling_left_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "coupling_right_value_first_second_derivatives": [
        0.0,
        0.0,
        0.0
      ],
      "gradient": [
        0.0,
        0.0
      ],
      "hessian": [
        [
          270.0,
          0.0
        ],
        [
          0.0,
          14.4
        ]
      ],
      "hessian_equals_uncoupled": true
    }
  ],
  "ratio_h2_extrapolation": {
    "3": 1.0277850554165402,
    "4": 1.027787595110502
  },
  "global_mesh_bound_explanation": "Let v_i=partial_lambda u_i and omega=max(v_i)-min(v_i). Scharfetter--Gummel unnormalized edge conductances are reciprocal integrals of exp of the linearly interpolated potential. Comparing Dirichlet forms and weighted variances gives g(lambda)<= exp(omega*abs(lambda-lambda_j))*g(lambda_j). The nearest sample is at most 1/[2*(LAMBDA_SAMPLES-1)] away. The sampled gaps receive a 1e-9 absolute numerical allowance. This bound concerns each fixed spatial discretization, not the continuum limit."
}

==> anc/data/fokker_planck_curvature_pinned_scan.csv <==
nx,lambda,pinned_gap
101,0.0,0.18204002325890098
101,0.001,0.18213990526573456
101,0.002,0.1822397368649212
101,0.003,0.1823395176278065
101,0.004,0.18243924712502016
101,0.005,0.18253892492725046
101,0.006,0.18263855060132717
101,0.007,0.18273812371373846
101,0.008,0.18283764382947312
101,0.009000000000000001,0.18293711051239217
101,0.01,0.18303652332398532
101,0.011,0.18313588182511362
101,0.012,0.18323518557469023
101,0.013000000000000001,0.18333443413042036
101,0.014,0.18343362704705998
101,0.015,0.18353276388086273
101,0.016,0.18363184418375952
101,0.017,0.1837308675072458
101,0.018000000000000002,0.1838298334022062
101,0.019,0.1839287414158575
101,0.02,0.1840275910955899
101,0.021,0.1841263819873466
101,0.022,0.18422511363430613
101,0.023,0.1843237855791979
101,0.024,0.1844223973633133
101,0.025,0.18452094852502907
101,0.026000000000000002,0.18461943860359648
101,0.027,0.18471786713346977
101,0.028,0.1848162336506703
101,0.029,0.18491453768839258
101,0.03,0.18501277877769198
101,0.031,0.18511095644981593
101,0.032,0.18520907023209424
101,0.033,0.18530711965273886
101,0.034,0.1854051042361669
101,0.035,0.18550302350685524
101,0.036000000000000004,0.18560087698789515
101,0.037,0.18569866419925643
101,0.038,0.1857963846607211
101,0.039,0.18589403789034412
101,0.04,0.1859916234039515
101,0.041,0.18608914071590113
101,0.042,0.1861865893402548
101,0.043000000000000003,0.18628396878752926
101,0.044,0.18638127856871445
101,0.045,0.18647851819134867
101,0.046,0.18657568716319653
101,0.047,0.18667278498882972
101,0.048,0.18676981117244978
101,0.049,0.18686676521581527
101,0.05,0.18696364662040035
101,0.051000000000000004,0.1870604548840492
101,0.052000000000000005,0.18715718950498658
101,0.053,0.1872538499793442
101,0.054,0.1873504358006619
101,0.055,0.18744694646197985
101,0.056,0.18754338145514984
101,0.057,0.18763974026861072
101,0.058,0.18773602239113696
101,0.059000000000000004,0.18783222730883076
101,0.06,0.18792835450736584
101,0.061,0.1880244034683602
101,0.062,0.18812037367510745
101,0.063,0.1882162646068832
101,0.064,0.18831207574229447
101,0.065,0.18840780655859996
101,0.066,0.18850345653048745
101,0.067,0.1885990251329222
101,0.068,0.18869451183645863
101,0.069,0.1887899161128282
101,0.07,0.1888852374311414
101,0.07100000000000001,0.18898047525789552
101,0.07200000000000001,0.18907562905931152
101,0.073,0.18917069830058633
101,0.074,0.18926568244290393
101,0.075,0.18936058094812605
101,0.076,0.1894553932755204
101,0.077,0.18955011888265907
101,0.078,0.18964475722662377
101,0.079,0.18973930776131587
101,0.08,0.18983376994035295
101,0.081,0.18992814321548884
101,0.082,0.1900224270356916
101,0.083,0.19011662084982967
101,0.084,0.19021072410534873
101,0.085,0.19030473624619493
101,0.08600000000000001,0.19039865671684703
101,0.08700000000000001,0.19049248495839288
101,0.088,0.19058622041241208
101,0.089,0.1906798625170735
101,0.09,0.19077341070947781
101,0.091,0.19086686442547368
101,0.092,0.19096022309924793
101,0.093,0.19105348616322776
101,0.094,0.19114665304794975
101,0.095,0.1912397231834685
101,0.096,0.19133269599695785
101,0.097,0.1914255709142481
101,0.098,0.19151834736102624
101,0.099,0.19161102475937272
101,0.1,0.1917036025311922
101,0.101,0.19179608009553428
101,0.10200000000000001,0.19188845687219203
101,0.10300000000000001,0.1919807322762095
101,0.10400000000000001,0.19207290572404462
101,0.105,0.1921649766286162
101,0.106,0.19225694440194518
101,0.107,0.19234880845517666
101,0.108,0.1924405681961303
101,0.109,0.19253222303284268
101,0.11,0.19262377237068773
101,0.111,0.19271521561450594
101,0.112,0.19280655216612302
101,0.113,0.19289778142745104
101,0.114,0.19298890279746217
101,0.115,0.1930799156740856
101,0.116,0.19317081945455938
101,0.117,0.19326161353332227
101,0.11800000000000001,0.19335229730399783
101,0.11900000000000001,0.19344287015769174
101,0.12,0.19353333148594976
101,0.121,0.1936236806768779
101,0.122,0.19371391711748326
101,0.123,0.1938040401937382
101,0.124,0.19389404929003312
101,0.125,0.1939839437893437
101,0.126,0.19407372307191595
101,0.127,0.19416338651877652
101,0.128,0.1942529335070094
101,0.129,0.1943423634138684
101,0.13,0.1944316756140983
101,0.131,0.1945208694822001
101,0.132,0.19460994438881513
101,0.133,0.19469889970651005
101,0.134,0.19478773480310096
101,0.135,0.19487644904719098
101,0.136,0.19496504180459462
101,0.137,0.19505351244034475
101,0.138,0.1951418603174247
101,0.139,0.19523008479794923
101,0.14,0.19531818524247857
101,0.14100000000000001,0.19540616101025
101,0.14200000000000002,0.19549401145777778
101,0.14300000000000002,0.19558173594184158
101,0.14400000000000002,0.19566933381740348
101,0.145,0.1957568044370896
101,0.146,0.19584414715240872
101,0.147,0.1959313613145972
101,0.148,0.19601844627170062
101,0.149,0.19610540137200838
101,0.15,0.1961922259618875
101,0.151,0.19627891938499104
101,0.152,0.1963654809849658
101,0.153,0.19645191010453422
101,0.154,0.19653820608331674
101,0.155,0.19662436826140894
101,0.156,0.19671039597628703
101,0.157,0.1967962885641421
101,0.158,0.196882045360518
101,0.159,0.19696766569886065
101,0.16,0.19705314891119252
101,0.161,0.19713849432966152
101,0.162,0.1972237012836598
101,0.163,0.19730876910151718
101,0.164,0.19739369710992272
101,0.165,0.19747848463555212
101,0.166,0.19756313100253098
101,0.167,0.19764763553404469
101,0.168,0.19773199755217435
101,0.169,0.19781621637781005
101,0.17,0.1979002913295662
101,0.171,0.19798422172688002
101,0.17200000000000001,0.19806800688547438
101,0.17300000000000001,0.198151646121763
101,0.17400000000000002,0.19823513875055926
101,0.17500000000000002,0.1983184840839387
101,0.176,0.19840168143437653
101,0.177,0.19848473011327827
101,0.178,0.19856762942924533
101,0.179,0.1986503786916396
101,0.18,0.1987329772067999
101,0.181,0.19881542428152385
101,0.182,0.19889771922034474
101,0.183,0.1989798613270473
101,0.184,0.19906184990435447
101,0.185,0.19914368425382994
101,0.186,0.1992253636754877
101,0.187,0.19930688746912092
101,0.188,0.19938825493208814
101,0.189,0.19946946536175691
101,0.19,0.1995505180545588
101,0.191,0.19963141230481313
101,0.192,0.19971214740695625
101,0.193,0.19979272265348186
101,0.194,0.19987313733583223
101,0.195,0.1999533907448961
101,0.196,0.20003348217031558
101,0.197,0.2001134109014366
101,0.198,0.20019317622559657
101,0.199,0.20027277742929842
101,0.2,0.2003522137980916
101,0.201,0.20043148461807336
101,0.202,0.20051058917149978
101,0.203,0.20058952674220737
101,0.20400000000000001,0.200668296612527
101,0.20500000000000002,0.20074689806312684
101,0.20600000000000002,0.20082533037381123
101,0.20700000000000002,0.20090359282462122
101,0.20800000000000002,0.20098168469320693
101,0.209,0.2010596052581633
101,0.21,0.201137353796163
101,0.211,0.20121492958272724
101,0.212,0.20129233189296802
101,0.213,0.20136956000113965
101,0.214,0.20144661318154938
101,0.215,0.20152349070613246
101,0.216,0.20160019184747896
101,0.217,0.20167671587657426
101,0.218,0.2017530620636715
101,0.219,0.20182922967967615
101,0.22,0.2019052179927187
101,0.221,0.20198102627101788
101,0.222,0.2020566537834641
101,0.223,0.20213209979593033
101,0.224,0.2022073635761517
101,0.225,0.20228244438932963
101,0.226,0.20235734150071533
101,0.227,0.20243205417465565
101,0.228,0.20250658167552377
101,0.229,0.20258092326694088
101,0.23,0.20265507821213496
101,0.231,0.20272904577273276
101,0.232,0.20280282521138343
101,0.233,0.20287641578942556
101,0.234,0.20294981676738738
101,0.23500000000000001,0.20302302740586003
101,0.23600000000000002,0.20309604696548217
101,0.23700000000000002,0.20316887470536693
101,0.23800000000000002,0.20324150988449724
101,0.23900000000000002,0.20331395176221617
101,0.24,0.20338619959679016
101,0.241,0.20345825264599238
101,0.242,0.20353011016765404
101,0.243,0.20360177141994112
101,0.244,0.20367323565902873
101,0.245,0.20374450214191853
101,0.246,0.20381557012588003
101,0.247,0.2038864388668183
101,0.248,0.20395710762014535
101,0.249,0.20402757564271912
101,0.25,0.20409784218990729
101,0.251,0.20416790651680544
101,0.252,0.20423776787961756
101,0.253,0.2043074255328558
101,0.254,0.20437687873220822
101,0.255,0.20444612673284718
101,0.256,0.20451516878873133
101,0.257,0.20458400415568212
101,0.258,0.2046526320879697
101,0.259,0.20472105184125977
101,0.26,0.2047892626701458
101,0.261,0.20485726382916986
101,0.262,0.2049250545734282
101,0.263,0.20499263415862945
101,0.264,0.20506000183911022
101,0.265,0.20512715687057698
101,0.266,0.20519409850774717
101,0.267,0.20526082600727258
101,0.268,0.2053273386240959
101,0.269,0.20539363561453078
101,0.27,0.205459716234974
101,0.271,0.20552557974052815
101,0.272,0.2055912253894875
101,0.273,0.20565665243848968
101,0.274,0.2057218601439873
101,0.275,0.20578684776424744
101,0.276,0.20585161455777995
101,0.277,0.2059161597816651
101,0.278,0.20598048269579622
101,0.279,0.20604458255850444
101,0.28,0.206108458630473
101,0.281,0.2061721101713161
101,0.28200000000000003,0.2062355364414719
101,0.28300000000000003,0.20629873670236565
101,0.28400000000000003,0.20636171021592664
101,0.28500000000000003,0.20642445624417904
101,0.28600000000000003,0.20648697405027588
101,0.28700000000000003,0.2065492628976185
101,0.28800000000000003,0.20661132204980803
101,0.289,0.20667315077287063
101,0.29,0.20673474833125277
101,0.291,0.20679611399211278
101,0.292,0.20685724702178437
101,0.293,0.20691814668813646
101,0.294,0.2069788122600078
101,0.295,0.20703924300706106
101,0.296,0.20709943819911125
101,0.297,0.20715939710706582
101,0.298,0.2072191190037455
101,0.299,0.20727860316110014
101,0.3,0.2073378488542666
101,0.301,0.20739685535675034
101,0.302,0.20745562194557593
101,0.303,0.20751414789705408
101,0.304,0.20757243248941487
101,0.305,0.20763047500187398
101,0.306,0.20768827471449702
101,0.307,0.20774583090827492
101,0.308,0.20780314286594814
101,0.309,0.20786020987059362
101,0.31,0.20791703120864052
101,0.311,0.20797360616434996
101,0.312,0.20802993402663778
101,0.313,0.20808601408308092
101,0.314,0.20814184562479582
101,0.315,0.20819742794217821
101,0.316,0.20825276032824858
101,0.317,0.20830784207781
101,0.318,0.20836267248574103
101,0.319,0.20841725084906698
101,0.32,0.20847157646737613
101,0.321,0.20852564863991008
101,0.322,0.2085794666681482
101,0.323,0.20863302985617255
101,0.324,0.20868633750831606
101,0.325,0.20873938893077976
101,0.326,0.20879218343261413
101,0.327,0.2088447203223408
101,0.328,0.2088969989126913
101,0.329,0.20894901851656678
101,0.33,0.20900077844829956
101,0.331,0.20905227802608883
101,0.332,0.20910351656803144
101,0.333,0.20915449339505854
101,0.334,0.20920520782860963
101,0.335,0.20925565919436628
101,0.336,0.20930584681811976
101,0.337,0.20935577002796557
101,0.338,0.2094054281549964
101,0.339,0.2094548205310599
101,0.34,0.20950394649037862
101,0.341,0.20955280537001092
101,0.342,0.20960139650818704
101,0.343,0.20964971924674825
101,0.34400000000000003,0.2096977729275024
101,0.34500000000000003,0.20974555689616775
101,0.34600000000000003,0.20979307050079088
101,0.34700000000000003,0.20984031309044238
101,0.34800000000000003,0.20988728401726542
101,0.34900000000000003,0.20993398263622437
101,0.35000000000000003,0.20998040830292353
101,0.35100000000000003,0.21002656037796424
101,0.352,0.21007243822175492
101,0.353,0.2101180411993655
101,0.354,0.210163368676412
101,0.355,0.210208420022012
101,0.356,0.21025319460809655
101,0.357,0.21029769180898306
101,0.358,0.2103419110009337
101,0.359,0.2103858515639615
101,0.36,0.2104295128786987
101,0.361,0.2104728943312527
101,0.362,0.2105159953088191
101,0.363,0.21055881520146108
101,0.364,0.21060135340205033
101,0.365,0.21064360930614273
101,0.366,0.21068558231240492
101,0.367,0.2107272718225131
101,0.368,0.21076867724074227
101,0.369,0.2108097979739718
101,0.37,0.21085063343380223
101,0.371,0.2108911830317199
101,0.372,0.21093144618468596
101,0.373,0.21097142231208255
101,0.374,0.21101111083644308
101,0.375,0.21105051118288898
101,0.376,0.2110896227798134
101,0.377,0.21112844505882827
101,0.378,0.2111669774555649
101,0.379,0.2112052194075097
101,0.38,0.21124317035682388
101,0.381,0.21128082974641726
101,0.382,0.21131819702650023
101,0.383,0.21135527164641693
101,0.384,0.21139205306200237
101,0.385,0.21142854073090528
101,0.386,0.21146473411439087
101,0.387,0.2115006326771789
101,0.388,0.21153623588807574
101,0.389,0.2115715432189939
101,0.39,0.21160655414428048
101,0.391,0.21164126814382977
101,0.392,0.21167568470024856
101,0.393,0.21170980329874578
101,0.394,0.2117436234297127
101,0.395,0.2117771445865877
101,0.396,0.2118103662659217
101,0.397,0.21184328796862945
101,0.398,0.2118759091999322
101,0.399,0.2119082294680405
101,0.4,0.21194024828454977
101,0.401,0.21197196516529254
101,0.402,0.21200337963073929
101,0.403,0.21203449120459555
101,0.404,0.21206529941351326
101,0.405,0.2120958037904811
101,0.406,0.21212600386927588
101,0.40700000000000003,0.21215589919039934
101,0.40800000000000003,0.21218548929768183
101,0.40900000000000003,0.21221477373747238
101,0.41000000000000003,0.21224375206208812
101,0.41100000000000003,0.21227242382717343
101,0.41200000000000003,0.21230078859204088
101,0.41300000000000003,0.2123288459210187
101,0.41400000000000003,0.21235659538180574
101,0.41500000000000004,0.21238403654734533
101,0.41600000000000004,0.2124111689931386
101,0.417,0.2124379922999115
101,0.418,0.21246450605313216
101,0.419,0.2124907098422122
101,0.42,0.21251660325972582
101,0.421,0.21254218590448443
101,0.422,0.21256745737756322
101,0.423,0.2125924172860782
101,0.424,0.2126170652414135
101,0.425,0.2126414008579834
101,0.426,0.2126654237561122
101,0.427,0.2126891335603619
101,0.428,0.2127125298985617
101,0.429,0.21273561240489097
101,0.43,0.21275838071701025
101,0.431,0.21278083447613738
101,0.432,0.21280297333024567
101,0.433,0.21282479693094147
101,0.434,0.21284630493305862
101,0.435,0.21286749699797258
101,0.436,0.2128883727915532
101,0.437,0.2129089319830118
101,0.438,0.2129291742477844
101,0.439,0.21294909926473948
101,0.44,0.21296870671779206
101,0.441,0.21298799629704335
101,0.442,0.21300696769503352
101,0.443,0.21302562060986724
101,0.444,0.21304395474578286
101,0.445,0.21306196981044856
101,0.446,0.21307966551650415
101,0.447,0.213097041581981
101,0.448,0.2131140977297981
101,0.449,0.21313083368666597
101,0.45,0.2131472491850907
101,0.451,0.21316334396289371
101,0.452,0.2131791177618676
101,0.453,0.21319457033000822
101,0.454,0.21320970141838974
101,0.455,0.21322451078468369
101,0.456,0.2132389981917202
101,0.457,0.21325316340501316
101,0.458,0.2132670061983833
101,0.459,0.21328052634763184
101,0.46,0.2132937236366717
101,0.461,0.21330659785139028
101,0.462,0.2133191487850128
101,0.463,0.21333137623420972
101,0.464,0.21334328000243463
101,0.465,0.21335485989722636
101,0.466,0.21336611573087716
101,0.467,0.21337704732223456
101,0.468,0.21338765449427877
101,0.46900000000000003,0.21339793707444943
101,0.47000000000000003,0.21340789489762546
101,0.47100000000000003,0.21341752780099332
101,0.47200000000000003,0.21342683562927373
101,0.47300000000000003,0.21343581823155533
101,0.47400000000000003,0.21344447546159306
101,0.47500000000000003,0.21345280717927506
101,0.47600000000000003,0.21346081324929828
101,0.47700000000000004,0.21346849354153624
101,0.47800000000000004,0.21347584793151453
101,0.47900000000000004,0.2134828762985197
101,0.48,0.21348957852982675
101,0.481,0.2134959545153307
101,0.482,0.21350200415194887
101,0.483,0.21350772734061585
101,0.484,0.2135131239887152
101,0.485,0.21351819400776156
101,0.486,0.21352293731551084
101,0.487,0.21352735383469623
101,0.488,0.21353144349350278
101,0.489,0.21353520622522276
101,0.49,0.2135386419685129
101,0.491,0.21354175066649567
101,0.492,0.21354453226975362
101,0.493,0.21354698673199435
101,0.494,0.21354911401418908
101,0.495,0.21355091408061522
101,0.496,0.21355238690236383
101,0.497,0.2135535324552032
101,0.498,0.21355435072054701
101,0.499,0.21355484168497263
101,0.5,0.21355500534080707
101,0.501,0.21355484168484007
101,0.502,0.21355435072066098
101,0.503,0.21355353245507064
101,0.504,0.2135523869022503
101,0.505,0.21355091408072907
101,0.506,0.21354911401384824
101,0.507,0.21354698673208916
101,0.508,0.21354453226964015
101,0.509,0.21354175066681796
101,0.51,0.2135386419681058
101,0.511,0.2135352062250902
101,0.512,0.21353144349359757
101,0.513,0.21352735383508464
101,0.514,0.21352293731539745
101,0.515,0.21351819400764804
101,0.516,0.21351312398860178
101,0.517,0.21350772734050233
101,0.518,0.21350200415181625
101,0.519,0.21349595451567194
101,0.52,0.21348957852994072
101,0.521,0.2134828762984725
101,0.522,0.2134758479311074
101,0.523,0.2134684935416501
101,0.524,0.21346081324941213
101,0.525,0.21345280717945525
101,0.526,0.21344447546147954
101,0.527,0.2134358182312145
101,0.528,0.2134268356294538
101,0.529,0.2134175278008607
101,0.53,0.21340789489751189
101,0.531,0.21339793707454413
101,0.532,0.21338765449393793
101,0.533,0.2133770473224147
101,0.534,0.2133661157307637
101,0.535,0.2133548598973401
101,0.536,0.21334328000230196
101,0.537,0.21333137623432352
101,0.538,0.21331914878444452
101,0.539,0.21330659785150424
101,0.54,0.2132937236365583
101,0.541,0.21328052634826666
101,0.542,0.21326700619825062
101,0.543,0.21325316340519318
101,0.544,0.2132389981916067
101,0.545,0.2132245107850912
101,0.546,0.21320970141879714
101,0.547,0.21319457032960104
101,0.548,0.21317911776250253
101,0.549,0.2131633439627611
101,0.55,0.21314724918495803
101,0.551,0.2131308336865524
101,0.552,0.21311409772939094
101,0.553,0.21309704158216103
101,0.554,0.21307966551639052
101,0.555,0.21306196981033504
101,0.556,0.21304395474587756
101,0.557,0.21302562060996189
101,0.558,0.2130069676944653
101,0.559,0.21298799629692988
101,0.56,0.21296870671840779
101,0.561,0.21294909926491962
101,0.562,0.21292917424767083
101,0.5630000000000001,0.2129089319831256
101,0.5640000000000001,0.2128883727916671
101,0.5650000000000001,0.21286749699815277
101,0.5660000000000001,0.21284630493271772
101,0.5670000000000001,0.21282479693082784
101,0.5680000000000001,0.21280297333042564
101,0.5690000000000001,0.21278083447623203
101,0.5700000000000001,0.21275838071689668
101,0.5710000000000001,0.21273561240507094
101,0.5720000000000001,0.21271252989867562
101,0.5730000000000001,0.21268913356047564
101,0.5740000000000001,0.21266542375641512
101,0.5750000000000001,0.2126414008581634
101,0.5760000000000001,0.21261706524100638
101,0.577,0.21259241728625827
101,0.578,0.2125674573773076
101,0.579,0.21254218590403906
101,0.58,0.21251660325983968
101,0.581,0.2124907098420986
101,0.582,0.21246450605353973
101,0.583,0.21243799230002525
101,0.584,0.2124111689932523
101,0.585,0.21238403654742088
101,0.586,0.2123565953819196
101,0.587,0.21232884592113244
101,0.588,0.2123007885919272
101,0.589,0.2122724238268986
101,0.59,0.21224375206226825
101,0.591,0.21221477373758618
101,0.592,0.21218548929750186
101,0.593,0.21215589919070227
101,0.594,0.21212600386935143
101,0.595,0.21209580378984655
101,0.596,0.21206529941392072
101,0.597,0.2120344912042546
101,0.598,0.21200337963062554
101,0.599,0.2119719651654064
101,0.6,0.21194024828414254
101,0.601,0.2119082294681543
101,0.602,0.21187590920030136
101,0.603,0.21184328796844965
101,0.604,0.2118103662655807
101,0.605,0.21177714458618052
101,0.606,0.21174362342930553
101,0.607,0.2117098032985939
101,0.608,0.21167568470013498
101,0.609,0.21164126814400974
101,0.61,0.21160655414462165
101,0.611,0.21157154321888022
101,0.612,0.21153623588818954
101,0.613,0.21150063267727348
101,0.614,0.21146473411450462
101,0.615,0.21142854073099993
101,0.616,0.2113920530624097
101,0.617,0.21135527164678602
101,0.618,0.21131819702632032
101,0.619,0.21128082974682455
101,0.62,0.21124317035639745
101,0.621,0.21120521940732967
101,0.622,0.21116697745536583
101,0.623,0.21112844505894207
101,0.624,0.21108962277940602
101,0.625,0.21105051118248164
101,0.626,0.2110111108363295
101,0.627,0.21097142231224342
101,0.628,0.21093144618457238
101,0.629,0.2108911830313126
101,0.63,0.21085063343335675
101,0.631,0.2108097979743601
101,0.632,0.210768677240335
101,0.633,0.21072727182210582
101,0.634,0.2106855823124804
101,0.635,0.2106436093057355
101,0.636,0.21060135340187036
101,0.637,0.21055881520153652
101,0.638,0.2105159953092074
101,0.639,0.2104728943313281
101,0.64,0.21042951287885964
101,0.641,0.21038585156362039
101,0.642,0.2103419110012747
101,0.643,0.2102976918090968
101,0.644,0.21025319460848468
101,0.645,0.21020842002212564
101,0.646,0.21016336867607083
101,0.647,0.21011804119947908
101,0.648,0.2100724382221431
101,0.649,0.2100265603778505
101,0.65,0.20998040830280984
101,0.651,0.20993398263579782
101,0.652,0.20988728401744539
101,0.653,0.20984031309039486
101,0.654,0.20979307050090457
101,0.655,0.2097455568965088
101,0.656,0.20969777292736963
101,0.657,0.20964971924684278
101,0.658,0.209601396508367
101,0.659,0.2095528053701909
101,0.66,0.20950394649055853
101,0.661,0.20945482053094622
101,0.662,0.2094054281547782
101,0.663,0.2093557700280793
101,0.664,0.2093058468182334
101,0.665,0.20925565919444172
101,0.666,0.20920520782872337
101,0.667,0.2091544933949066
101,0.668,0.2091035165682114
101,0.669,0.20905227802647702
101,0.67,0.20900077844846032
101,0.671,0.20894901851643394
101,0.672,0.20889699891257757
101,0.673,0.20884472032252077
101,0.674,0.20879218343250028
101,0.675,0.2087393889308934
101,0.676,0.2086863375082023
101,0.677,0.20863302985649435
101,0.678,0.20857946666826177
101,0.679,0.2085256486400045
101,0.68,0.2084715764672624
101,0.681,0.20841725084938878
101,0.682,0.20836267248562734
101,0.683,0.20830784207776248
101,0.684,0.20825276032813472
101,0.685,0.20819742794204532
101,0.686,0.20814184562422722
101,0.687,0.20808601408296706
101,0.6880000000000001,0.20802993402673225
101,0.6890000000000001,0.20797360616452976
101,0.6900000000000001,0.20791703120829935
101,0.6910000000000001,0.20786020987077342
101,0.6920000000000001,0.20780314286558788
101,0.6930000000000001,0.2077458309079337
101,0.6940000000000001,0.20768827471467682
101,0.6950000000000001,0.20763047500226212
101,0.6960000000000001,0.207572432489803
101,0.6970000000000001,0.20751414789700656
101,0.6980000000000001,0.20745562194568956
101,0.6990000000000001,0.20739685535670277
101,0.7000000000000001,0.20733784885408651
101,0.7010000000000001,0.20727860316121366
101,0.7020000000000001,0.2072191190033189
101,0.7030000000000001,0.20715939710695214
101,0.704,0.20709943819870374
101,0.705,0.2070392430069472
101,0.706,0.20697881226041498
101,0.707,0.2069181466883162
101,0.708,0.20685724702167063
101,0.709,0.20679611399199904
101,0.71,0.2067347483314136
101,0.711,0.20667315077273773
101,0.712,0.20661132205021526
101,0.713,0.20654926289727732
101,0.714,0.20648697405045574
101,0.715,0.20642445624429262
101,0.716,0.20636171021581284
101,0.717,0.20629873670246002
101,0.718,0.20623553644135817
101,0.719,0.20617211017120224
101,0.72,0.2061084586303591
101,0.721,0.2060445825586843
101,0.722,0.20598048269566321
101,0.723,0.20591615978177857
101,0.724,0.20585161455789341
101,0.725,0.2057868477645884
101,0.726,0.20572186014430915
101,0.727,0.20565665243837578
101,0.728,0.2055912253898285
101,0.729,0.20552557974100172
101,0.73,0.2054597162348602
101,0.731,0.20539363561448332
101,0.732,0.20532733862398211
101,0.733,0.20526082600715873
101,0.734,0.2051940985076332
101,0.735,0.20512715687046312
101,0.736,0.20506000183876888
101,0.737,0.2049926341585157
101,0.738,0.20492505457383547
101,0.739,0.2048572638293497
101,0.74,0.20478926267003206
101,0.741,0.20472105184114597
101,0.742,0.2046526320880831
101,0.743,0.20458400415548295
101,0.744,0.20451516878859838
101,0.745,0.2044461267329607
101,0.746,0.20437687873261529
101,0.747,0.20430742553324382
101,0.748,0.2042377678800248
101,0.749,0.2041679065168998
101,0.75,0.20409784218979332
101,0.751,0.20402757564260526
101,0.752,0.20395710762025876
101,0.753,0.20388643886668523
101,0.754,0.2038155701259745
101,0.755,0.20374450214209833
101,0.756,0.20367323565935058
101,0.757,0.2036017714200355
101,0.758,0.2035301101678339
101,0.759,0.20345825264587852
101,0.76,0.20338619959644894
101,0.761,0.20331395176210237
101,0.762,0.20324150988467699
101,0.763,0.20316887470525297
101,0.764,0.20309604696536826
101,0.765,0.20302302740620087
101,0.766,0.20294981676727347
101,0.767,0.20287641578922622
101,0.768,0.20280282521156323
101,0.769,0.20272904577282708
101,0.77,0.20265507821170814
101,0.771,0.20258092326680782
101,0.772,0.2025065816753907
101,0.773,0.20243205417454163
101,0.774,0.20235734150060147
101,0.775,0.20228244438919663
101,0.776,0.20220736357603775
101,0.777,0.2021320997963375
101,0.778,0.2020566537836439
101,0.779,0.20198102627140596
101,0.78,0.20190521799258576
101,0.781,0.20182922967926847
101,0.782,0.20175306206385124
101,0.783,0.20167671587646024
101,0.784,0.2016001918476586
101,0.785,0.20152349070653963
101,0.786,0.2014466131816628
101,0.787,0.20136956000154682
101,0.788,0.20129233189285417
101,0.789,0.2012149295828407
101,0.79,0.20113735379627645
101,0.791,0.2010596052584659
101,0.792,0.20098168469332045
101,0.793,0.20090359282450732
101,0.794,0.20082533037392458
101,0.795,0.2007468980630791
101,0.796,0.20066829661218566
101,0.797,0.20058952674238711
101,0.798,0.20051058917161324
101,0.799,0.20043148461795945
101,0.8,0.20035221379816673
101,0.801,0.20027277742918448
101,0.802,0.2001931762257762
101,0.803,0.20011341090125623
101,0.804,0.20003348217042888
101,0.805,0.19995339074478208
101,0.806,0.19987313733519713
101,0.807,0.19979272265330159
101,0.808,0.1997121474068041
101,0.809,0.19963141230469922
101,0.81,0.19955051805496582
101,0.811,0.1994694653620978
101,0.812,0.1993882549322016
101,0.8130000000000001,0.19930688746894065
101,0.8140000000000001,0.19922536367560112
101,0.8150000000000001,0.1991436842536114
101,0.8160000000000001,0.1990618499043068
101,0.8170000000000001,0.19897986132693324
101,0.8180000000000001,0.1988977192199371
101,0.8190000000000001,0.19881542428118248
101,0.8200000000000001,0.1987329772066858
101,0.8210000000000001,0.19865037869122504
101,0.8220000000000001,0.19856762942912526
101,0.8230000000000001,0.1984847301131582
101,0.8240000000000001,0.198401681434551
101,0.8250000000000001,0.19831848408378028
101,0.8260000000000001,0.1982351387504392
101,0.8270000000000001,0.1981516461221648
101,0.8280000000000001,0.1980680068855435
101,0.8290000000000001,0.1979842217267217
101,0.8300000000000001,0.19790029132944614
101,0.8310000000000001,0.19781621637775698
101,0.8320000000000001,0.19773199755205428
101,0.833,0.19764763553415193
101,0.834,0.19756313100263823
101,0.835,0.19747848463520462
101,0.836,0.19739369710980265
101,0.837,0.19730876910162448
101,0.838,0.19722370128376704
101,0.839,0.1971384943295032
101,0.84,0.19705314891129977
101,0.841,0.19696766569851315
101,0.842,0.19688204536010345
101,0.843,0.19679628856408904
101,0.844,0.1967103959764614
101,0.845,0.1966243682615451
101,0.846,0.19653820608371841
101,0.847,0.19645191010464147
101,0.848,0.19636548098526213
101,0.849,0.19627891938483266
101,0.85,0.19619222596147295
101,0.851,0.19610540137207744
101,0.852,0.19601844627154225
101,0.853,0.19593136131447714
101,0.854,0.19584414715251602
101,0.855,0.19575680443674215
101,0.856,0.19566933381728324
101,0.857,0.1955817359422432
101,0.858,0.19549401145814138
101,0.859,0.1954061610103573
101,0.86,0.1953181852428802
101,0.861,0.1952300847983509
101,0.862,0.19514186031737168
101,0.863,0.1950535124404137
101,0.864,0.19496504180466373
101,0.865,0.19487644904729817
101,0.866,0.19478773480350264
101,0.867,0.19469889970638987
101,0.868,0.19460994438898932
101,0.869,0.19452086948204184
101,0.87,0.19443167561449998
101,0.871,0.19434236341397565
101,0.872,0.19425293350718376
101,0.873,0.19416338651865633
101,0.874,0.1940737230720902
101,0.875,0.19398394378922362
101,0.876,0.19389404929014026
101,0.877,0.19380404019361802
101,0.878,0.19371391711736308
101,0.879,0.19362368067698515
101,0.88,0.19353333148582957
101,0.881,0.19344287015809342
101,0.882,0.1933522973038777
101,0.883,0.19326161353342947
101,0.884,0.19317081945443926
101,0.885,0.1930799156741928
101,0.886,0.19298890279734204
101,0.887,0.19289778142733083
101,0.888,0.19280655216629727
101,0.889,0.19271521561415839
101,0.89,0.19262377237086203
101,0.891,0.19253222303249512
101,0.892,0.19244056819601013
101,0.893,0.19234880845503724
101,0.894,0.19225694440234692
101,0.895,0.19216497662870424
101,0.896,0.1920729057239244
101,0.897,0.19198073227631657
101,0.898,0.19188845687228
101,0.899,0.19179608009591687
101,0.9,0.19170360253105284
101,0.901,0.19161102475925246
101,0.902,0.19151834736111434
101,0.903,0.19142557091463053
101,0.904,0.19133269599704578
101,0.905,0.19123972318357557
101,0.906,0.19114665304835138
101,0.907,0.19105348616308843
101,0.908,0.1909602230991277
101,0.909,0.19086686442535344
101,0.91,0.19077341070958498
101,0.911,0.19067986251695332
101,0.912,0.19058622041258635
101,0.913,0.19049248495850002
101,0.914,0.1903986567164323
101,0.915,0.1903047362460747
101,0.916,0.19021072410545592
101,0.917,0.1901166208502313
101,0.918,0.19002242703579875
101,0.919,0.18992814321507417
101,0.92,0.18983376994073559
101,0.921,0.18973930776149003
101,0.922,0.18964475722673096
101,0.923,0.18955011888274714
101,0.924,0.18945539327540017
101,0.925,0.18936058094769223
101,0.926,0.18926568244276468
101,0.927,0.18917069830046607
101,0.928,0.18907562905919126
101,0.929,0.18898047525768907
101,0.93,0.18888523743122926
101,0.931,0.1887899161127079
101,0.932,0.18869451183640545
101,0.933,0.1885990251322801
101,0.934,0.18850345653059447
101,0.935,0.18840780655870706
101,0.936,0.18831207574217426
101,0.937,0.18821626460705745
101,0.9380000000000001,0.18812037367528162
101,0.9390000000000001,0.18802440346853436
101,0.9400000000000001,0.18792835450699913
101,0.9410000000000001,0.18783222730923232
101,0.9420000000000001,0.18773602239124412
101,0.9430000000000001,0.1876397402685575
101,0.9440000000000001,0.1875433814552379
101,0.9450000000000001,0.1874469464622951
101,0.9460000000000001,0.1873504358003143
101,0.9470000000000001,0.1872538499792047
101,0.9480000000000001,0.18715718950536903
101,0.9490000000000001,0.18706045488392892
101,0.9500000000000001,0.18696364662034723
101,0.9510000000000001,0.18686676521576204
101,0.9520000000000001,0.18676981117232955
101,0.9530000000000001,0.18667278498869044
101,0.9540000000000001,0.18657568716330367
101,0.9550000000000001,0.18647851819120922
101,0.9560000000000001,0.18638127856859407
101,0.9570000000000001,0.18628396878770345
101,0.9580000000000001,0.1861865893401344
101,0.9590000000000001,0.18608914071600818
101,0.96,0.18599162340353664
101,0.961,0.18589403789043196
101,0.962,0.18579638466089524
101,0.963,0.18569866419936348
101,0.964,0.1856008769880023
101,0.965,0.1855030235074651
101,0.966,0.18540510423627396
101,0.967,0.1853071196526185
101,0.968,0.18520907023197392
101,0.969,0.18511095644976264
101,0.97,0.1850127787780935
101,0.971,0.1849145376884805
101,0.972,0.18481623365075822
101,0.973,0.184717867133122
101,0.974,0.18461943860302135
101,0.975,0.18452094852543058
101,0.976,0.18442239736319296
101,0.977,0.18432378557930498
101,0.978,0.18422511363441316
101,0.979,0.18412638198720715
101,0.98,0.18402759109583114
101,0.981,0.18392874141573715
101,0.982,0.1838298334019997
101,0.983,0.18373086750741993
101,0.984,0.18363184418393372
101,0.985,0.18353276388126424
101,0.986,0.18343362704739438
101,0.987,0.18333443413007264
101,0.988,0.18323518557456994
101,0.989,0.1831358818254961
101,0.99,0.18303652332407314
101,0.991,0.18293711051225264
101,0.992,0.1828376438295802
101,0.993,0.1827381237136181
101,0.994,0.1826385506009123
101,0.995,0.1825389249273575
101,0.996,0.18243924712540258
101,0.997,0.18233951762759995
101,0.998,0.18223973686480086
101,0.999,0.18213990526613602
101,1.0,0.18204002325832583
141,0.0,0.181654834094237
141,0.001,0.18175470186267406
141,0.002,0.18185451943296815
141,0.003,0.18195428637819616
141,0.004,0.18205400226924068
141,0.005,0.18215366667527236
141,0.006,0.18225327916462403
141,0.007,0.18235283930337653
141,0.008,0.1824523466560112
141,0.009000000000000001,0.18255180078705863
141,0.01,0.18265120125805756
141,0.011,0.18275054762938467
141,0.012,0.18284983945989677
141,0.013000000000000001,0.18294907630774038
141,0.014,0.18304825772823907
141,0.015,0.1831473832762459
141,0.016,0.18324645250462582
141,0.017,0.18334546496557802
141,0.018000000000000002,0.18344442020802665
141,0.019,0.18354331778069918
141,0.02,0.18364215723026364
141,0.021,0.18374093810340109
141,0.022,0.18383965994260462
141,0.023,0.18393832229101298
141,0.024,0.18403692468898022
141,0.025,0.1841354666767756
141,0.026000000000000002,0.18423394779078178
141,0.027,0.18433236756848878
141,0.028,0.18443072554372567
141,0.029,0.18452902125063572
141,0.03,0.1846272542203307
141,0.031,0.18472542398318761
141,0.032,0.18482353006687027
141,0.033,0.1849215719994973
141,0.034,0.1850195493064353
141,0.035,0.18511746151030947
141,0.036000000000000004,0.1852153081353618
141,0.037,0.1853130887010371
141,0.038,0.1854108027274809
141,0.039,0.18550844973198985
141,0.04,0.18560602923105599
141,0.041,0.18570354073846984
141,0.042,0.1858009837678982
141,0.043000000000000003,0.18589835783116196
141,0.044,0.18599566243753168
141,0.045,0.18609289709554103
141,0.046,0.18619006131165708
141,0.047,0.18628715459234857
141,0.048,0.18638417643936708
141,0.049,0.1864811263565134
141,0.05,0.1865780038433568
141,0.051000000000000004,0.1866748083988217
141,0.052000000000000005,0.18677153952035494
141,0.053,0.1868681967042576
141,0.054,0.18696477944421433
141,0.055,0.1870612872321579
141,0.056,0.18715771955991503
141,0.057,0.1872540759173181
141,0.058,0.18735035579170442
141,0.059000000000000004,0.18744655866930712
141,0.06,0.18754268403423904
141,0.061,0.18763873137116163
141,0.062,0.18773470016014157
141,0.063,0.18783058988217868
141,0.064,0.1879264000152032
141,0.065,0.18802213003509108
141,0.066,0.1881177794182736
141,0.067,0.18821334763797795
141,0.068,0.18830883416601105
141,0.069,0.1884042384723343
141,0.07,0.18849956002704757
141,0.07100000000000001,0.18859479829598222
141,0.07200000000000001,0.18868995274513448
141,0.073,0.18878502283871154
141,0.074,0.18888000803936142
141,0.075,0.1889749078075875
141,0.076,0.18906972160307248
141,0.077,0.189164448882334
141,0.078,0.1892590891024151
141,0.079,0.18935364171762833
141,0.08,0.18944810618086097
141,0.081,0.18954248194309378
141,0.082,0.18963676845395636
141,0.083,0.1897309651619212
141,0.084,0.18982507151379316
141,0.085,0.18991908695326107
141,0.08600000000000001,0.19001301092442405
141,0.08700000000000001,0.19010684286879176
141,0.088,0.19020058222720307
141,0.089,0.19029422843649524
141,0.09,0.19038778093583483
141,0.091,0.19048123915858703
141,0.092,0.19057460253977798
141,0.093,0.1906678705103926
141,0.094,0.19076104250233997
141,0.095,0.1908541179441384
141,0.096,0.1909470962627949
141,0.097,0.19103997688481147
141,0.098,0.19113275923326334
141,0.099,0.1912254427319582
141,0.1,0.191318026801241
141,0.101,0.19141051086157754
141,0.10200000000000001,0.19150289432973105
141,0.10300000000000001,0.1915951766225244
141,0.10400000000000001,0.19168735715541735
141,0.105,0.19177943533993755
141,0.106,0.1918714105895768
141,0.107,0.1919632823129285
141,0.108,0.1920550499201449
141,0.109,0.1921467128163511
141,0.11,0.19223827040738406
141,0.111,0.19232972209793417
141,0.112,0.19242106728986016
141,0.113,0.19251230538322142
141,0.114,0.1926034357779076
141,0.115,0.19269445787072198
141,0.116,0.1927853710583067
141,0.117,0.1928761747346952
141,0.11800000000000001,0.19296686829350296
141,0.11900000000000001,0.193057451125742
141,0.12,0.19314792262119312
141,0.121,0.19323828216814692
141,0.122,0.19332852915347917
141,0.123,0.19341866296313942
141,0.124,0.19350868297917695
141,0.125,0.19359858858547313
141,0.126,0.19368837916190704
141,0.127,0.19377805408842103
141,0.128,0.1938676127412025
141,0.129,0.19395705449752546
141,0.13,0.19404637873186886
141,0.131,0.19413558481750903
141,0.132,0.1942246721258844
141,0.133,0.19431364002688264
141,0.134,0.19440248788957032
141,0.135,0.19449121508069417
141,0.136,0.19457982096689935
141,0.137,0.19466830491167977
141,0.138,0.19475666627792798
141,0.139,0.19484490442667318
141,0.14,0.19493301871832666
141,0.14100000000000001,0.19502100851098153
141,0.14200000000000002,0.19510887316110131
141,0.14300000000000002,0.19519661202491018
141,0.14400000000000002,0.1952842244555823
141,0.145,0.1953717098066568
141,0.146,0.1954590674282053
141,0.147,0.1955462966716684
141,0.148,0.19563339688316797
141,0.149,0.1957203674106275
141,0.15,0.1958072076002237
141,0.151,0.19589391679525098
141,0.152,0.19598049433768366
141,0.153,0.1960669395704518
141,0.154,0.19615325183256266
141,0.155,0.1962394304619271
141,0.156,0.1963254747972501
141,0.157,0.19641138417309012
141,0.158,0.1964971579240845
141,0.159,0.19658279538271617
141,0.16,0.19666829588197254
141,0.161,0.19675365875160927
141,0.162,0.1968388833205697
141,0.163,0.19692396891650854
141,0.164,0.19700891486536182
141,0.165,0.19709372049347096
141,0.166,0.1971783851243875
141,0.167,0.1972629080790435
141,0.168,0.1973472886803021
141,0.169,0.19743152624756516
141,0.17,0.1975156200987892
141,0.171,0.1975995695522818
141,0.17200000000000001,0.1976833739240474
141,0.17300000000000001,0.19776703252866024
141,0.17400000000000002,0.19785054467947305
141,0.17500000000000002,0.19793390968877866
141,0.176,0.19801712686880601
141,0.177,0.19810019552825303
141,0.178,0.19818311497715368
141,0.179,0.19826588452221455
141,0.18,0.198348503469439
141,0.181,0.19843097112512492
141,0.182,0.19851328679233227
141,0.183,0.1985954497749261
141,0.184,0.19867745937384013
141,0.185,0.19875931488924364
141,0.186,0.1988410156211497
141,0.187,0.19892256086835908
141,0.188,0.1990039499269482
141,0.189,0.19908518209438109
141,0.19,0.19916625666449062
141,0.191,0.19924717293194832
141,0.192,0.1993279301896711
141,0.193,0.1994085277290797
141,0.194,0.19948896484089368
141,0.195,0.19956924081552324
141,0.196,0.19964935494133995
141,0.197,0.199729306506444
141,0.198,0.19980909479653913
141,0.199,0.1998887190980898
141,0.2,0.19996817869556593
141,0.201,0.20004747287336372
141,0.202,0.2001266009138018
141,0.203,0.20020556209877777
141,0.20400000000000001,0.20028435571022069
141,0.20500000000000002,0.20036298102615685
141,0.20600000000000002,0.20044143732822006
141,0.20700000000000002,0.20051972389314243
141,0.20800000000000002,0.2005978399982195
141,0.209,0.20067578492045735
141,0.21,0.20075355793675198
141,0.211,0.2008311583198461
141,0.212,0.20090858534425898
141,0.213,0.20098583828486777
141,0.214,0.2010629164120752
141,0.215,0.2011398189986794
141,0.216,0.20121654531551098
141,0.217,0.2012930946320894
141,0.218,0.20136946621909257
141,0.219,0.201445659343496
141,0.22,0.2015216732742423
141,0.221,0.20159750727885445
141,0.222,0.20167316062324692
141,0.223,0.20174863257439585
141,0.224,0.20182392239604752
141,0.225,0.2018990293543853
141,0.226,0.2019739527123955
141,0.227,0.202048691733889
141,0.228,0.20212324568199108
141,0.229,0.20219761381897416
141,0.23,0.20227179540576912
141,0.231,0.20234578970486572
141,0.232,0.20241959597576847
141,0.233,0.20249321347981375
141,0.234,0.202566641475806
141,0.23500000000000001,0.20263987922310345
141,0.23600000000000002,0.20271292598077373
141,0.23700000000000002,0.20278578100717537
141,0.23800000000000002,0.20285844355975885
141,0.23900000000000002,0.20293091289704857
141,0.24,0.2030031882745742
141,0.241,0.20307526895095468
141,0.242,0.20314715418135287
141,0.243,0.20321884322180855
141,0.244,0.20329033532946905
141,0.245,0.20336162975817962
141,0.246,0.20343272576485627
141,0.247,0.20350362260341492
141,0.248,0.20357431952804805
141,0.249,0.20364481579472227
141,0.25,0.20371511065731118
141,0.251,0.20378520336938905
141,0.252,0.2038550931855977
141,0.253,0.20392477935916392
141,0.254,0.20399426114447983
141,0.255,0.20406353779478476
141,0.256,0.20413260856455584
141,0.257,0.2042014727056058
141,0.258,0.20427012947338846
141,0.259,0.20433857811974449
141,0.26,0.2044068178992277
141,0.261,0.20447484806465527
141,0.262,0.20454266786984887
141,0.263,0.204610276568443
141,0.264,0.20467767341440984
141,0.265,0.20474485766132727
141,0.266,0.20481182856287805
141,0.267,0.20487858537330988
141,0.268,0.20494512734663906
141,0.269,0.20501145373843344
141,0.27,0.20507756380251496
141,0.271,0.20514345679372736
141,0.272,0.20520913196778012
141,0.273,0.2052745885796553
141,0.274,0.2053398258851366
141,0.275,0.20540484314117913
141,0.276,0.20546963960309256
141,0.277,0.205534214529155
141,0.278,0.20559856717562675
141,0.279,0.20566269680008542
141,0.28,0.20572660266097448
141,0.281,0.20579028401791005
141,0.28200000000000003,0.20585374012839036
141,0.28300000000000003,0.2059169702526949
141,0.28400000000000003,0.20597997365086523
141,0.28500000000000003,0.2060427495843885
141,0.28600000000000003,0.20610529731355992
141,0.28700000000000003,0.20616761610182488
141,0.28800000000000003,0.20622970521038098
141,0.289,0.20629156390294062
141,0.29,0.2063531914434411
141,0.291,0.20641458709716504
141,0.292,0.20647575012863695
141,0.293,0.2065366798043889
141,0.294,0.20659737539155382
141,0.295,0.20665783615831118
141,0.296,0.20671806137329535
141,0.297,0.2067780503044216
141,0.298,0.20683780222457065
141,0.299,0.20689731640369208
141,0.3,0.20695659211377682
141,0.301,0.20701562862988737
141,0.302,0.20707442522375724
141,0.303,0.20713298117247192
141,0.304,0.20719129575213996
141,0.305,0.20724936823985873
141,0.306,0.20730719791424446
141,0.307,0.20736478405503173
141,0.308,0.207422125943573
141,0.309,0.20747922286058712
141,0.31,0.2075360740905176
141,0.311,0.2075926789180123
141,0.312,0.2076490366276349
141,0.313,0.20770514650733135
141,0.314,0.20776100784553792
141,0.315,0.2078166199317062
141,0.316,0.20787198205760593
141,0.317,0.20792709351424926
141,0.318,0.20798195359750415
141,0.319,0.2080365616009388
141,0.32,0.20809091682301672
141,0.321,0.20814501856191353
141,0.322,0.2081988661166182
141,0.323,0.2082524587890474
141,0.324,0.20830579588356868
141,0.325,0.20835887670418562
141,0.326,0.20841170055708585
141,0.327,0.20846426675073015
141,0.328,0.20851657459518325
141,0.329,0.2085686234020407
141,0.33,0.20862041248365276
141,0.331,0.20867194115772264
141,0.332,0.2087232087384332
141,0.333,0.2087742145467899
141,0.334,0.20882495790237904
141,0.335,0.20887543812935744
141,0.336,0.20892565455065826
141,0.337,0.20897560649471586
141,0.338,0.20902529328828118
141,0.339,0.20907471426381952
141,0.34,0.2091238687536806
141,0.341,0.20917275609238944
141,0.342,0.2092213756172126
141,0.343,0.20926972666711485
141,0.34400000000000003,0.2093178085842613
141,0.34500000000000003,0.2093656207102806
141,0.34600000000000003,0.20941316239359103
141,0.34700000000000003,0.20946043298044092
141,0.34800000000000003,0.20950743182223502
141,0.34900000000000003,0.20955415827207752
141,0.35000000000000003,0.20960061168341076
141,0.35100000000000003,0.20964679141503895
141,0.352,0.2096926968267896
141,0.353,0.20973832728110509
141,0.354,0.2097836821417306
141,0.355,0.20982876077811646
141,0.356,0.20987356255847522
141,0.357,0.20991808685576074
141,0.358,0.2099623330455384
141,0.359,0.21000630050532815
141,0.36,0.21004998861594126
141,0.361,0.21009339675897265
141,0.362,0.2101365243218522
141,0.363,0.21017937069223935
141,0.364,0.2102219352622876
141,0.365,0.21026421742563067
141,0.366,0.2103062165789945
141,0.367,0.21034793212283975
141,0.368,0.2103893634597464
141,0.369,0.210430509995498
141,0.37,0.21047137113831738
141,0.371,0.21051194629960102
141,0.372,0.21055223489543035
141,0.373,0.21059223634234764
141,0.374,0.21063195006142843
141,0.375,0.2106713754760462
141,0.376,0.21071051201406465
141,0.377,0.21074935910547615
141,0.378,0.21078791618328463
141,0.379,0.2108261826842518
141,0.38,0.21086415804766317
141,0.381,0.2109018417176901
141,0.382,0.2109392331404063
141,0.383,0.2109763317655306
141,0.384,0.2110131370455649
141,0.385,0.21104964843813467
141,0.386,0.2110858654018632
141,0.387,0.211121787400865
141,0.388,0.2111574139025164
141,0.389,0.2111927443762519
141,0.39,0.21122777829628525
141,0.391,0.21126251513999816
141,0.392,0.21129695438925594
141,0.393,0.21133109552727383
141,0.394,0.21136493804349418
141,0.395,0.21139848142913786
141,0.396,0.21143172518093134
141,0.397,0.2114646687968897
141,0.398,0.21149731178141787
141,0.399,0.21152965364083423
141,0.4,0.21156169388615242
141,0.401,0.21159343203163797
141,0.402,0.21162486759569057
141,0.403,0.2116560001011679
141,0.404,0.2116868290734135
141,0.405,0.21171735404320105
141,0.406,0.21174757454535592
141,0.40700000000000003,0.2117774901171935
141,0.40800000000000003,0.21180710030056488
141,0.40900000000000003,0.21183640464219664
141,0.41000000000000003,0.21186540269245618
141,0.41100000000000003,0.21189409400557263
141,0.41200000000000003,0.21192247813941265
141,0.41300000000000003,0.2119505546570649
141,0.41400000000000003,0.21197832312622517
141,0.41500000000000004,0.21200578311691384
141,0.41600000000000004,0.21203293420403088
141,0.417,0.21205977596729902
141,0.418,0.21208630799091802
141,0.419,0.21211252986263435
141,0.42,0.21213844117442623
141,0.421,0.21216404152322774
141,0.422,0.21218933050984676
141,0.423,0.21221430774062827
141,0.424,0.21223897282353252
141,0.425,0.2122633253747694
141,0.426,0.2122873650108351
141,0.427,0.2123110913571749
141,0.428,0.21233450403956924
141,0.429,0.21235760269084278
141,0.43,0.21238038694808095
141,0.431,0.2124028564522877
141,0.432,0.21242501084905013
141,0.433,0.21244684978914372
141,0.434,0.21246837292714527
141,0.435,0.21248957992318415
141,0.436,0.21251047044114338
141,0.437,0.21253104415075832
141,0.438,0.21255130072517503
141,0.439,0.21257123984333662
141,0.44,0.21259086118751624
141,0.441,0.21261016444661618
141,0.442,0.21262914931278584
141,0.443,0.21264781548412862
141,0.444,0.21266616266248864
141,0.445,0.2126841905549549
141,0.446,0.2127018988740744
141,0.447,0.21271928733631876
141,0.448,0.21273635566369223
141,0.449,0.2127531035826933
141,0.45,0.21276953082467095
141,0.451,0.21278563712671192
141,0.452,0.21280142223051432
141,0.453,0.21281688588118328
141,0.454,0.21283202783126176
141,0.455,0.21284684783706967
141,0.456,0.21286134565976952
141,0.457,0.21287552106594956
141,0.458,0.2128893738269066
141,0.459,0.21290290371958567
141,0.46,0.2129161105245954
141,0.461,0.2129289940296738
141,0.462,0.2129415540266583
141,0.463,0.21295379031192926
141,0.464,0.21296570268753492
141,0.465,0.21297729096012322
141,0.466,0.21298855494303723
141,0.467,0.2129994944532966
141,0.468,0.21301010931314776
141,0.46900000000000003,0.21302039935094322
141,0.47000000000000003,0.2130303643998159
141,0.47100000000000003,0.21304000429654887
141,0.47200000000000003,0.21304931888572162
141,0.47300000000000003,0.21305830801577144
141,0.47400000000000003,0.21306697154036128
141,0.47500000000000003,0.21307530931854987
141,0.47600000000000003,0.21308332121542847
141,0.47700000000000004,0.21309100709835735
141,0.47800000000000004,0.2130983668446915
141,0.47900000000000004,0.21310540033304107
141,0.48,0.21311210744880574
141,0.481,0.21311848808328668
141,0.482,0.21312454213234486
141,0.483,0.2131302694962943
141,0.484,0.21313567008269155
141,0.485,0.21314074380286605
141,0.486,0.21314549057474083
141,0.487,0.21314991031977046
141,0.488,0.21315400296625361
141,0.489,0.21315776844683812
141,0.49,0.21316120670098057
141,0.491,0.21316431767174276
141,0.492,0.21316710130847816
141,0.493,0.21316955756613906
141,0.494,0.21317168640352602
141,0.495,0.21317348778657857
141,0.496,0.21317496168537226
141,0.497,0.2131761080756666
141,0.498,0.21317692693995974
141,0.499,0.21317741826364706
141,0.5,0.21317758203903223
141,0.501,0.213177418263621
141,0.502,0.21317692693974397
141,0.503,0.2131761080761901
141,0.504,0.21317496168501007
141,0.505,0.21317348778657633
141,0.506,0.21317168640338216
141,0.507,0.21316955756609432
141,0.508,0.21316710130897326
141,0.509,0.21316431767183533
141,0.51,0.21316120670104918
141,0.511,0.21315776844690684
141,0.512,0.21315400296632236
141,0.513,0.213149910319934
141,0.514,0.2131454905748334
141,0.515,0.21314074380353118
141,0.516,0.21313567008328585
141,0.517,0.21313026949629213
141,0.518,0.2131245421322718
141,0.519,0.21311848808324194
141,0.52,0.21311210744885054
141,0.521,0.2131054003325842
141,0.522,0.21309836684485498
141,0.523,0.21309100709835524
141,0.524,0.21308332121458776
141,0.525,0.21307530931861865
141,0.526,0.2130669715406002
141,0.527,0.21305830801576917
141,0.528,0.21304931888579048
141,0.529,0.21304000429609202
141,0.53,0.21303036439988463
141,0.531,0.21302039935146663
141,0.532,0.21301010931324035
141,0.533,0.2129994944533183
141,0.534,0.21298855494317678
141,0.535,0.21297729096014953
141,0.536,0.2129657026866941
141,0.537,0.21295379031150083
141,0.538,0.21294155402624834
141,0.539,0.2129289940297425
141,0.54,0.21291611052473505
141,0.541,0.21290290371919968
141,0.542,0.21288937382644973
141,0.543,0.2128755210659757
141,0.544,0.21286134566029294
141,0.545,0.21284684783699662
141,0.546,0.2128320278313021
141,0.547,0.21281688588128042
141,0.548,0.2128014222304412
141,0.549,0.2127856371267097
141,0.55,0.21276953082483901
141,0.551,0.21275310358278587
141,0.552,0.21273635566369012
141,0.553,0.2127192873363874
141,0.554,0.21270189887431332
141,0.555,0.21268419055502366
141,0.556,0.21266616266232072
141,0.557,0.21264781548371411
141,0.558,0.21262914931299629
141,0.559,0.21261016444625405
141,0.56,0.21259086118744314
141,0.561,0.21257123984249585
141,0.562,0.21255130072517286
141,0.5630000000000001,0.21253104415073218
141,0.5640000000000001,0.2125104704410704
141,0.5650000000000001,0.21248957992321044
141,0.5660000000000001,0.2124683729272139
141,0.5670000000000001,0.21244684978916545
141,0.5680000000000001,0.21242501084904788
141,0.5690000000000001,0.2124028564523281
141,0.5700000000000001,0.2123803869482914
141,0.5710000000000001,0.21235760269067486
141,0.5720000000000001,0.21233450403963802
141,0.5730000000000001,0.21231109135678886
141,0.5740000000000001,0.21228736501051992
141,0.5750000000000001,0.21226332537483808
141,0.5760000000000001,0.21223897282360113
141,0.577,0.2122143077406261
141,0.578,0.21218933051037017
141,0.579,0.21216404152375126
141,0.58,0.21213844117442396
141,0.581,0.2121125298627741
141,0.582,0.21208630799105765
141,0.583,0.2120597759673677
141,0.584,0.2120329342041257
141,0.585,0.21200578311698248
141,0.586,0.21197832312631995
141,0.587,0.2119505546577039
141,0.588,0.2119224781395523
141,0.589,0.2118940940050447
141,0.59,0.2118654026924017
141,0.591,0.2118364046421421
141,0.592,0.21180710030070457
141,0.593,0.2117774901172622
141,0.594,0.21174757454506699
141,0.595,0.21171735404372444
141,0.596,0.21168682907379505
141,0.597,0.21165600010130747
141,0.598,0.21162486759578542
141,0.599,0.21159343203163566
141,0.6,0.21156169388612403
141,0.601,0.21152965364083198
141,0.602,0.2114973117818703
141,0.603,0.2114646687969583
141,0.604,0.21143172518095532
141,0.605,0.2113984814293483
141,0.606,0.2113649380434919
141,0.607,0.21133109552772633
141,0.608,0.2112969543889931
141,0.609,0.21126251514059255
141,0.61,0.21122777829635386
141,0.611,0.21119274437634672
141,0.612,0.2111574139025143
141,0.613,0.2111217874009
141,0.614,0.2110858654020737
141,0.615,0.21104964843777696
141,0.616,0.21101313704563351
141,0.617,0.210976331765812
141,0.618,0.2109392331406168
141,0.619,0.2109018417177118
141,0.62,0.21086415804811576
141,0.621,0.21082618268424946
141,0.622,0.2107879161832115
141,0.623,0.21074935910547402
141,0.624,0.2107105120141758
141,0.625,0.21067137547604387
141,0.626,0.21063195006111313
141,0.627,0.2105922363423739
141,0.628,0.21055223489547503
141,0.629,0.21051194629966968
141,0.63,0.21047137113795528
141,0.631,0.21043050999513585
141,0.632,0.21038936345971576
141,0.633,0.21034793212288455
141,0.634,0.21030621657906312
141,0.635,0.21026421742555762
141,0.636,0.21022193526228533
141,0.637,0.21017937069230797
141,0.638,0.21013652432184998
141,0.639,0.21009339675897032
141,0.64,0.21004998861591512
141,0.641,0.21000630050549624
141,0.642,0.2099623330455645
141,0.643,0.2099180868562558
141,0.644,0.20987356255833123
141,0.645,0.20982876077763563
141,0.646,0.20978368214196508
141,0.647,0.20973832728074754
141,0.648,0.20969269682669245
141,0.649,0.20964679141508374
141,0.65,0.2096006116834392
141,0.651,0.2095541582716272
141,0.652,0.2095074318222302
141,0.653,0.2094604329805408
141,0.654,0.2094131623935524
141,0.655,0.2093656207107638
141,0.656,0.20931780858335636
141,0.657,0.20926972666719085
141,0.658,0.20922137561686216
141,0.659,0.20917275609239383
141,0.66,0.2091238687536851
141,0.661,0.2090747142638671
141,0.662,0.20902529328835712
141,0.663,0.20897560649469193
141,0.664,0.20892565455087714
141,0.665,0.20887543812890713
141,0.666,0.20882495790238348
141,0.667,0.20877421454700884
141,0.668,0.20872320873848993
141,0.669,0.20867194115770316
141,0.67,0.20862041248363317
141,0.671,0.20856862340166188
141,0.672,0.20851657459568557
141,0.673,0.20846426675071067
141,0.674,0.2084117005571901
141,0.675,0.20835887670411862
141,0.676,0.20830579588361625
141,0.677,0.2082524587890518
141,0.678,0.20819886611664662
141,0.679,0.20814501856188966
141,0.68,0.20809091682294967
141,0.681,0.2080365616011861
141,0.682,0.2079819535970347
141,0.683,0.207927093514282
141,0.684,0.20787198205713175
141,0.685,0.20781661993216538
141,0.686,0.20776100784558543
141,0.687,0.2077051465074788
141,0.6880000000000001,0.20764903662756784
141,0.6890000000000001,0.20759267891759042
141,0.6900000000000001,0.20753607409049363
141,0.6910000000000001,0.20747922286075848
141,0.6920000000000001,0.20742212594309434
141,0.6930000000000001,0.20736478405520758
141,0.6940000000000001,0.20730719791429658
141,0.6950000000000001,0.20724936823993473
141,0.6960000000000001,0.20719129575176115
141,0.6970000000000001,0.20713298117260015
141,0.6980000000000001,0.20707442522383313
141,0.6990000000000001,0.20701562862943712
141,0.7000000000000001,0.20695659211390033
141,0.7010000000000001,0.20689731640376796
141,0.7020000000000001,0.20683780222481796
141,0.7030000000000001,0.20677805030505225
141,0.704,0.2067180613729449
141,0.705,0.20665783615853006
141,0.706,0.20659737539182516
141,0.707,0.2065366798043649
141,0.708,0.20647575012849845
141,0.709,0.20641458709721705
141,0.71,0.20635319144348868
141,0.711,0.20629156390304054
141,0.712,0.20622970521036155
141,0.713,0.2061676161018724
141,0.714,0.2061052973141621
141,0.715,0.2060427495839574
141,0.716,0.20597997365086967
141,0.717,0.20591697025274686
141,0.718,0.20585374012837088
141,0.719,0.20579028401748367
141,0.72,0.20572660266157672
141,0.721,0.20566269680025684
141,0.722,0.20559856717575503
141,0.723,0.20553421452937398
141,0.724,0.20546963960331155
141,0.725,0.20540484314123109
141,0.726,0.2053398258852409
141,0.727,0.20527458857925251
141,0.728,0.20520913196778456
141,0.729,0.20514345679373186
141,0.73,0.2050775638025194
141,0.731,0.20501145373843782
141,0.732,0.20494512734726522
141,0.733,0.20487858537324283
141,0.734,0.20481182856288244
141,0.735,0.20474485766133171
141,0.736,0.20467767341410253
141,0.737,0.2046102765684905
141,0.738,0.2045426678698773
141,0.739,0.20447484806468363
141,0.74,0.20440681789926052
141,0.741,0.2043385781198444
141,0.742,0.20427012947348833
141,0.743,0.20420147270585315
141,0.744,0.204132608564134
141,0.745,0.20406353779502767
141,0.746,0.20399426114455588
141,0.747,0.20392477935923986
141,0.748,0.20385509318562606
141,0.749,0.20378520336956046
141,0.75,0.20371511065724418
141,0.751,0.20364481579475502
141,0.752,0.20357431952865018
141,0.753,0.20350362260293625
141,0.754,0.2034327257646445
141,0.755,0.20336162975830313
141,0.756,0.20329033532947355
141,0.757,0.20321884322195605
141,0.758,0.20314715418138568
141,0.759,0.20307526895103062
141,0.76,0.203003188274607
141,0.761,0.20293091289705295
141,0.762,0.20285844355973492
141,0.763,0.20278578100727968
141,0.764,0.20271292598099266
141,0.765,0.202639879223251
141,0.766,0.202566641475882
141,0.767,0.20249321347984656
141,0.768,0.2024195959763232
141,0.769,0.20234578970455847
141,0.77,0.2022717954058451
141,0.771,0.2021976138185715
141,0.772,0.20212324568213852
141,0.773,0.20204869173391266
141,0.774,0.20197395271247148
141,0.775,0.20189902935443738
141,0.776,0.20182392239614738
141,0.777,0.20174863257398873
141,0.778,0.20167316062332286
141,0.779,0.201597507278361
141,0.78,0.20152167327417525
141,0.781,0.20144565934309805
141,0.782,0.20136946621861834
141,0.783,0.20129309463216538
141,0.784,0.20121654531520372
141,0.785,0.2011398189987793
141,0.786,0.20106291641210805
141,0.787,0.2009858382843459
141,0.788,0.20090858534478967
141,0.789,0.2008311583191124
141,0.79,0.20075355793625416
141,0.791,0.20067578492091653
141,0.792,0.2005978399983953
141,0.793,0.20051972389314687
141,0.794,0.2004414373278653
141,0.795,0.20036298102626127
141,0.796,0.20028435571019676
141,0.797,0.2002055620988537
141,0.798,0.20012660091337536
141,0.799,0.20004747287336816
141,0.8,0.1999681786952826
141,0.801,0.19988871909752481
141,0.802,0.199809094796639
141,0.803,0.19972930650649157
141,0.804,0.19964935494177077
141,0.805,0.19956924081552774
141,0.806,0.19948896484094125
141,0.807,0.1994085277292555
141,0.808,0.1993279301896756
141,0.809,0.1992471729319812
141,0.81,0.1991662566645666
141,0.811,0.19908518209445708
141,0.812,0.19900394992704812
141,0.8130000000000001,0.19892256086846338
141,0.8140000000000001,0.1988410156212017
141,0.8150000000000001,0.1987593148888364
141,0.8160000000000001,0.19867745937294423
141,0.8170000000000001,0.1985954497745282
141,0.8180000000000001,0.19851328679246055
141,0.8190000000000001,0.19843097112527242
141,0.8200000000000001,0.19834850346996974
141,0.8210000000000001,0.19826588452240967
141,0.8220000000000001,0.19818311497718644
141,0.8230000000000001,0.19810019552842445
141,0.8240000000000001,0.19801712686879142
141,0.8250000000000001,0.19793390968882624
141,0.8260000000000001,0.19785054467954905
141,0.8270000000000001,0.19776703252820993
141,0.8280000000000001,0.197683373924047
141,0.8290000000000001,0.19759956955281255
141,0.8300000000000001,0.19751562009896062
141,0.8310000000000001,0.19743152624759358
141,0.8320000000000001,0.1973472886805927
141,0.833,0.1972629080789764
141,0.834,0.19717838512408029
141,0.835,0.19709372049357526
141,0.836,0.19700891486589256
141,0.837,0.1969239689162013
141,0.838,0.19683888332054572
141,0.839,0.1967536587517092
141,0.84,0.19666829588221993
141,0.841,0.19658279538279216
141,0.842,0.19649715792413203
141,0.843,0.19641138417316611
141,0.844,0.19632547479730694
141,0.845,0.19623943046209852
141,0.846,0.19615325183211235
141,0.847,0.1960669395704847
141,0.848,0.19598049433773573
141,0.849,0.19589391679529855
141,0.85,0.19580720760025655
141,0.851,0.19572036741108667
141,0.852,0.1956333968831485
141,0.853,0.1955462966711466
141,0.854,0.19545906742820973
141,0.855,0.19537170980661367
141,0.856,0.19528422445575375
141,0.857,0.19519661202445987
141,0.858,0.19510887316117725
141,0.859,0.19502100851101
141,0.86,0.19493301871843105
141,0.861,0.19484490442674915
141,0.862,0.19475666627838717
141,0.863,0.19466830491137255
141,0.864,0.19457982096707524
141,0.865,0.19449121508115338
141,0.866,0.19440248788919157
141,0.867,0.19431364002685395
141,0.868,0.1942246721260128
141,0.869,0.1941355848170827
141,0.87,0.19404637873201644
141,0.871,0.1939570544977014
141,0.872,0.19386761274130238
141,0.873,0.19377805408799464
141,0.874,0.19368837916193546
141,0.875,0.19359858858554918
141,0.876,0.19350868297968377
141,0.877,0.19341866296311994
141,0.878,0.19332852915417695
141,0.879,0.1932382821686346
141,0.88,0.19314792262129754
141,0.881,0.19305745112587033
141,0.882,0.19296686829353138
141,0.883,0.19287617473532145
141,0.884,0.19278537105841112
141,0.885,0.19269445787037168
141,0.886,0.19260343577750494
141,0.887,0.19251230538305444
141,0.888,0.19242106728996008
141,0.889,0.19232972209798627
141,0.89,0.19223827040767472
141,0.891,0.19214671281600074
141,0.892,0.1920550499200778
141,0.893,0.19196328231297605
141,0.894,0.19187141058915486
141,0.895,0.1917794353399704
141,0.896,0.19168735715460783
141,0.897,0.19159517662245734
141,0.898,0.19150289432973544
141,0.899,0.19141051086112723
141,0.9,0.19131802680110235
141,0.901,0.19122544273208178
141,0.902,0.19113275923288456
141,0.903,0.19103997688438953
141,0.904,0.19094709626244016
141,0.905,0.1908541179441668
141,0.906,0.19076104250243514
141,0.907,0.19066787051101883
141,0.908,0.1905746025399255
141,0.909,0.19048123915887769
141,0.91,0.19038778093581535
141,0.911,0.190294228437026
141,0.912,0.190200582227136
141,0.913,0.19010684286886773
141,0.914,0.19001301092454315
141,0.915,0.18991908695329388
141,0.916,0.18982507151384526
141,0.917,0.18973096516197804
141,0.918,0.1896367684540324
141,0.919,0.18954248194316983
141,0.92,0.18944810618041072
141,0.921,0.18935364171770439
141,0.922,0.18925908910249103
141,0.923,0.18916444888241
141,0.924,0.18906972160223892
141,0.925,0.18897490780759194
141,0.926,0.18888000803936586
141,0.927,0.18878502283883994
141,0.928,0.18868995274506742
141,0.929,0.18859479829560347
141,0.93,0.18849956002619497
141,0.931,0.18840423847235796
141,0.932,0.18830883416563235
141,0.933,0.18821334763798245
141,0.934,0.18811777941827804
141,0.935,0.18802213003516707
141,0.936,0.18792640001508376
141,0.937,0.18783058988263793
141,0.9380000000000001,0.18773470016060081
141,0.9390000000000001,0.18763873137138073
141,0.9400000000000001,0.18754268403484134
141,0.9410000000000001,0.18744655866890927
141,0.9420000000000001,0.1873503557917089
141,0.9430000000000001,0.18725407591739415
141,0.9440000000000001,0.1871577195601866
141,0.9450000000000001,0.1870612872321292
141,0.9460000000000001,0.18696477944421877
141,0.9470000000000001,0.18686819670433366
141,0.9480000000000001,0.18677153952095726
141,0.9490000000000001,0.18667480839902167
141,0.9500000000000001,0.1865780038431212
141,0.9510000000000001,0.1864811263564463
141,0.9520000000000001,0.1863841764395147
141,0.9530000000000001,0.18628715459242454
141,0.9540000000000001,0.18619006131213553
141,0.9550000000000001,0.18609289709574098
141,0.9560000000000001,0.18599566243710058
141,0.9570000000000001,0.1858983578311856
141,0.9580000000000001,0.18580098376797424
141,0.9590000000000001,0.18570354073835038
141,0.96,0.18560602923113198
141,0.961,0.1855084497319944
141,0.962,0.1854108027274854
141,0.963,0.1853130887013086
141,0.964,0.18521530813541387
141,0.965,0.18511746151081188
141,0.966,0.18501954930615655
141,0.967,0.18492157199959727
141,0.968,0.18482353006701782
141,0.969,0.1847254239833069
141,0.97,0.18462725422033513
141,0.971,0.18452902125129034
141,0.972,0.18443072554435191
141,0.973,0.1843323675685408
141,0.974,0.1842339477907863
141,0.975,0.1841354666763492
141,0.976,0.18403692468905625
141,0.977,0.1839383222907773
141,0.978,0.18383965994253748
141,0.979,0.18374093810333392
141,0.98,0.18364215723046368
141,0.981,0.18354331778073207
141,0.982,0.1834444202080071
141,0.983,0.18334546496570167
141,0.984,0.1832464525046303
141,0.985,0.1831473832763219
141,0.986,0.18304825772841507
141,0.987,0.18294907630781637
141,0.988,0.18284983945997277
141,0.989,0.18275054762946072
141,0.99,0.1826512012579905
141,0.991,0.18255180078708708
141,0.992,0.18245234665613047
141,0.993,0.18235283930330945
141,0.994,0.1822532791643885
141,0.995,0.1821536666753767
141,0.996,0.182054002269943
141,0.997,0.18195428637832456
141,0.998,0.18185451943282946
141,0.999,0.18175470186222378
141,1.0,0.1816548340942415
181,0.0,0.18149528301438048
181,0.001,0.181595144886145
181,0.002,0.18169495664677185
181,0.003,0.18179471787007753
181,0.004,0.1818944281256669
181,0.005,0.1819940869848545
181,0.006,0.18209369401353875
181,0.007,0.18219324878041973
181,0.008,0.1822927508489636
181,0.009000000000000001,0.18239219978256482
181,0.01,0.18249159514270147
181,0.011,0.18259093649224023
181,0.012,0.18269022338723453
181,0.013000000000000001,0.18278945538841046
181,0.014,0.18288863204944744
181,0.015,0.18298775292510702
181,0.016,0.18308681756934134
181,0.017,0.18318582553211837
181,0.018000000000000002,0.18328477636571003
181,0.019,0.18338366961668415
181,0.02,0.18348250483110065
181,0.021,0.18358128155738695
181,0.022,0.18367999933767404
181,0.023,0.1837786577139752
181,0.024,0.18387725622699472
181,0.025,0.18397579441806436
181,0.026000000000000002,0.184074271822691
181,0.027,0.18417268797814637
181,0.028,0.18427104241970782
181,0.029,0.18436933467958166
181,0.03,0.18446756428934083
181,0.031,0.18456573077998495
181,0.032,0.184663833679659
181,0.033,0.18476187251430254
181,0.034,0.18485984681112702
181,0.035,0.18495775609290582
181,0.036000000000000004,0.1850555998823795
181,0.037,0.18515337770033935
181,0.038,0.1852510890652614
181,0.039,0.1853487334958781
181,0.04,0.18544631050872587
181,0.041,0.18554381961714553
181,0.042,0.18564126033449696
181,0.043000000000000003,0.18573863217191436
181,0.044,0.18583593464018006
181,0.045,0.1859331672474399
181,0.046,0.18603032949988463
181,0.047,0.18612742090350867
181,0.048,0.18622444096031943
181,0.049,0.186321389173356
181,0.05,0.18641826504391606
181,0.051000000000000004,0.18651506806884446
181,0.052000000000000005,0.18661179774733283
181,0.053,0.18670845357487728
181,0.054,0.18680503504368715
181,0.055,0.18690154164870426
181,0.056,0.18699797287927755
181,0.057,0.18709432822605843
181,0.058,0.18719060717589725
181,0.059000000000000004,0.1872868092151921
181,0.06,0.18738293382850385
181,0.061,0.18747898049944864
181,0.062,0.18757494870874125
181,0.063,0.18767083793749986
181,0.064,0.18776664766151516
181,0.065,0.18786237736024727
181,0.066,0.1879580265070052
181,0.067,0.188053594576252
181,0.068,0.18814908103896674
181,0.069,0.18824448536628566
181,0.07,0.1883398070269893
181,0.07100000000000001,0.1884350454869527
181,0.07200000000000001,0.1885302002127817
181,0.073,0.18862527066852544
181,0.074,0.18872025631572795
181,0.075,0.1888151566160651
181,0.076,0.18890997102747623
181,0.077,0.18900469900910385
181,0.078,0.1890993400151915
181,0.079,0.18919389350205404
181,0.08,0.1892883589204827
181,0.081,0.1893827357225605
181,0.082,0.18947702335734393
181,0.083,0.18957122127394418
181,0.084,0.18966532891775398
181,0.085,0.18975934573404876
181,0.08600000000000001,0.18985327116531545
181,0.08700000000000001,0.1899471046532246
181,0.088,0.19004084563883747
181,0.089,0.19013449355949527
181,0.09,0.19022804785301275
181,0.091,0.1903215079532846
181,0.092,0.19041487329464693
181,0.093,0.19050814330947372
181,0.094,0.1906013174272662
181,0.095,0.19069439507840127
181,0.096,0.19078737568830975
181,0.097,0.1908802586836049
181,0.098,0.19097304348866942
181,0.099,0.19106572952578524
181,0.1,0.19115831621580834
181,0.101,0.19125080297819652
181,0.10200000000000001,0.1913431892305025
181,0.10300000000000001,0.19143547438851358
181,0.10400000000000001,0.1915276578681875
181,0.105,0.1916197390808612
181,0.106,0.19171171743904994
181,0.107,0.19180359235321684
181,0.108,0.19189536323029602
181,0.109,0.19198702947812565
181,0.11,0.1920785905012962
181,0.111,0.1921700457036592
181,0.112,0.19226139448705057
181,0.113,0.19235263625195034
181,0.114,0.19244377039805047
181,0.115,0.19253479632183002
181,0.116,0.19262571341941673
181,0.117,0.192716521086641
181,0.11800000000000001,0.19280721871339637
181,0.11900000000000001,0.19289780569222784
181,0.12,0.19298828141316665
181,0.121,0.19307864526448962
181,0.122,0.19316889663234876
181,0.123,0.1932590349020066
181,0.124,0.19334905945581962
181,0.125,0.19343896967763274
181,0.126,0.19352876494688875
181,0.127,0.19361844464270564
181,0.128,0.193708008142784
181,0.129,0.19379745482297459
181,0.13,0.19388678405671275
181,0.131,0.19397599521887357
181,0.132,0.1940650876795687
181,0.133,0.19415406080926287
181,0.134,0.19424291397575394
181,0.135,0.19433164654608326
181,0.136,0.19442025788668724
181,0.137,0.19450874735999404
181,0.138,0.19459711433004181
181,0.139,0.19468535815693308
181,0.14,0.19477347820080207
181,0.14100000000000001,0.19486147381957716
181,0.14200000000000002,0.19494934436974143
181,0.14300000000000002,0.1950370892058875
181,0.14400000000000002,0.19512470768380633
181,0.145,0.1952121991540045
181,0.146,0.19529956296773954
181,0.147,0.19538679847456375
181,0.148,0.1954739050220423
181,0.149,0.19556088195827984
181,0.15,0.19564772862699953
181,0.151,0.1957344443734486
181,0.152,0.1958210285380583
181,0.153,0.19590748046328552
181,0.154,0.19599379948812312
181,0.155,0.1960799849507508
181,0.156,0.1961660361891185
181,0.157,0.19625195253697003
181,0.158,0.19633773332990395
181,0.159,0.1964233778992696
181,0.16,0.1965088855779324
181,0.161,0.1965942556957076
181,0.162,0.19667948758031284
181,0.163,0.1967645805595017
181,0.164,0.1968495339595337
181,0.165,0.1969343471058878
181,0.166,0.1970190193211443
181,0.167,0.19710354992793433
181,0.168,0.1971879382466798
181,0.169,0.19727218359672538
181,0.17,0.19735628529697619
181,0.171,0.19744024266444515
181,0.17200000000000001,0.19752405501409737
181,0.17300000000000001,0.19760772166221324
181,0.17400000000000002,0.1976912419210463
181,0.17500000000000002,0.19777461510166372
181,0.176,0.19785784051589556
181,0.177,0.19794091747339065
181,0.178,0.19802384528197964
181,0.179,0.1981066232508159
181,0.18,0.19818925068267904
181,0.181,0.19827172688467004
181,0.182,0.19835405115969518
181,0.183,0.19843622281066414
181,0.184,0.19851824113857913
181,0.185,0.19860010544439904
181,0.186,0.19868181502591958
181,0.187,0.1987633691811072
181,0.188,0.19884476720873467
181,0.189,0.1989260084022414
181,0.19,0.1990070920576038
181,0.191,0.19908801746747606
181,0.192,0.19916878392530385
181,0.193,0.1992493907217029
181,0.194,0.19932983714830216
181,0.195,0.19941012249259044
181,0.196,0.19949024604498672
181,0.197,0.19957020709127105
181,0.198,0.19965000491770435
181,0.199,0.19972963881085226
181,0.2,0.19980910805401791
181,0.201,0.1998884119311159
181,0.202,0.19996754972386427
181,0.203,0.2000465207151938
181,0.20400000000000001,0.20012532418399714
181,0.20500000000000002,0.20020395941098018
181,0.20600000000000002,0.20028242567395754
181,0.20700000000000002,0.20036072225215557
181,0.20800000000000002,0.20043884842132537
181,0.209,0.2005168034584438
181,0.21,0.20059458663793378
181,0.211,0.20067219723466034
181,0.212,0.20074963452160804
181,0.213,0.20082689777276735
181,0.214,0.2009039862595013
181,0.215,0.2009808992528198
181,0.216,0.20105763602326837
181,0.217,0.20113419584006414
181,0.218,0.2012105779727708
181,0.219,0.20128678168990588
181,0.22,0.2013628062580664
181,0.221,0.20143865094518737
181,0.222,0.20151431501586303
181,0.223,0.2015897977366639
181,0.224,0.2016650983723094
181,0.225,0.20174021618568916
181,0.226,0.20181515044299358
181,0.227,0.20188990040507077
181,0.228,0.2019644653350638
181,0.229,0.2020388444938721
181,0.23,0.2021130371436074
181,0.231,0.20218704254471415
181,0.232,0.20226085995778748
181,0.233,0.20233448864236175
181,0.234,0.20240792785691675
181,0.23500000000000001,0.2024811768602942
181,0.23600000000000002,0.20255423491171515
181,0.23700000000000002,0.20262710126809985
181,0.23800000000000002,0.20269977518700405
181,0.23900000000000002,0.20277225592577908
181,0.24,0.2028445427407723
181,0.241,0.202916634888339
181,0.242,0.20298853162357333
181,0.243,0.2030602322042731
181,0.244,0.20313173588278366
181,0.245,0.20320304191562444
181,0.246,0.20327414955816653
181,0.247,0.20334505806329306
181,0.248,0.20341576668625538
181,0.249,0.2034862746804959
181,0.25,0.20355658129971216
181,0.251,0.20362668579838888
181,0.252,0.20369658742912006
181,0.253,0.20376628544487213
181,0.254,0.20383577910028067
181,0.255,0.20390506764708788
181,0.256,0.20397415033891986
181,0.257,0.20404302642871303
181,0.258,0.20411169516934385
181,0.259,0.20418015581313376
181,0.26,0.20424840761419527
181,0.261,0.20431644982336555
181,0.262,0.20438428169594797
181,0.263,0.20445190248406903
181,0.264,0.20451931144060098
181,0.265,0.20458650781811377
181,0.266,0.20465349087084084
181,0.267,0.20472025985254588
181,0.268,0.20478681401653548
181,0.269,0.20485315261637888
181,0.27,0.2049192749066736
181,0.271,0.2049851801409489
181,0.272,0.2050508675745807
181,0.273,0.20511633646256489
181,0.274,0.20518158605954534
181,0.275,0.2052466156212977
181,0.276,0.2053114244032812
181,0.277,0.205376011661985
181,0.278,0.2054403766546541
181,0.279,0.20550451863730373
181,0.28,0.20556843686811377
181,0.281,0.20563213060474544
181,0.28200000000000003,0.20569559910667068
181,0.28300000000000003,0.2057588416314146
181,0.28400000000000003,0.2058218574397921
181,0.28500000000000003,0.20588464579064397
181,0.28600000000000003,0.20594720594568589
181,0.28700000000000003,0.2060095371659889
181,0.28800000000000003,0.20607163871370127
181,0.289,0.20613350985104084
181,0.29,0.20619514984106824
181,0.291,0.20625655794973619
181,0.292,0.20631773343927956
181,0.293,0.20637867557652978
181,0.294,0.2064393836279822
181,0.295,0.2064998568596937
181,0.296,0.20656009454111357
181,0.297,0.20662009594040393
181,0.298,0.2066798603275115
181,0.299,0.2067393869727368
181,0.3,0.20679867514803063
181,0.301,0.2068577241258563
181,0.302,0.20691653317972747
181,0.303,0.20697510158581456
181,0.304,0.20703342861724439
181,0.305,0.20709151355186872
181,0.306,0.20714935566794168
181,0.307,0.20720695424510116
181,0.308,0.20726430856182304
181,0.309,0.20732141790066377
181,0.31,0.20737828154364074
181,0.311,0.2074348987747756
181,0.312,0.20749126887979513
181,0.313,0.20754739114381549
181,0.314,0.20760326485511804
181,0.315,0.20765888930325604
181,0.316,0.2077142637782165
181,0.317,0.20776938757127467
181,0.318,0.20782425997757303
181,0.319,0.20787888028942225
181,0.32,0.2079332478049304
181,0.321,0.20798736182047156
181,0.322,0.20804122163686917
181,0.323,0.20809482655454303
181,0.324,0.20814817587503237
181,0.325,0.20820126890350182
181,0.326,0.20825410494538166
181,0.327,0.20830668330717006
181,0.328,0.2083590033005276
181,0.329,0.20841106423352118
181,0.33,0.2084628654213045
181,0.331,0.20851440617685063
181,0.332,0.20856568581742085
181,0.333,0.20861670366096008
181,0.334,0.20866745902701994
181,0.335,0.2087179512387416
181,0.336,0.20876817961895405
181,0.337,0.20881814349530192
181,0.338,0.20886784219471943
181,0.339,0.20891727504603097
181,0.34,0.2089664413840806
181,0.341,0.20901534054110377
181,0.342,0.20906397185351583
181,0.343,0.20911233466095808
181,0.34400000000000003,0.20916042830341164
181,0.34500000000000003,0.20920825212380423
181,0.34600000000000003,0.2092558054672105
181,0.34700000000000003,0.20930308768090022
181,0.34800000000000003,0.2093500981150515
181,0.34900000000000003,0.20939683612213172
181,0.35000000000000003,0.20944330105560105
181,0.35100000000000003,0.20948949227242447
181,0.352,0.20953540913262414
181,0.353,0.209581050997736
181,0.354,0.20962641723085623
181,0.355,0.20967150720017275
181,0.356,0.20971632027399417
181,0.357,0.20976085582381504
181,0.358,0.20980511322584589
181,0.359,0.20984909185562672
181,0.36,0.20989279109300857
181,0.361,0.2099362103217316
181,0.362,0.20997934892446246
181,0.363,0.2100222062912972
181,0.364,0.2100647818127493
181,0.365,0.2101070748803019
181,0.366,0.21014908489311607
181,0.367,0.21019081124856082
181,0.368,0.21023225334851597
181,0.369,0.21027341059969668
181,0.37,0.21031428240938782
181,0.371,0.21035486818719645
181,0.372,0.2103951673489069
181,0.373,0.21043517931088218
181,0.374,0.21047490349311682
181,0.375,0.21051433931938457
181,0.376,0.2105534862152345
181,0.377,0.2105923436106265
181,0.378,0.21063091093880015
181,0.379,0.21066918763494463
181,0.38,0.21070717313821574
181,0.381,0.21074486689210992
181,0.382,0.21078226834051556
181,0.383,0.21081937693456337
181,0.384,0.21085619212662204
181,0.385,0.21089271337058485
181,0.386,0.2109289401280594
181,0.387,0.21096487186060653
181,0.388,0.21100050803421194
181,0.389,0.21103584811906473
181,0.39,0.21107089158915648
181,0.391,0.21110563792119225
181,0.392,0.21114008659459166
181,0.393,0.21117423709368177
181,0.394,0.21120808890645226
181,0.395,0.211241641524544
181,0.396,0.211274894442186
181,0.397,0.21130784715964468
181,0.398,0.2113404991785226
181,0.399,0.21137285000477612
181,0.4,0.21140489914932714
181,0.401,0.211436646126465
181,0.402,0.211468090453787
181,0.403,0.21149923165208614
181,0.404,0.21153006924784687
181,0.405,0.21156060277130212
181,0.406,0.21159083175407473
181,0.40700000000000003,0.21162075573657102
181,0.40800000000000003,0.21165037425805422
181,0.40900000000000003,0.21167968686521588
181,0.41000000000000003,0.2117086931071397
181,0.41100000000000003,0.21173739253886797
181,0.41200000000000003,0.2117657847179999
181,0.41300000000000003,0.2117938692053855
181,0.41400000000000003,0.2118216455685204
181,0.41500000000000004,0.21184911337715198
181,0.41600000000000004,0.21187627220704836
181,0.417,0.2119031216359688
181,0.418,0.21192966124672527
181,0.419,0.21195589062922912
181,0.42,0.21198180937307975
181,0.421,0.21200741707458826
181,0.422,0.21203271333496068
181,0.423,0.21205769775981315
181,0.424,0.2120823699565506
181,0.425,0.21210672954068577
181,0.426,0.2121307761288503
181,0.427,0.21215450934477675
181,0.428,0.21217792881582856
181,0.429,0.21220103417334643
181,0.43,0.21222382505292417
181,0.431,0.2122463010962606
181,0.432,0.21226846194837679
181,0.433,0.2122903072592661
181,0.434,0.21231183668398834
181,0.435,0.21233304988106624
181,0.436,0.21235394651437978
181,0.437,0.21237452625359796
181,0.438,0.21239478877136683
181,0.439,0.2124147337459912
181,0.44,0.21243436085952333
181,0.441,0.2124536698002847
181,0.442,0.2124726602610007
181,0.443,0.21249133193789188
181,0.444,0.21250968453277466
181,0.445,0.2125277177530958
181,0.446,0.21254543131124096
181,0.447,0.21256282492230466
181,0.448,0.2125798983081532
181,0.449,0.21259665119534768
181,0.45,0.21261308331509904
181,0.451,0.2126291944039229
181,0.452,0.21264498420226147
181,0.453,0.2126604524565119
181,0.454,0.21267559891746768
181,0.455,0.21269042334233612
181,0.456,0.21270492549102046
181,0.457,0.2127191051306695
181,0.458,0.21273296203166037
181,0.459,0.21274649596966907
181,0.46,0.21275970672875388
181,0.461,0.21277259409241578
181,0.462,0.21278515785298943
181,0.463,0.21279739780818968
181,0.464,0.21280931375886644
181,0.465,0.21282090551164348
181,0.466,0.21283217287900622
181,0.467,0.21284311567831385
181,0.468,0.21285373373128655
181,0.46900000000000003,0.21286402686653746
181,0.47000000000000003,0.21287399491627987
181,0.47100000000000003,0.21288363771778582
181,0.47200000000000003,0.2128929551147283
181,0.47300000000000003,0.21290194695627826
181,0.47400000000000003,0.21291061309540946
181,0.47500000000000003,0.2129189533907451
181,0.47600000000000003,0.21292696770648065
181,0.47700000000000004,0.21293465591299957
181,0.47800000000000004,0.21294201788372227
181,0.47900000000000004,0.2129490534984345
181,0.48,0.2129557626440415
181,0.481,0.21296214520890525
181,0.482,0.2129682010904987
181,0.483,0.21297393018939256
181,0.484,0.21297933241144748
181,0.485,0.21298440766867058
181,0.486,0.21298915587931547
181,0.487,0.21299357696400276
181,0.488,0.2129976708513769
181,0.489,0.21300143747408154
181,0.49,0.21300487677100968
181,0.491,0.21300798868595253
181,0.492,0.2130107731669922
181,0.493,0.2130132301694996
181,0.494,0.2130153596533309
181,0.495,0.21301716158311032
181,0.496,0.21301863592942574
181,0.497,0.21301978266789837
181,0.498,0.21302060178024854
181,0.499,0.21302109325419488
181,0.5,0.21302125707887512
181,0.501,0.2130210932536922
181,0.502,0.21302060178028406
181,0.503,0.21301978266773483
181,0.504,0.21301863592949707
181,0.505,0.21301716158280723
181,0.506,0.21301535965320698
181,0.507,0.21301323016925552
181,0.508,0.2130107731668681
181,0.509,0.2130079886858284
181,0.51,0.21300487677084615
181,0.511,0.21300143747395758
181,0.512,0.21299767085121332
181,0.513,0.21299357696383917
181,0.514,0.21298915587919146
181,0.515,0.21298440766882606
181,0.516,0.21297933241128378
181,0.517,0.21297393018926844
181,0.518,0.21296820109071005
181,0.519,0.21296214520895698
181,0.52,0.21295576264391738
181,0.521,0.2129490534984304
181,0.522,0.21294201788355868
181,0.523,0.21293465591271601
181,0.524,0.21292696770651617
181,0.525,0.2129189533911555
181,0.526,0.2129106130955649
181,0.527,0.2129019469561542
181,0.528,0.21289295511509918
181,0.529,0.21288363771819616
181,0.53,0.2128739949161558
181,0.531,0.21286402686687259
181,0.532,0.21285373373189284
181,0.533,0.21284311567850886
181,0.534,0.21283217287937703
181,0.535,0.21282090551153562
181,0.536,0.21280931375838366
181,0.537,0.21279739780860013
181,0.538,0.21278515785357566
181,0.539,0.21277259409260754
181,0.54,0.2127597067286101
181,0.541,0.21274649597063028
181,0.542,0.212732962031158
181,0.543,0.21271910513086442
181,0.544,0.21270492549103578
181,0.545,0.21269042334237154
181,0.546,0.212675598917858
181,0.547,0.21266045245620863
181,0.548,0.2126449842019581
181,0.549,0.21262919440364042
181,0.55,0.21261308331517068
181,0.551,0.2125966511950639
181,0.552,0.21257989830836443
181,0.553,0.2125628249226754
181,0.554,0.21254543131056264
181,0.555,0.21252771775342705
181,0.556,0.2125096845326109
181,0.557,0.2124913319375685
181,0.558,0.21247266026125144
181,0.559,0.21245366980087083
181,0.56,0.21243436085993356
181,0.561,0.21241473374582745
181,0.562,0.2123947887717772
181,0.5630000000000001,0.2123745262540083
181,0.5640000000000001,0.2123539465142556
181,0.5650000000000001,0.21233304988094195
181,0.5660000000000001,0.2123118366840399
181,0.5670000000000001,0.21229030725914172
181,0.5680000000000001,0.2122684619487475
181,0.5690000000000001,0.21224630109609685
181,0.5700000000000001,0.21222382505276027
181,0.5710000000000001,0.2122010341730625
181,0.5720000000000001,0.21217792881586395
181,0.5730000000000001,0.21215450934514743
181,0.5740000000000001,0.2121307761289019
181,0.5750000000000001,0.21210672954056153
181,0.5760000000000001,0.21208236995642635
181,0.577,0.21205769776000796
181,0.578,0.2120327133358659
181,0.579,0.2120074170749589
181,0.58,0.21198180937273622
181,0.581,0.21195589062946016
181,0.582,0.21192966124765042
181,0.583,0.2119031216356096
181,0.584,0.211876272206745
181,0.585,0.21184911337716716
181,0.586,0.2118216455686757
181,0.587,0.21179386920579563
181,0.588,0.21176578471783603
181,0.589,0.2117373925387236
181,0.59,0.21170869310820448
181,0.591,0.2116796868653911
181,0.592,0.2116503742580894
181,0.593,0.21162075573640715
181,0.594,0.21159083175446486
181,0.595,0.21156060277062375
181,0.596,0.2115300692477025
181,0.597,0.2114992316523167
181,0.598,0.21146809045398188
181,0.599,0.21143664612600188
181,0.6,0.2114048991504478
181,0.601,0.21137285000500733
181,0.602,0.21134049917867787
181,0.603,0.21130784716005488
181,0.604,0.21127489444277192
181,0.605,0.21124164152437996
181,0.606,0.21120808890666332
181,0.607,0.21117423709373317
181,0.608,0.21114008659480255
181,0.609,0.21110563792122733
181,0.61,0.21107089158952713
181,0.611,0.21103584812018522
181,0.612,0.2110005080345826
181,0.613,0.21096487186085838
181,0.614,0.2109289401282542
181,0.615,0.21089271337095544
181,0.616,0.21085619212645806
181,0.617,0.21081937693497355
181,0.618,0.21078226834035158
181,0.619,0.21074486689173044
181,0.62,0.21070717313858633
181,0.621,0.21066918763478065
181,0.622,0.21063091093881198
181,0.623,0.21059234361046242
181,0.624,0.21055348621528586
181,0.625,0.210514339319181
181,0.626,0.2104749034929922
181,0.627,0.21043517931109318
181,0.628,0.21039516734854713
181,0.629,0.2103548681875469
181,0.63,0.21031428240924327
181,0.631,0.21027341060008675
181,0.632,0.21023225334890644
181,0.633,0.21019081124839673
181,0.634,0.21014908489279233
181,0.635,0.21010707488015778
181,0.636,0.21006478181221022
181,0.637,0.21002220629113316
181,0.638,0.2099793489244185
181,0.639,0.20993621032156756
181,0.64,0.20989279109286402
181,0.641,0.20984909185567796
181,0.642,0.20980511322572126
181,0.643,0.20976085582420506
181,0.644,0.20971632027384995
181,0.645,0.20967150720038358
181,0.646,0.2096264172311066
181,0.647,0.20958105099759144
181,0.648,0.2095354091331737
181,0.649,0.2094894922726353
181,0.65,0.2094433010554569
181,0.651,0.2093968361218475
181,0.652,0.209350098115047
181,0.653,0.20930308768131012
181,0.654,0.20925580546684724
181,0.655,0.20920825212401506
181,0.656,0.20916042830287246
181,0.657,0.20911233466079387
181,0.658,0.20906397185372666
181,0.659,0.20901534054093968
181,0.66,0.20896644138409226
181,0.661,0.20891727504640134
181,0.662,0.20886784219439564
181,0.663,0.20881814349549654
181,0.664,0.20876817961991473
181,0.665,0.20871795123852172
181,0.666,0.20866745902727019
181,0.667,0.208616703660796
181,0.668,0.20856568581763157
181,0.669,0.20851440617651074
181,0.67,0.20846286542064524
181,0.671,0.20841106423319733
181,0.672,0.20835900330040302
181,0.673,0.20830668330742041
181,0.674,0.20825410494472246
181,0.675,0.20820126890312235
181,0.676,0.20814817587526263
181,0.677,0.20809482655440026
181,0.678,0.20804122163755878
181,0.679,0.2079873618208814
181,0.68,0.2079332478047462
181,0.681,0.2078788802898322
181,0.682,0.20782425997689385
181,0.683,0.20776938757144925
181,0.684,0.20771426377824753
181,0.685,0.20765888930364595
181,0.686,0.20760326485513347
181,0.687,0.20754739114369075
181,0.6880000000000001,0.2074912688796704
181,0.6890000000000001,0.20743489877512594
181,0.6900000000000001,0.20737828154371174
181,0.6910000000000001,0.2073214179002003
181,0.6920000000000001,0.20726430856153877
181,0.6930000000000001,0.20720695424493696
181,0.6940000000000001,0.20714935566827236
181,0.6950000000000001,0.2070915135522195
181,0.6960000000000001,0.20703342861688478
181,0.6970000000000001,0.206975101585455
181,0.6980000000000001,0.20691653318027747
181,0.6990000000000001,0.20685772412626602
181,0.7000000000000001,0.20679867514753086
181,0.7010000000000001,0.2067393869727322
181,0.7020000000000001,0.20667986032738683
181,0.7030000000000001,0.20662009594027914
181,0.704,0.2065600945409493
181,0.705,0.20649985685978428
181,0.706,0.20643938362835246
181,0.707,0.206378675576405
181,0.708,0.20631773343937
181,0.709,0.20625655794945186
181,0.71,0.20619514984127885
181,0.711,0.2061335098514111
181,0.712,0.20607163871353695
181,0.713,0.20600953716603987
181,0.714,0.20594720594605614
181,0.715,0.20588464579046362
181,0.716,0.20582185743962778
181,0.717,0.20575884163162522
181,0.718,0.20569559910686513
181,0.719,0.2056321306049399
181,0.72,0.20556843686832427
181,0.721,0.20550451863713942
181,0.722,0.205440376654689
181,0.723,0.20537601166182062
181,0.724,0.20531142440256628
181,0.725,0.20524661562073837
181,0.726,0.20518158605908177
181,0.727,0.20511633646247618
181,0.728,0.2050508675751661
181,0.729,0.2049851801407449
181,0.73,0.2049192749063496
181,0.731,0.20485315261674902
181,0.732,0.2047868140167105
181,0.733,0.20472025985242104
181,0.734,0.2046534908706764
181,0.735,0.20458650781850346
181,0.736,0.20451931144047608
181,0.737,0.2044519024839242
181,0.738,0.2043842816961785
181,0.739,0.2043164498241306
181,0.74,0.20424840761404683
181,0.741,0.20418015581299082
181,0.742,0.20411169516917943
181,0.743,0.20404302642906363
181,0.744,0.20397415033911426
181,0.745,0.2039050676475977
181,0.746,0.20383577910009676
181,0.747,0.20376628544526237
181,0.748,0.2036965874289557
181,0.749,0.20362668579808446
181,0.75,0.2035565812990131
181,0.751,0.20348627467979685
181,0.752,0.20341576668597083
181,0.753,0.2033450580633439
181,0.754,0.20327414955804174
181,0.755,0.20320304191546001
181,0.756,0.20313173588277889
181,0.757,0.203060232203574
181,0.758,0.202988531623624
181,0.759,0.20291663488837375
181,0.76,0.20284454274098274
181,0.761,0.20277225592561454
181,0.762,0.20269977518703886
181,0.763,0.20262710126815053
181,0.764,0.20255423491176594
181,0.765,0.20248117686016914
181,0.766,0.20240792785657657
181,0.767,0.20233448864221704
181,0.768,0.20226085995796206
181,0.769,0.2021870425451237
181,0.77,0.2021130371436224
181,0.771,0.20203884449368786
181,0.772,0.20196446533470402
181,0.773,0.2018899004048667
181,0.774,0.20181515044280945
181,0.775,0.2017402161866138
181,0.776,0.20166509837216445
181,0.777,0.2015897977367147
181,0.778,0.20151431501571848
181,0.779,0.20143865094504293
181,0.78,0.20136280625826075
181,0.781,0.20128678168976089
181,0.782,0.20121057797316078
181,0.783,0.201134195840255
181,0.784,0.20105763602310384
181,0.785,0.20098089925249557
181,0.786,0.20090398625937633
181,0.787,0.20082689777311746
181,0.788,0.20074963452158362
181,0.789,0.20067219723430052
181,0.79,0.2005945866374338
181,0.791,0.2005168034588498
181,0.792,0.20043884842118076
181,0.793,0.20036072225183127
181,0.794,0.2002824256745428
181,0.795,0.20020395941081565
181,0.796,0.20012532418404771
181,0.797,0.20004652071502915
181,0.798,0.1999675497242343
181,0.799,0.1998884119313658
181,0.8,0.19980910805385332
181,0.801,0.19972963881068762
181,0.802,0.19965000491807433
181,0.803,0.19957020709152085
181,0.804,0.19949024604502152
181,0.805,0.19941012249317713
181,0.806,0.19932983714867214
181,0.807,0.1992493907215383
181,0.808,0.19916878392567378
181,0.809,0.199088017467846
181,0.81,0.19900709205743916
181,0.811,0.1989260084017414
181,0.812,0.1988447672086096
181,0.8130000000000001,0.19876336918167647
181,0.8140000000000001,0.1986818150259701
181,0.8150000000000001,0.19860010544427403
181,0.8160000000000001,0.19851824113910882
181,0.8170000000000001,0.19843622281107376
181,0.8180000000000001,0.1983540511604795
181,0.8190000000000001,0.19827172688488026
181,0.8200000000000001,0.19818925068237414
181,0.8210000000000001,0.19810662325027634
181,0.8220000000000001,0.1980238452823696
181,0.8230000000000001,0.19794091747346104
181,0.8240000000000001,0.19785784051551564
181,0.8250000000000001,0.1977746151015191
181,0.8260000000000001,0.197691241920842
181,0.8270000000000001,0.19760772166258317
181,0.8280000000000001,0.1975240550145067
181,0.8290000000000001,0.1974402426643201
181,0.8300000000000001,0.19735628529681148
181,0.8310000000000001,0.19727218359654122
181,0.8320000000000001,0.1971879382463749
181,0.833,0.19710354992759394
181,0.834,0.1970190193208039
181,0.835,0.19693434710606245
181,0.836,0.19684953395922924
181,0.837,0.19676458055937646
181,0.838,0.19667948757995243
181,0.839,0.1965942556953276
181,0.84,0.1965088855783419
181,0.841,0.1964233778994997
181,0.842,0.19633773332975873
181,0.843,0.19625195253698458
181,0.844,0.19616603618895373
181,0.845,0.19607998495078527
181,0.846,0.19599379948791873
181,0.847,0.1959074804631603
181,0.848,0.19582102853789352
181,0.849,0.19573444437332335
181,0.85,0.1956477286271937
181,0.851,0.19556088195864973
181,0.852,0.19547390502225237
181,0.853,0.1953867984746378
181,0.854,0.1952995629676143
181,0.855,0.1952121991538792
181,0.856,0.19512470768364154
181,0.857,0.1950370892062968
181,0.858,0.19494934436961625
181,0.859,0.19486147381870222
181,0.86,0.1947734782013711
181,0.861,0.1946853581580527
181,0.862,0.19459711432987695
181,0.863,0.1945087473597897
181,0.864,0.19442025788669806
181,0.865,0.19433164654643728
181,0.866,0.1942429139750941
181,0.867,0.19415406080909806
181,0.868,0.19406508767973926
181,0.869,0.19397599521857042
181,0.87,0.19388678405672718
181,0.871,0.19379745482336388
181,0.872,0.19370800814315384
181,0.873,0.19361844464293518
181,0.874,0.19352876494725854
181,0.875,0.19343896967764765
181,0.876,0.19334905945581451
181,0.877,0.19325903490223667
181,0.878,0.19316889663204365
181,0.879,0.1930786452644845
181,0.88,0.19298828141320115
181,0.881,0.19289780569240203
181,0.882,0.19280721871339127
181,0.883,0.19271652108612075
181,0.884,0.19262571341959084
181,0.885,0.19253479632204004
181,0.886,0.1924437703978856
181,0.887,0.1923526362521049
181,0.888,0.1922613944867064
181,0.889,0.1921700457033547
181,0.89,0.19207859050079593
181,0.891,0.19198702947740617
181,0.892,0.19189536323054554
181,0.893,0.19180359235321173
181,0.894,0.19171171743925994
181,0.895,0.19161973908105528
181,0.896,0.19152765786802256
181,0.897,0.19143547438856376
181,0.898,0.19134318922997848
181,0.899,0.19125080297749694
181,0.9,0.19115831621562757
181,0.901,0.19106572952524545
181,0.902,0.1909730434885441
181,0.903,0.1908802586841344
181,0.904,0.19078737568776996
181,0.905,0.19069439507790095
181,0.906,0.19060131742767542
181,0.907,0.1905081433091094
181,0.908,0.19041487329448206
181,0.909,0.19032150795311967
181,0.91,0.19022804785268801
181,0.911,0.1901344935599046
181,0.912,0.1900408456392467
181,0.913,0.18994710465384881
181,0.914,0.18985327116515052
181,0.915,0.18975934573376355
181,0.916,0.18966532891758905
181,0.917,0.18957122127377915
181,0.918,0.18947702335810798
181,0.919,0.18938273572239547
181,0.92,0.18928835892013837
181,0.921,0.18919389350188906
181,0.922,0.1890993400152058
181,0.923,0.18900469900858405
181,0.924,0.18890997102782578
181,0.925,0.1888151566159396
181,0.926,0.18872025631607806
181,0.927,0.18862527066837995
181,0.928,0.18853020021245684
181,0.929,0.18843504548678774
181,0.93,0.1883398070262695
181,0.931,0.18824448536651553
181,0.932,0.18814908103876207
181,0.933,0.18805359457610804
181,0.934,0.18795802650701943
181,0.935,0.18786237735936775
181,0.936,0.18776664766119036
181,0.937,0.18767083793644487
181,0.9380000000000001,0.18757494870859032
181,0.9390000000000001,0.18747898049911627
181,0.9400000000000001,0.18738293382890772
181,0.9410000000000001,0.18728680921551694
181,0.9420000000000001,0.1871906071755134
181,0.9430000000000001,0.1870943282261002
181,0.9440000000000001,0.18699797287964187
181,0.9450000000000001,0.18690154164857273
181,0.9460000000000001,0.18680503504387813
181,0.9470000000000001,0.1867084535745846
181,0.9480000000000001,0.18661179774769712
181,0.9490000000000001,0.1865150680692484
181,0.9500000000000001,0.18641826504378453
181,0.9510000000000001,0.18632138917322452
181,0.9520000000000001,0.18622444096052246
181,0.9530000000000001,0.18612742090296358
181,0.9540000000000001,0.18603032950024903
181,0.9550000000000001,0.18593316724748166
181,0.9560000000000001,0.1858359346405048
181,0.9570000000000001,0.18573863217227862
181,0.9580000000000001,0.1856412603349008
181,0.9590000000000001,0.18554381961754934
181,0.96,0.1854463105083935
181,0.961,0.18534873349645517
181,0.962,0.1852510890650903
181,0.963,0.18515337769984563
181,0.964,0.18505559988204706
181,0.965,0.184957756092916
181,0.966,0.18485984681044051
181,0.967,0.18476187251417092
181,0.968,0.1846638336796693
181,0.969,0.1845657307801879
181,0.97,0.18446756429024044
181,0.971,0.18436933467943067
181,0.972,0.18427104242009212
181,0.973,0.18417268797892436
181,0.974,0.18407427182312677
181,0.975,0.18397579441735776
181,0.976,0.18387725622739096
181,0.977,0.18377865771396537
181,0.978,0.1836799993373416
181,0.979,0.18358128155758988
181,0.98,0.18348250483148495
181,0.981,0.1833836696157848
181,0.982,0.18328477636589346
181,0.983,0.18318582553230126
181,0.984,0.1830868175687765
181,0.985,0.18298775292509706
181,0.986,0.1828886320494375
181,0.987,0.18278945538845207
181,0.988,0.182690223387772
181,0.989,0.1825909364919078
181,0.99,0.18249159514302613
181,0.991,0.18239219978239363
181,0.992,0.18229275084808375
181,0.993,0.18219324878008714
181,0.994,0.1820936940142375
181,0.995,0.1819940869850059
181,0.996,0.18189442812607065
181,0.997,0.18179471786994897
181,0.998,0.18169495664713606
181,0.999,0.18159514488563935
181,1.0,0.1814952830147447
221,0.0,0.1814142095642633
221,0.001,0.18151406844000176
221,0.002,0.18161387724853786
221,0.003,0.1817136355644211
221,0.004,0.18181334295716448
221,0.005,0.18191299899774296
221,0.006,0.18201260325281463
221,0.007,0.18211215528959826
221,0.008,0.18221165467324416
221,0.009000000000000001,0.18231110096594016
221,0.01,0.18241049373107485
221,0.011,0.18250983252846317
221,0.012,0.18260911691707699
221,0.013000000000000001,0.1827083464544146
221,0.014,0.1828075206980135
221,0.015,0.18290663920060468
221,0.016,0.18300570151517195
221,0.017,0.1831047071943849
221,0.018000000000000002,0.18320365578643222
221,0.019,0.18330254684195232
221,0.02,0.18340137990561994
221,0.021,0.1835001545253935
221,0.022,0.1835988702438212
221,0.023,0.18369752660169622
221,0.024,0.1837961231424326
221,0.025,0.183894659405004
221,0.026000000000000002,0.183993134926197
221,0.027,0.1840915492413985
221,0.028,0.1841899018877057
221,0.029,0.1842881923960466
221,0.03,0.1843864203006879
221,0.031,0.18448458512943197
221,0.032,0.18458268641051456
221,0.033,0.18468072367271307
221,0.034,0.18477869644126188
221,0.035,0.18487660423924923
221,0.036000000000000004,0.18497444658867424
221,0.037,0.18507222301065399
221,0.038,0.1851699330258629
221,0.039,0.18526757614978118
221,0.04,0.1853651518988736
221,0.041,0.18546265978912707
221,0.042,0.18556009933237771
221,0.043000000000000003,0.18565747004171199
221,0.044,0.1857547714250629
221,0.045,0.18585200299130378
221,0.046,0.18594916424672794
221,0.047,0.18604625469699054
221,0.048,0.18614327384549084
221,0.049,0.1862402211952621
221,0.05,0.18633709624443823
221,0.051000000000000004,0.18643389849401568
221,0.052000000000000005,0.1865306274404332
221,0.053,0.1866272825787132
221,0.054,0.18672386340452293
221,0.055,0.18682036940881339
221,0.056,0.1869168000845453
221,0.057,0.1870131549189267
221,0.058,0.18710943340038305
221,0.059000000000000004,0.1872056350154323
221,0.06,0.18730175924812761
221,0.061,0.18739780558230276
221,0.062,0.1874937734986367
221,0.063,0.1875896624779161
221,0.064,0.1876854719973185
221,0.065,0.18778120153308842
221,0.066,0.18787685056189476
221,0.067,0.18797241855580493
221,0.068,0.1880679049875339
221,0.069,0.18816330932764916
221,0.07,0.1882586310433504
221,0.07100000000000001,0.18835386960246792
221,0.07200000000000001,0.18844902447145748
221,0.073,0.18854409511300446
221,0.074,0.18863908098889628
221,0.075,0.18873398156180576
221,0.076,0.18882879628862193
221,0.077,0.1889235246286537
221,0.078,0.18901816603688273
221,0.079,0.18911271996721143
221,0.08,0.18920718587306562
221,0.081,0.18930156320621772
221,0.082,0.18939585141407375
221,0.083,0.18949004994669813
221,0.084,0.18958415824974942
221,0.085,0.18967817576732116
221,0.08600000000000001,0.18977210194297503
221,0.08700000000000001,0.18986593621799502
221,0.088,0.18995967803272942
221,0.089,0.19005332682482817
221,0.09,0.1901468820318138
221,0.091,0.19024034308892193
221,0.092,0.19033370942866762
221,0.093,0.19042698048414222
221,0.094,0.19052015568487823
221,0.095,0.19061323446137396
221,0.096,0.19070621623878742
221,0.097,0.1907991004431363
221,0.098,0.19089188649863453
221,0.099,0.19098457382757483
221,0.1,0.19107716185160126
221,0.101,0.19116964998973446
221,0.10200000000000001,0.1912620376592301
221,0.10300000000000001,0.19135432427698745
221,0.10400000000000001,0.191446509255588
221,0.105,0.19153859201073276
221,0.106,0.1916305719512411
221,0.107,0.19172244848927553
221,0.108,0.19181422103126888
221,0.109,0.19190588898472638
221,0.11,0.19199745175346022
221,0.111,0.19208890874394824
221,0.112,0.19218025935535332
221,0.113,0.19227150298888906
221,0.114,0.19236263904409784
221,0.115,0.19245366691814159
221,0.116,0.1925445860066441
221,0.117,0.19263539570284055
221,0.11800000000000001,0.1927260954004949
221,0.11900000000000001,0.19281668448935785
221,0.12,0.19290716236118977
221,0.121,0.19299752840269296
221,0.122,0.19308778200026577
221,0.123,0.1931779225380717
221,0.124,0.19326794940247427
221,0.125,0.19335786197348043
221,0.126,0.19344765963009025
221,0.127,0.19353734175329262
221,0.128,0.19362690771891822
221,0.129,0.1937163569039671
221,0.13,0.19380568868357456
221,0.131,0.19389490242816282
221,0.132,0.19398399750994005
221,0.133,0.1940729732992671
221,0.134,0.1941618291645973
221,0.135,0.19425056447234312
221,0.136,0.19433917858746136
221,0.137,0.19442767087502916
221,0.138,0.19451604069543815
221,0.139,0.1946042874110357
221,0.14,0.1946924103818089
221,0.14100000000000001,0.19478040896451237
221,0.14200000000000002,0.19486828251657967
221,0.14300000000000002,0.19495603039264636
221,0.14400000000000002,0.19504365194605144
221,0.145,0.19513114652856167
221,0.146,0.19521851349300906
221,0.147,0.19530575218718554
221,0.148,0.19539286195808608
221,0.149,0.19547984215504394
221,0.15,0.19556669211967204
221,0.151,0.19565341119917018
221,0.152,0.19573999873248643
221,0.153,0.19582645406191318
221,0.154,0.19591277652828548
221,0.155,0.19599896546724288
221,0.156,0.1960850202165349
221,0.157,0.1961709401118482
221,0.158,0.19625672448706877
221,0.159,0.19634237267432253
221,0.16,0.19642788400532407
221,0.161,0.1965132578103213
221,0.162,0.19659849341611274
221,0.163,0.19668359015236414
221,0.164,0.19676854734334775
221,0.165,0.1968533643133183
221,0.166,0.1969380403877546
221,0.167,0.19702257488604424
221,0.168,0.19710696713134962
221,0.169,0.19719121644029158
221,0.17,0.19727532213400006
221,0.171,0.19735928352699567
221,0.17200000000000001,0.19744309993582176
221,0.17300000000000001,0.1975267706752178
221,0.17400000000000002,0.19761029505913785
221,0.17500000000000002,0.1976936723965102
221,0.176,0.19777690199896214
221,0.177,0.19785998317763215
221,0.178,0.19794291523998886
221,0.179,0.1980256974935422
221,0.18,0.19810832924185612
221,0.181,0.19819080979100817
221,0.182,0.1982731384453743
221,0.183,0.19835531450640004
221,0.184,0.1984373372749954
221,0.185,0.19851920605171064
221,0.186,0.19860092013488556
221,0.187,0.19868247882209772
221,0.188,0.1987638814113316
221,0.189,0.19884512719698028
221,0.19,0.1989262154736195
221,0.191,0.19900714553431975
221,0.192,0.19908791667212067
221,0.193,0.19916852817788805
221,0.194,0.19924897934172936
221,0.195,0.19932926945354817
221,0.196,0.19940939780034095
221,0.197,0.19948936366986547
221,0.198,0.19956916634846084
221,0.199,0.1996488051195992
221,0.2,0.19972827926928383
221,0.201,0.19980758808071059
221,0.202,0.19988673083535397
221,0.203,0.1999657068129596
221,0.20400000000000001,0.20004451529761896
221,0.20500000000000002,0.20012315556553933
221,0.20600000000000002,0.2002016268964555
221,0.20700000000000002,0.20027992856805
221,0.20800000000000002,0.20035805985601934
221,0.209,0.2004360200383451
221,0.21,0.200513808388199
221,0.211,0.2005914241803688
221,0.212,0.20066886668855427
221,0.213,0.2007461351847739
221,0.214,0.20082322894051968
221,0.215,0.20090014722659733
221,0.216,0.20097688931463836
221,0.217,0.20105345447400086
221,0.218,0.20112984197080214
221,0.219,0.2012060510762647
221,0.22,0.2012820810556461
221,0.221,0.2013579311765481
221,0.222,0.20143360070296384
221,0.223,0.20150908890283803
221,0.224,0.2015843950388425
221,0.225,0.20165951837568047
221,0.226,0.20173445817572228
221,0.227,0.201809213703749
221,0.228,0.20188378421915565
221,0.229,0.20195816898531083
221,0.23,0.202032367261699
221,0.231,0.20210637831176925
221,0.232,0.20218020139191334
221,0.233,0.20225383576374478
221,0.234,0.20232728068419248
221,0.23500000000000001,0.20240053541350655
221,0.23600000000000002,0.20247359921031
221,0.23700000000000002,0.20254647132998227
221,0.23800000000000002,0.20261915103092226
221,0.23900000000000002,0.20269163757041814
221,0.24,0.20276393020261596
221,0.241,0.20283602818520713
221,0.242,0.20290793077360292
221,0.243,0.20297963722224444
221,0.244,0.20305114678797948
221,0.245,0.20312245872403017
221,0.246,0.20319357228487378
221,0.247,0.20326448672536956
221,0.248,0.2033352012979585
221,0.249,0.2034057152584109
221,0.25,0.20347602785786378
221,0.251,0.2035461383526847
221,0.252,0.20361604599344424
221,0.253,0.20368575003301476
221,0.254,0.20375524972703313
221,0.255,0.20382454432483516
221,0.256,0.20389363308148595
221,0.257,0.2039625152486489
221,0.258,0.20403119008043658
221,0.259,0.20409965682688053
221,0.26,0.20416791474255364
221,0.261,0.20423596307980552
221,0.262,0.20430380109029833
221,0.263,0.20437142802754643
221,0.264,0.20443884314439442
221,0.265,0.20450604569361486
221,0.266,0.20457303492757
221,0.267,0.20463981009979615
221,0.268,0.2047063704644302
221,0.269,0.20477271527529523
221,0.27,0.20483884378370038
221,0.271,0.20490475524670876
221,0.272,0.20497044891667038
221,0.273,0.205035924048884
221,0.274,0.20510117989810162
221,0.275,0.20516621571950266
221,0.276,0.20523103076938193
221,0.277,0.20529562430091247
221,0.278,0.2053599955736614
221,0.279,0.20542414384422514
221,0.28,0.20548806836702305
221,0.281,0.20555176840153516
221,0.28200000000000003,0.20561524320574337
221,0.28300000000000003,0.20567849203931038
221,0.28400000000000003,0.20574151415965386
221,0.28500000000000003,0.2058043088274692
221,0.28600000000000003,0.20586687530393272
221,0.28700000000000003,0.2059292128485592
221,0.28800000000000003,0.20599132072374188
221,0.289,0.20605319819196644
221,0.29,0.20611484451491036
221,0.291,0.2061762589589441
221,0.292,0.20623744078556994
221,0.293,0.20629838926161187
221,0.294,0.20635910365343085
221,0.295,0.2064195832268585
221,0.296,0.2064798272498935
221,0.297,0.2065398349912247
221,0.298,0.20659960572037145
221,0.299,0.20665913870708952
221,0.3,0.2067184332233193
221,0.301,0.20677748854015582
221,0.302,0.2068363039331091
221,0.303,0.2068948786747637
221,0.304,0.20695321204075134
221,0.305,0.20701130330835138
221,0.306,0.20706915175309742
221,0.307,0.2071267566554918
221,0.308,0.20718411729538916
221,0.309,0.2072412329530725
221,0.31,0.20729810291011053
221,0.311,0.20735472645116249
221,0.312,0.20741110286165082
221,0.313,0.2074672314251163
221,0.314,0.20752311143170943
221,0.315,0.20757874216879124
221,0.316,0.2076341229242996
221,0.317,0.2076892529934259
221,0.318,0.20774413166844874
221,0.319,0.2077987582418398
221,0.32,0.20785313201070027
221,0.321,0.2079072522726012
221,0.322,0.20796111832574277
221,0.323,0.20801472947141114
221,0.324,0.208068085011966
221,0.325,0.20812118425099108
221,0.326,0.2081740264925307
221,0.327,0.20822661104516155
221,0.328,0.20827893721773533
221,0.329,0.2083310043201062
221,0.33,0.2083828116663265
221,0.331,0.20843435856787074
221,0.332,0.20848564434290012
221,0.333,0.20853666830831785
221,0.334,0.20858742978524625
221,0.335,0.2086379280933015
221,0.336,0.2086881625578778
221,0.337,0.20873813250407774
221,0.338,0.20878783725926503
221,0.339,0.20883727615289271
221,0.34,0.20888644851792115
221,0.341,0.2089353536862027
221,0.342,0.20898399099648407
221,0.343,0.20903235978464235
221,0.34400000000000003,0.2090804593923597
221,0.34500000000000003,0.20912828916129905
221,0.34600000000000003,0.20917584843595083
221,0.34700000000000003,0.20922313656464586
221,0.34800000000000003,0.2092701528957801
221,0.34900000000000003,0.20931689678241422
221,0.35000000000000003,0.20936336757630225
221,0.35100000000000003,0.20940956463658061
221,0.352,0.20945548732045888
221,0.353,0.2095011349906057
221,0.354,0.20954650700903815
221,0.355,0.20959160274350647
221,0.356,0.2096364215614907
221,0.357,0.20968096283672305
221,0.358,0.2097252259432561
221,0.359,0.2097692102545058
221,0.36,0.20981291515311046
221,0.361,0.2098563400198788
221,0.362,0.20989948424055044
221,0.363,0.20994234720054616
221,0.364,0.20998492829251986
221,0.365,0.21002722690841363
221,0.366,0.21006924244516773
221,0.367,0.2101109743003034
221,0.368,0.21015242187716054
221,0.369,0.2101935845790343
221,0.37,0.21023446181404593
221,0.371,0.21027505299262583
221,0.372,0.21031535753041697
221,0.373,0.21035537484052852
221,0.374,0.21039510434660758
221,0.375,0.21043454546888501
221,0.376,0.21047369763411422
221,0.377,0.21051256027182402
221,0.378,0.21055113281388338
221,0.379,0.21058941469677567
221,0.38,0.21062740535828606
221,0.381,0.21066510424178464
221,0.382,0.21070251079139668
221,0.383,0.21073962445693029
221,0.384,0.21077644469032109
221,0.385,0.2108129709469957
221,0.386,0.21084920268587032
221,0.387,0.21088513936979247
221,0.388,0.2109207804651435
221,0.389,0.21095612543978137
221,0.39,0.2109911737677438
221,0.391,0.2110259249259212
221,0.392,0.21106037839350006
221,0.393,0.21109453365462755
221,0.394,0.21112839019809437
221,0.395,0.2111619475123916
221,0.396,0.21119520509430628
221,0.397,0.21122816244078285
221,0.398,0.21126081905583255
221,0.399,0.21129317444351192
221,0.4,0.21132522811629056
221,0.401,0.2113569795861765
221,0.402,0.21138842837018945
221,0.403,0.21141957399099753
221,0.404,0.21145041597375386
221,0.405,0.21148095384833954
221,0.406,0.21151118714647327
221,0.40700000000000003,0.21154111540789672
221,0.40800000000000003,0.2115707381713779
221,0.40900000000000003,0.21160005498351253
221,0.41000000000000003,0.21162906539374426
221,0.41100000000000003,0.21165776895531807
221,0.41200000000000003,0.21168616522644856
221,0.41300000000000003,0.2117142537676603
221,0.41400000000000003,0.21174203414686926
221,0.41500000000000004,0.21176950593353827
221,0.41600000000000004,0.21179666870134184
221,0.417,0.21182352203050359
221,0.418,0.21185006550271468
221,0.419,0.21187629870497404
221,0.42,0.21190222122959212
221,0.421,0.21192783267221688
221,0.422,0.211953132632753
221,0.423,0.21197812071692984
221,0.424,0.21200279653318554
221,0.425,0.21202715969526653
221,0.426,0.2120512098204903
221,0.427,0.21207494653184478
221,0.428,0.21209836945555371
221,0.429,0.2121214782243348
221,0.43,0.21214427247350248
221,0.431,0.2121667518425498
221,0.432,0.21218891597938994
221,0.433,0.2122107645313721
221,0.434,0.2122322971541461
221,0.435,0.21225351350624827
221,0.436,0.21227441325073648
221,0.437,0.21229499605809954
221,0.438,0.21231526159925018
221,0.439,0.2123352095528872
221,0.44,0.2123548396015038
221,0.441,0.21237415143285765
221,0.442,0.21239314473896037
221,0.443,0.21241181921744018
221,0.444,0.21243017456856722
221,0.445,0.21244821049976426
221,0.446,0.21246592672244968
221,0.447,0.21248332295225864
221,0.448,0.21250039891191946
221,0.449,0.21251715432728713
221,0.45,0.21253358892828322
221,0.451,0.21254970245111826
221,0.452,0.2125654946380916
221,0.453,0.2125809652347353
221,0.454,0.21259611399128325
221,0.455,0.2126109406632113
221,0.456,0.2126254450138489
221,0.457,0.21263962680631326
221,0.458,0.21265348581414129
221,0.459,0.21266702181057057
221,0.46,0.2126802345797869
221,0.461,0.21269312390658612
221,0.462,0.21270568958314934
221,0.463,0.2127179314051879
221,0.464,0.21272984917346055
221,0.465,0.2127414426971203
221,0.466,0.21275271178686767
221,0.467,0.21276365625956956
221,0.468,0.21277427593719084
221,0.46900000000000003,0.2127845706479612
221,0.47000000000000003,0.21279454022410904
221,0.47100000000000003,0.21280418450305644
221,0.47200000000000003,0.21281350332925703
221,0.47300000000000003,0.2128224965504426
221,0.47400000000000003,0.21283116401927737
221,0.47500000000000003,0.2128395055947137
221,0.47600000000000003,0.2128475211414969
221,0.47700000000000004,0.21285521052939488
221,0.47800000000000004,0.2128625736316611
221,0.47900000000000004,0.21286961032945206
221,0.48,0.21287632050672722
221,0.481,0.21288270405460313
221,0.482,0.21288876086837805
221,0.483,0.21289449084865747
221,0.484,0.21289989390364328
221,0.485,0.21290496994394043
221,0.486,0.2129097188850202
221,0.487,0.21291414065163777
221,0.488,0.21291823517034342
221,0.489,0.21292200237410408
221,0.49,0.21292544220201454
221,0.491,0.21292855459645393
221,0.492,0.21293133950732396
221,0.493,0.21293379688923758
221,0.494,0.212935926701246
221,0.495,0.21293772890901502
221,0.496,0.21293920348368742
221,0.497,0.21294035039987577
221,0.498,0.21294116963845305
221,0.499,0.21294166118716237
221,0.5,0.2129418250376674
221,0.501,0.21294166118766383
221,0.502,0.21294116963838508
221,0.503,0.21294035039983839
221,0.504,0.21293920348361942
221,0.505,0.21293772890951607
221,0.506,0.21293592670120776
221,0.507,0.21293379688973857
221,0.508,0.21293133950782495
221,0.509,0.21292855459641563
221,0.51,0.21292544220140625
221,0.511,0.2129220023740352
221,0.512,0.21291823517030511
221,0.513,0.21291414065159947
221,0.514,0.21290971888501242
221,0.515,0.21290496994282354
221,0.516,0.21289989390360503
221,0.517,0.21289449084972834
221,0.518,0.21288876086830916
221,0.519,0.21288270405459558
221,0.52,0.2128763205066584
221,0.521,0.21286961032959734
221,0.522,0.21286257363159217
221,0.523,0.21285521052938722
221,0.524,0.21284752114145866
221,0.525,0.21283950559470605
221,0.526,0.21283116401869978
221,0.527,0.21282249655040436
221,0.528,0.21281350332921883
221,0.529,0.2128041845041274
221,0.53,0.21279454022404015
221,0.531,0.21278457064789236
221,0.532,0.21277427593712195
221,0.533,0.21276365625953125
221,0.534,0.21275271178682942
221,0.535,0.21274144269708206
221,0.536,0.21272984917342236
221,0.537,0.21271793140514966
221,0.538,0.2127056895830805
221,0.539,0.21269312390651723
221,0.54,0.2126802345808273
221,0.541,0.21266702181104113
221,0.542,0.21265348581407245
221,0.543,0.21263962680627507
221,0.544,0.2126254450138106
221,0.545,0.212610940663173
221,0.546,0.21259611399121442
221,0.547,0.2125809652346971
221,0.548,0.2125654946380534
221,0.549,0.21254970245108007
221,0.55,0.21253358892827562
221,0.551,0.21251715432727952
221,0.552,0.21250039891182
221,0.553,0.21248332295215916
221,0.554,0.21246592672244208
221,0.555,0.212448210499726
221,0.556,0.21243017456741975
221,0.557,0.2124118192173713
221,0.558,0.21239314473892207
221,0.559,0.21237415143278887
221,0.56,0.21235483960146562
221,0.561,0.21233520955284907
221,0.562,0.21231526159918135
221,0.5630000000000001,0.2122949960569826
221,0.5640000000000001,0.2122744132506983
221,0.5650000000000001,0.2122535135056402
221,0.5660000000000001,0.21223229715416903
221,0.5670000000000001,0.2122107645313645
221,0.5680000000000001,0.21218891597932116
221,0.5690000000000001,0.21216675184248102
221,0.5700000000000001,0.21214427247343376
221,0.5710000000000001,0.2121214782242966
221,0.5720000000000001,0.21209836945551558
221,0.5730000000000001,0.21207494653180659
221,0.5740000000000001,0.21205120982042153
221,0.5750000000000001,0.21202715969462782
221,0.5760000000000001,0.21200279653362553
221,0.577,0.21197812071686112
221,0.578,0.21195313263271476
221,0.579,0.21192783267217874
221,0.58,0.21190222122949282
221,0.581,0.21187629870493585
221,0.582,0.2118500655021372
221,0.583,0.21182352202989552
221,0.584,0.2117966687013037
221,0.585,0.2117695059334695
221,0.586,0.21174203414683107
221,0.587,0.21171425376759145
221,0.588,0.21168616522637979
221,0.589,0.2116577689552493
221,0.59,0.21162906539367554
221,0.591,0.2116000549829044
221,0.592,0.2115707381702916
221,0.593,0.21154111540785858
221,0.594,0.2115111871469439
221,0.595,0.21148095384827081
221,0.596,0.21145041597425507
221,0.597,0.21141957399098993
221,0.598,0.21138842837012067
221,0.599,0.21135697958610783
221,0.6,0.21132522811628307
221,0.601,0.21129317444350443
221,0.602,0.21126081905573313
221,0.603,0.21122816244071407
221,0.604,0.2111952050937288
221,0.605,0.21116194751238404
221,0.606,0.21112839019805618
221,0.607,0.2110945336556681
221,0.608,0.21106037839454062
221,0.609,0.21102592492642241
221,0.61,0.2109911737682144
221,0.611,0.21095612543977388
221,0.612,0.21092078046561408
221,0.613,0.21088513936978492
221,0.614,0.2108492026858016
221,0.615,0.21081297094746632
221,0.616,0.21077644469025236
221,0.617,0.21073962445692274
221,0.618,0.21070251079138913
221,0.619,0.21066510424066787
221,0.62,0.21062740535824798
221,0.621,0.2105894146956589
221,0.622,0.210551132813876
221,0.623,0.21051256027175536
221,0.624,0.2104736976340455
221,0.625,0.21043454546887758
221,0.626,0.2103951043470782
221,0.627,0.21035537484156908
221,0.628,0.21031535753037883
221,0.629,0.21027505299366644
221,0.63,0.21023446181397737
221,0.631,0.21019358457899623
221,0.632,0.2101524218776618
221,0.633,0.21011097430026537
221,0.634,0.2100692424451297
221,0.635,0.21002722690837555
221,0.636,0.20998492829248183
221,0.637,0.20994234720050808
221,0.638,0.20989948423940302
221,0.639,0.20985634001987125
221,0.64,0.2098129151530418
221,0.641,0.20976921025497647
221,0.642,0.20972522594216997
221,0.643,0.20968096283722432
221,0.644,0.2096364215624701
221,0.645,0.20959160274349897
221,0.646,0.20954650700900007
221,0.647,0.2095011349905676
221,0.648,0.20945548732039032
221,0.649,0.2094095646365426
221,0.65,0.20936336757731233
221,0.651,0.2093168967828849
221,0.652,0.20927015289574213
221,0.653,0.20922313656463848
221,0.654,0.20917584843645215
221,0.655,0.20912828916126108
221,0.656,0.2090804593912124
221,0.657,0.20903235978463486
221,0.658,0.2089839909964154
221,0.659,0.20893535368616473
221,0.66,0.20888644851788318
221,0.661,0.20883727615339398
221,0.662,0.20878783725919636
221,0.663,0.20873813250407036
221,0.664,0.20868816255787032
221,0.665,0.20863792809323284
221,0.666,0.2085874297852388
221,0.667,0.2085366683088804
221,0.668,0.20848564434289268
221,0.669,0.20843435856783277
221,0.67,0.20838281166628847
221,0.671,0.20833100432057694
221,0.672,0.2082789372182366
221,0.673,0.20822661104620221
221,0.674,0.20817402649246214
221,0.675,0.20812118425023013
221,0.676,0.20806808501189739
221,0.677,0.20801472947134253
221,0.678,0.20796111832567415
221,0.679,0.20790725227256324
221,0.68,0.20785313201063166
221,0.681,0.20779875824180183
221,0.682,0.20774413166841066
221,0.683,0.20768925299443602
221,0.684,0.20763412292534028
221,0.685,0.20757874216764394
221,0.686,0.20752311143167151
221,0.687,0.2074672314250477
221,0.6880000000000001,0.20741110286107345
221,0.6890000000000001,0.2073547264522338
221,0.6900000000000001,0.20729810291010314
221,0.6910000000000001,0.2072412329530346
221,0.6920000000000001,0.2071841172953512
221,0.6930000000000001,0.20712675665599317
221,0.6940000000000001,0.20706915175356816
221,0.6950000000000001,0.20701130330720413
221,0.6960000000000001,0.20695321204071337
221,0.6970000000000001,0.20689487867523448
221,0.6980000000000001,0.2068363039336411
221,0.6990000000000001,0.2067774885406266
221,0.7000000000000001,0.20671843322325067
221,0.7010000000000001,0.2066591387070209
221,0.7020000000000001,0.20659960572036412
221,0.7030000000000001,0.20653983499118678
221,0.704,0.20647982724985559
221,0.705,0.20641958322678994
221,0.706,0.20635910365339288
221,0.707,0.2062983892615433
221,0.708,0.20623744078550132
221,0.709,0.2061762589589673
221,0.71,0.20611484451490308
221,0.711,0.20605319819195905
221,0.712,0.2059913207237346
221,0.713,0.20592921284849064
221,0.714,0.20586687530386422
221,0.715,0.20580430882793999
221,0.716,0.2057415141601553
221,0.717,0.20567849203924182
221,0.718,0.2056152432062448
221,0.719,0.2055517684014972
221,0.72,0.20548806836698508
221,0.721,0.20542414384421787
221,0.722,0.20535999557413226
221,0.723,0.20529562430087445
221,0.724,0.20523103076934396
221,0.725,0.20516621572051286
221,0.726,0.20510117989809434
221,0.727,0.2050359240488766
221,0.728,0.20497044891663246
221,0.729,0.2049047552466402
221,0.73,0.20483884378471057
221,0.731,0.20477271527468732
221,0.732,0.20470637046439222
221,0.733,0.20463981009975823
221,0.734,0.2045730349269927
221,0.735,0.20450604569354636
221,0.736,0.20443884314438715
221,0.737,0.20437142802750852
221,0.738,0.20430380109026042
221,0.739,0.20423596308027636
221,0.74,0.20416791474254636
221,0.741,0.2040996568269039
221,0.742,0.20403119008036802
221,0.743,0.20396251524968972
221,0.744,0.20389363308147868
221,0.745,0.20382454432527541
221,0.746,0.20375524972645587
221,0.747,0.2036857500340556
221,0.748,0.2036160459934369
221,0.749,0.2035461383526468
221,0.75,0.20347602785887403
221,0.751,0.2034057152583424
221,0.752,0.20333520129795118
221,0.753,0.203264486724253
221,0.754,0.2031935722848358
221,0.755,0.20312245872399232
221,0.756,0.20305114678794162
221,0.757,0.20297963722220658
221,0.758,0.20290793077356511
221,0.759,0.20283602818513868
221,0.76,0.20276393020257805
221,0.761,0.20269163756930153
221,0.762,0.2026191510308844
221,0.763,0.2025464713299444
221,0.764,0.20247359921024155
221,0.765,0.2024005354139775
221,0.766,0.20232728068415462
221,0.767,0.2022538357636457
221,0.768,0.20218020139190607
221,0.769,0.2021063783117314
221,0.77,0.20203236726273988
221,0.771,0.20195816898530355
221,0.772,0.2018837842191178
221,0.773,0.2018092137037112
221,0.774,0.20173445817568453
221,0.775,0.2016595183756426
221,0.776,0.2015843950388353
221,0.777,0.20150908890333957
221,0.778,0.20143360070289545
221,0.779,0.20135793117654083
221,0.78,0.2012820810556083
221,0.781,0.20120605107676615
221,0.782,0.20112984197181244
221,0.783,0.20105345447399364
221,0.784,0.2009768893146312
221,0.785,0.20090014722763827
221,0.786,0.20082322894048188
221,0.787,0.2007461351847361
221,0.788,0.2006688666874683
221,0.789,0.2005914241803004
221,0.79,0.20051380838816113
221,0.791,0.2004360200383073
221,0.792,0.2003580598559816
221,0.793,0.20027992856801224
221,0.794,0.20020162689641763
221,0.795,0.20012315556553217
221,0.796,0.20004451529761175
221,0.797,0.19996570681403114
221,0.798,0.19988673083531622
221,0.799,0.19980758808064214
221,0.8,0.19972827926975484
221,0.801,0.1996488051195614
221,0.802,0.19956916634845362
221,0.803,0.19948936366979708
221,0.804,0.1994093978002725
221,0.805,0.19932926945351032
221,0.806,0.1992489793416915
221,0.807,0.1991685281778502
221,0.808,0.19908791667208287
221,0.809,0.1990071455342513
221,0.81,0.19892621547361228
221,0.811,0.19884512719694242
221,0.812,0.19876388141129375
221,0.8130000000000001,0.19868247882256868
221,0.8140000000000001,0.19860092013481712
221,0.8150000000000001,0.1985192060516729
221,0.8160000000000001,0.19843733727495766
221,0.8170000000000001,0.19835531450585353
221,0.8180000000000001,0.1982731384453365
221,0.8190000000000001,0.1981908097909703
221,0.8200000000000001,0.19810832924178767
221,0.8210000000000001,0.19802569749353505
221,0.8220000000000001,0.19794291523995106
221,0.8230000000000001,0.19785998317756376
221,0.8240000000000001,0.19777690199997244
221,0.8250000000000001,0.1976936723964724
221,0.8260000000000001,0.1976102950585607
221,0.8270000000000001,0.1975267706751494
221,0.8280000000000001,0.19744309993683212
221,0.8290000000000001,0.19735928352698856
221,0.8300000000000001,0.19727532213399285
221,0.8310000000000001,0.19719121644025384
221,0.8320000000000001,0.19710696713128129
221,0.833,0.1970225748870852
221,0.834,0.19693804038771684
221,0.835,0.1968533643132499
221,0.836,0.19676854734331
221,0.837,0.19668359015181758
221,0.838,0.196598493416075
221,0.839,0.19651325781031415
221,0.84,0.19642788400528627
221,0.841,0.19634237267428484
221,0.842,0.19625672448700043
221,0.843,0.19617094011231928
221,0.844,0.1960850202170366
221,0.845,0.19599896546717455
221,0.846,0.19591277652824773
221,0.847,0.19582645406238425
221,0.848,0.19573999873298809
221,0.849,0.19565341119808433
221,0.85,0.1955666921196343
221,0.851,0.19547984215503678
221,0.852,0.1953928619580178
221,0.853,0.1953057521871479
221,0.854,0.1952185134935106
221,0.855,0.19513114652960278
221,0.856,0.19504365194619738
221,0.857,0.19495603039260861
221,0.858,0.19486828251657262
221,0.859,0.19478040896447463
221,0.86,0.19469241038180185
221,0.861,0.19460428741201546
221,0.862,0.19451604069540046
221,0.863,0.19442767087397395
221,0.864,0.19433917858739297
221,0.865,0.19425056447230543
221,0.866,0.19416182916452895
221,0.867,0.19407297329916817
221,0.868,0.19398399750990236
221,0.869,0.19389490242812513
221,0.87,0.19380568868359804
221,0.871,0.1937163569039294
221,0.872,0.1936269077189111
221,0.873,0.19353734175325493
221,0.874,0.19344765963002192
221,0.875,0.193357861972364
221,0.876,0.19326794940246722
221,0.877,0.19317792253854277
221,0.878,0.19308778200019755
221,0.879,0.19299752840265527
221,0.88,0.19290716236115207
221,0.881,0.19281668448982897
221,0.882,0.19272609540007096
221,0.883,0.19263539570277227
221,0.884,0.1925445860066064
221,0.885,0.19245366691807325
221,0.886,0.1923626390440295
221,0.887,0.1922715029888514
221,0.888,0.19218025935582433
221,0.889,0.1920889087439106
221,0.89,0.19199745175450128
221,0.891,0.19190588898468874
221,0.892,0.1918142210312006
221,0.893,0.19172244848815906
221,0.894,0.19163057195168162
221,0.895,0.19153859201069517
221,0.896,0.19144650925555035
221,0.897,0.19135432427694987
221,0.898,0.19126203765919247
221,0.899,0.19116964998969688
221,0.9,0.1910771618515636
221,0.901,0.19098457382801537
221,0.902,0.19089188649859684
221,0.903,0.1907991004425593
221,0.904,0.19070621623874973
221,0.905,0.19061323446181444
221,0.906,0.19052015568537994
221,0.907,0.19042698048410456
221,0.908,0.19033370942881367
221,0.909,0.1902403430889455
221,0.91,0.1901468820317762
221,0.911,0.19005332682479048
221,0.912,0.18995967803263053
221,0.913,0.1898659362179574
221,0.914,0.18977210194293742
221,0.915,0.18967817576728355
221,0.916,0.18958415824971175
221,0.917,0.18949004994713858
221,0.918,0.18939585141451426
221,0.919,0.18930156320564068
221,0.92,0.18920718587356744
221,0.921,0.18911271996717377
221,0.922,0.18901816603684507
221,0.923,0.18892352462867734
221,0.924,0.18882879628858434
221,0.925,0.18873398156176813
221,0.926,0.18863908098885862
221,0.927,0.18854409511242742
221,0.928,0.18844902447141987
221,0.929,0.18835386960353967
221,0.93,0.18825863104334345
221,0.931,0.18816330932761155
221,0.932,0.18806790498749631
221,0.933,0.1879724185557674
221,0.934,0.18787685056236592
221,0.935,0.18778120153302016
221,0.936,0.18768547199725027
221,0.937,0.18758966247740042
221,0.9380000000000001,0.18749377349862967
221,0.9390000000000001,0.18739780558226515
221,0.9400000000000001,0.18730175924859876
221,0.9410000000000001,0.18720563501533352
221,0.9420000000000001,0.18710943340034547
221,0.9430000000000001,0.1870131549188891
221,0.9440000000000001,0.18691680008447706
221,0.9450000000000001,0.18682036940982397
221,0.9460000000000001,0.18672386340442415
221,0.9470000000000001,0.1866272825786144
221,0.9480000000000001,0.18653062744090437
221,0.9490000000000001,0.18643389849397812
221,0.9500000000000001,0.18633709624494005
221,0.9510000000000001,0.1862402211952245
221,0.9520000000000001,0.18614327384545332
221,0.9530000000000001,0.1860462546969836
221,0.9540000000000001,0.18594916424665975
221,0.9550000000000001,0.18585200299072685
221,0.9560000000000001,0.1857547714249947
221,0.9570000000000001,0.1856574700416438
221,0.9580000000000001,0.18556009933341888
221,0.9590000000000001,0.18546265978908952
221,0.96,0.18536515189901978
221,0.961,0.18526757614974362
221,0.962,0.1851699330257947
221,0.963,0.1850722230105858
221,0.964,0.18497444658866727
221,0.965,0.18487660423921173
221,0.966,0.18477869644122433
221,0.967,0.18468072367321486
221,0.968,0.184582686410477
221,0.969,0.1844845851299338
221,0.97,0.18438642030065028
221,0.971,0.18428819239651778
221,0.972,0.1841899018876682
221,0.973,0.1840915492418391
221,0.974,0.18399313492562008
221,0.975,0.1838946594049358
221,0.976,0.18379612314239505
221,0.977,0.18369752660165864
221,0.978,0.18359887024270488
221,0.979,0.18350015452529472
221,0.98,0.1834013799055824
221,0.981,0.18330254684185354
221,0.982,0.18320365578690354
221,0.983,0.18310470719434732
221,0.984,0.18300570151564316
221,0.985,0.18290663919945777
221,0.986,0.18280752069797596
221,0.987,0.1827083464554559
221,0.988,0.1826091169175789
221,0.989,0.18250983252839503
221,0.99,0.18241049373103732
221,0.991,0.18231110096587202
221,0.992,0.18221165467320666
221,0.993,0.18211215528956076
221,0.994,0.1820126032532859
221,0.995,0.18191299899773605
221,0.996,0.1818133429576663
221,0.997,0.18171363556435297
221,0.998,0.1816138772490091
221,0.999,0.18151406843996418
221,1.0,0.18141420956416457


==> anc/data/fokker_planck_grid_convergence.csv <==
nx,ny,hx,hy,h2,mobile_gap,pinned_gap,gap_ratio
81,101,0.03456790123456788,0.035643564356435675,0.002465403475794211,0.2263192550084757,0.2183128371830031,1.0366740587900525
101,121,0.027722772277227747,0.02975206611570247,0.0016537375408881582,0.22587790573492397,0.21786153132937103,1.0367957314751153
121,141,0.023140495867768562,0.025531914893617058,0.0011873612271411185,0.22563667605385018,0.21761490671252437,1.0368622235604603
141,161,0.019858156028368823,0.022360248447204967,0.0008943270714677731,0.2254906004003337,0.2174655851501747,1.0369024608864763
161,181,0.01739130434782621,0.019889502762431066,0.0006980497870554719,0.22539549448631097,0.21736837644248197,1.036928637804649
181,201,0.015469613259668558,0.017910447761193993,0.0005600930734101722,0.22533013371643637,0.21730157632123245,1.0369466136929235
201,221,0.013930348258706537,0.016289592760180938,0.00045940543490138744,0.2252832928496509,0.2172537073169109,1.0369594868225982
221,241,0.012669683257918507,0.014937759336099532,0.0003836575278392092,0.2252485825995328,0.2172182372775606,1.036969019832856


==> anc/data/fokker_planck_independent_audit.json <==
{
  "barriers": {
    "uS_minima": [
      0.0,
      0.0,
      0.0
    ],
    "uS_saddles": [
      4.999999999999999,
      4.999999999999999
    ],
    "uC_minima": [
      0.0,
      0.0
    ],
    "uC_saddle": 1.8,
    "chiA_plus1": 0.9996646498695335,
    "chiA_minus1": 0.000335350130466483,
    "cross_talk_at_opposite_saddle": 1.0422750528538273e-06
  },
  "coupling_curvature": {
    "minus1": 8.530124303355421,
    "zero": 0.4313495574293899,
    "plus1": 3.7136148891872937e-10
  },
  "physical_scaling": {
    "r": 4.0,
    "Dx_over_lx2_per_s": 1.0204081632653064,
    "mobile_gap_per_s": 0.2296587184693878,
    "pinned_gap_per_s": 0.22146037020408169,
    "mobile_relaxation_s": 4.35428712075346,
    "pinned_relaxation_s": 4.51548057595349
  },
  "grid_fit_sensitivity": {
    "3": {
      "ratio_intercept": 1.037017792066776,
      "advantage_percent": 3.7017792066776023,
      "R2": 0.9999804185390887
    },
    "4": {
      "ratio_intercept": 1.03701844994456,
      "advantage_percent": 3.701844994456005,
      "R2": 0.9999424995363116
    },
    "5": {
      "ratio_intercept": 1.0370193716864484,
      "advantage_percent": 3.701937168644842,
      "R2": 0.9998742674870323
    },
    "6": {
      "ratio_intercept": 1.0370207288236184,
      "advantage_percent": 3.70207288236184,
      "R2": 0.9997546460563166
    },
    "8": {
      "ratio_intercept": 1.0370265301550308,
      "advantage_percent": 3.702653015503077,
      "R2": 0.99917506584041
    }
  },
  "box_check": {
    "max_abs_mobile_change": 1.2209166277143968e-06,
    "max_abs_pinned_change": 1.2824921995502336e-06,
    "max_abs_ratio_change": 5.016033255422769e-07,
    "max_rel_ratio_change": 4.837250943134919e-07
  },
  "operator_checks": {
    "db_abs": 4.547473508864641e-13,
    "db_rel": 6.324917313717698e-16,
    "null_residual": 6.213137517835975e-13,
    "symmetry_norm": 0.0,
    "eig_shift": [
      2.6577364644459443e-13,
      0.22726350934878745,
      0.4681440889543513
    ],
    "eig_small": [
      1.2133871159200548e-13,
      0.22726350934833048,
      0.46814408895492715
    ],
    "gap_difference": 4.569677969357144e-13,
    "residuals_shift": [
      1.1725033052219892e-12,
      1.256456164041972e-12,
      1.655033462145146e-12
    ],
    "residuals_small": [
      1.870805799586367e-11,
      1.6992606018267004e-11,
      2.092327683734132e-11
    ]
  },
  "boundary_mass": {
    "outermost_cell_layer": 1.844597265158622e-06,
    "outer_region_absX_gt_1p3_or_absY_gt_1p7": 7.958906191489235e-05,
    "min_u_at_X_boundary": 60.95268281431796,
    "min_u_at_Y_boundary": 9.031680000000001
  },
  "basin_weights": {
    "P": [
      [
        0.12240449530481493,
        0.1277064158853634
      ],
      [
        0.25016439661675105,
        0.24961378100289217
      ],
      [
        0.1279819816426021,
        0.12212892954757626
      ]
    ],
    "p": [
      0.25011091119017836,
      0.4997781776196432,
      0.25011091119017836
    ],
    "q": [
      0.500550873564168,
      0.49944912643583184
    ],
    "max_abs_product_deviation": 0.0027887465584282567,
    "max_rel_product_deviation": 0.022324675301049684,
    "balanced_pinned_visible_weights": [
      0.2501170642076508,
      0.49976587158469843,
      0.2501170642076508
    ],
    "max_abs_mobile_pinned_visible_difference": 1.230603494478677e-05
  },
  "pinned_optimization": {
    "lambda_opt": 0.5000005900654996,
    "gap_opt": 0.21706138467186753,
    "symmetry_max_abs": 7.361611320533257e-12,
    "second_derivative_at_half": -0.3785397429834081,
    "samples": [
      [
        0,
        0.1817985708959613
      ],
      [
        0.1,
        0.19240147708503116
      ],
      [
        0.2,
        0.2020318362387139
      ],
      [
        0.3,
        0.20992770297168137
      ],
      [
        0.4,
        0.2151978395228969
      ],
      [
        0.49,
        0.21704245991281992
      ],
      [
        0.5,
        0.21706138466753158
      ],
      [
        0.51,
        0.21704245991114912
      ],
      [
        0.6,
        0.21519783951991595
      ],
      [
        0.7,
        0.20992770297585003
      ],
      [
        0.8,
        0.202031836236246
      ],
      [
        0.9,
        0.1924014770847174
      ],
      [
        1,
        0.18179857089790302
      ]
    ]
  },
  "BC_scan_grid_81x101": {
    "pinned_gap": 0.2183128371829695,
    "rows": [
      {
        "B_C": 1.2,
        "pure_y_gap_per_r": 0.6894346925407319,
        "gap_r4": 0.22753425475967257,
        "ratio_r4": 1.042239465602174,
        "gap_r8": 0.22965574403668215,
        "ratio_r8": 1.0519571226322622,
        "gap_r16": 0.23086261156568166,
        "ratio_r16": 1.0574852791281077,
        "gap_r32": 0.23161217165217868,
        "ratio_r32": 1.060918701075113
      },
      {
        "B_C": 1.8,
        "pure_y_gap_per_r": 0.5093989102336366,
        "gap_r4": 0.22631925500847555,
        "ratio_r4": 1.0366740587902112,
        "gap_r8": 0.2291351780004772,
        "ratio_r8": 1.0495726268649854,
        "gap_r16": 0.23072817836667403,
        "ratio_r16": 1.0568694967456227,
        "gap_r32": 0.23166420699265633,
        "ratio_r32": 1.0611570532542571
      },
      {
        "B_C": 2.5,
        "pure_y_gap_per_r": 0.335677321793385,
        "gap_r4": 0.2238240345539593,
        "ratio_r4": 1.0252444952028672,
        "gap_r8": 0.2278261101880973,
        "ratio_r8": 1.0435763335215815,
        "gap_r16": 0.23013970304222742,
        "ratio_r16": 1.0541739368690708,
        "gap_r32": 0.23145066304777864,
        "ratio_r32": 1.0601788975597355
      },
      {
        "B_C": 3.0,
        "pure_y_gap_per_r": 0.24207121766329914,
        "gap_r4": 0.22117510388798325,
        "ratio_r4": 1.01311084928375,
        "gap_r8": 0.22627513911988975,
        "ratio_r8": 1.0364719823152084,
        "gap_r16": 0.22933572807824995,
        "ratio_r16": 1.050491263076949,
        "gap_r32": 0.23106743950389969,
        "ratio_r32": 1.0584235104335182
      },
      {
        "B_C": 4.0,
        "pure_y_gap_per_r": 0.1192731256968437,
        "gap_r4": 0.21348342772877352,
        "ratio_r4": 0.9778784907176648,
        "gap_r8": 0.22106353564456693,
        "ratio_r8": 1.0125998017207392,
        "gap_r16": 0.22629880458566295,
        "ratio_r16": 1.036580383937754,
        "gap_r32": 0.22944742599969842,
        "ratio_r32": 1.0510029046409073
      },
      {
        "B_C": 5.0,
        "pure_y_gap_per_r": 0.055618935380504914,
        "gap_r4": 0.2031430660352515,
        "ratio_r4": 0.9305136090783149,
        "gap_r8": 0.21256654271467013,
        "ratio_r8": 0.9736786231059634,
        "gap_r16": 0.22041271428094844,
        "ratio_r16": 1.0096186606572246,
        "gap_r32": 0.22593257835831446,
        "ratio_r32": 1.0349028544251788
      }
    ]
  },
  "coupling_power_test": {
    "1": {
      "mobile_gap": 0.2258779057349239,
      "pinned_gap": 0.2178615313293948,
      "ratio": 1.0367957314750018
    },
    "2": {
      "mobile_gap": 0.21945660370448733,
      "pinned_gap": 0.21355500534069347,
      "ratio": 1.0276350271180898
    }
  }
}

==> anc/data/fokker_planck_mobility_scan.csv <==
mobility_ratio,mobile_gap,pinned_opt_gap,gap_ratio
0.1,0.050864113189436226,0.21736837644248197,0.2339996002265556
0.12237511817128864,0.06224241887403131,0.21736837644248197,0.28634532719390915
0.1497566954743686,0.07616491544845846,0.21736837644248197,0.350395566710287
0.18326493305617547,0.09319919333085547,0.21736837644248197,0.4287615100972012
0.22427067839402776,0.11403722000108159,0.21736837644248197,0.524626543508536
0.27445150770824217,0.1395156058032585,0.21736837644248197,0.6418394804553175
0.33586035688084465,0.17058542733533194,0.21736837644248197,0.784775734755836
0.41100950862344543,0.20172694558663165,0.21736837644248197,0.9280418287524487
0.5029733718731741,0.20533746327557745,0.21736837644248197,0.9446519619651847
0.6155142581999119,0.20789695807183675,0.21736837644248197,0.9564268799093163
0.753236300833273,0.21038336328742038,0.21736837644248197,0.967865550318862
0.9217738132537611,0.21279203260595264,0.21736837644248197,0.978946597884075
1.0,0.21373314293720744,0.21736837644248197,0.983276162039898
1.1280217932412833,0.21508503486490288,0.21736837644248197,0.9894955208528997
1.3804180024769097,0.21722641712270824,0.21736837644248197,0.9993469182495767
1.6892881617888604,0.21918962726213223,0.21736837644248197,1.0083786374515806
2.0,0.22068298820018561,0.21736837644248197,1.0152488223537923
2.0672683842427078,0.2209593596898378,0.21736837644248197,1.0165202653032008
2.529822128134703,0.22253099155520448,0.21736837644248197,1.0237505344485498
3.0958728188282523,0.22390877424209946,0.21736837644248197,1.0300890033162122
3.788578020473879,0.22510353112221698,0.21736837644248197,1.0355854646675424
4.0,0.22539549448631097,0.21736837644248197,1.036928637804649
4.636276829566377,0.22613037271250916,0.21736837644248197,1.0403094342122288
5.673649248929928,0.22700672630694074,0.21736837644248197,1.0443410859583302
6.943134973002431,0.22775080386251226,0.21736837644248197,1.0477642037445938
8.0,0.22820361403978828,0.21736837644248197,1.0498473502661203
8.496669628003795,0.22838051466077172,0.21736837644248197,1.0506611789558251
10.39780949789363,0.22891276505970087,0.21736837644248197,1.0531097890418006
12.724331660272805,0.22936306233298326,0.21736837644248197,1.055181374985681
15.57141590576554,0.22974533839418576,0.21736837644248197,1.0569400303497176
16.0,0.22979224133408366,0.21736837644248197,1.0571558066308195
19.055538615623416,0.23007191985586292,0.21736837644248197,1.0584424635326033
23.319237899044698,0.23035358569607092,0.21736837644248197,1.0597382630634176
28.536944935599873,0.2305996686006731,0.21736837644248197,1.0608703638254033
34.92212008741592,0.23081816895116927,0.21736837644248197,1.0618755714552905
42.73598572489456,0.23101586160506576,0.21736837644248197,1.0627850535848073
52.29821303250476,0.23119838421092076,0.21736837644248197,1.0636247461327402
63.999999999999986,0.23137030432728406,0.21736837644248197,1.0644156620846232


==> anc/data/fokker_planck_pinned_scan.csv <==
lambda,pinned_gap
0.0,0.18180843222366228
0.01,0.18289495269169356
0.02,0.1839770421532978
0.03,0.18505421183314003
0.04,0.18612595380916014
0.05,0.18719174057079835
0.06,0.18825102463476232
0.07,0.1893032381602028
0.08,0.19034779262280987
0.09,0.1913840785362525
0.1,0.19241146521526445
0.11,0.19342930061140756
0.12,0.19443691123174034
0.13,0.19543360211371444
0.14,0.19641865690143537
0.15,0.19739133804574924
0.16,0.19835088709113152
0.17,0.1992965250896393
0.18,0.20022745317788482
0.19,0.2011428532735953
0.2,0.20204188895227834
0.21,0.2029237064991166
0.22,0.20378743613436825
0.23,0.20463219344459715
0.24,0.20545708102460306
0.25,0.2062611903422786
0.26,0.20704360379251882
0.27,0.2078033970313571
0.28,0.20853964150918672
0.29,0.20925140724705413
0.3,0.20993776584427995
0.31,0.21059779370112622
0.32,0.21123057548260987
0.33,0.211835207733408
0.34,0.21241080272820884
0.35000000000000003,0.21295649243964587
0.36,0.2134714326445833
0.37,0.21395480713197995
0.38,0.21440583195931143
0.39,0.21482375973202558
0.4,0.2152078838452754
0.41000000000000003,0.2155575426541468
0.42,0.21587212350970897
0.43,0.21615106662081623
0.44,0.21639386867293667
0.45,0.21660008617799062
0.46,0.2167693384804107
0.47000000000000003,0.21690131037715457
0.48,0.21699575435908044
0.49,0.21705249234281687
0.5,0.21707141696304783
0.51,0.21705249234344098
0.52,0.2169957543615994
0.53,0.2169013103789848
0.54,0.21676933847726768
0.55,0.21660008617789242
0.56,0.21639386867267585
0.5700000000000001,0.21615106662167163
0.58,0.21587212351136303
0.59,0.21555754265475205
0.6,0.21520788384593073
0.61,0.21482375973008314
0.62,0.2144058319584769
0.63,0.21395480713138526
0.64,0.21347143264388413
0.65,0.2129564924422577
0.66,0.2124108027283147
0.67,0.2118352077315266
0.68,0.21123057548033894
0.6900000000000001,0.21059779370115433
0.7000000000000001,0.2099377658413848
0.71,0.20925140724762878
0.72,0.2085396415082406
0.73,0.20780339702990508
0.74,0.2070436037910106
0.75,0.20626119034218876
0.76,0.20545708102614593
0.77,0.20463219344222489
0.78,0.2037874361330814
0.79,0.20292370650108063
0.8,0.20204188895191552
0.81,0.2011428532738801
0.8200000000000001,0.20022745317955393
0.8300000000000001,0.1992965250876867
0.84,0.1983508870922174
0.85,0.19739133804700784
0.86,0.19641865690001264
0.87,0.1954336021131595
0.88,0.19443691123430581
0.89,0.1934293006121183
0.9,0.19241146521555594
0.91,0.191384078535323
0.92,0.1903477926230716
0.93,0.1893032381581845
0.9400000000000001,0.188251024635525
0.9500000000000001,0.18719174056991703
0.96,0.1861259538070416
0.97,0.18505421183321785
0.98,0.18397704215327557
0.99,0.18289495268963327
1.0,0.18180843222619028


==> anc/data/fokker_planck_summary.txt <==
Direct Fokker--Planck validation of the smooth landscape
=======================================================
Parameters: delta=1.0, B_C=1.8, sigma_X=0.22, sigma_Y=0.25
Domain: X in [-1.4,1.4], Y in [-1.8,1.8]
Pinned scan maximum: lambda=0.500000, gap=0.2170714170 D_x/l_x^2
Continuous pinned optimum: lambda=0.50000
Fine-grid pinned scan gap: 0.2170714170 D_x/l_x^2
Representative scaled transverse mobility: r=4.0
Continuum-extrapolated mobile gap: 0.2250655441 D_x/l_x^2
Continuum-extrapolated pinned gap: 0.2170311628 D_x/l_x^2
Continuum-extrapolated ratio: 1.0370193717
Continuum-extrapolated advantage: 3.701937%
Production-grid mobility crossover: r_c=1.39985962
Maximum ratio change under box enlargement: 5.016e-07
The Scharfetter--Gummel rates obey discrete detailed balance exactly.


==> anc/data/kmc_departure_time_series.csv <==
Gamma_over_g0,g0_t,exact_D,kmc_D,count_0,count_1,count_2,count_3,count_4,count_5
3.0,0.0,0.0,1.5542652376053685e-05,40077,39888,7529,7487,2566,2453
3.0,0.0001,1.6500404122631688e-08,1.530485077354249e-05,40062,39887,7544,7486,2566,2455
3.0,0.0001122018454301963,2.0768691696604882e-08,1.5296691916985333e-05,40059,39888,7546,7486,2566,2455
3.0,0.00012589254117941674,2.6140463553293336e-08,1.551398957246443e-05,40057,39888,7547,7486,2567,2455
3.0,0.0001412537544622754,3.2900745644757866e-08,1.567757513362656e-05,40055,39889,7548,7487,2567,2454
3.0,0.00015848931924611142,4.1408079400345376e-08,1.562165606659228e-05,40056,39887,7547,7489,2567,2454
3.0,0.00017782794100389227,5.211343803915128e-08,1.576978022879889e-05,40053,39886,7549,7492,2567,2453
3.0,0.00019952623149688788,6.558399442122188e-08,1.560644759474115e-05,40047,39888,7551,7494,2567,2453
3.0,0.000223872113856834,8.253297444082985e-08,1.547892203672375e-05,40050,39886,7550,7493,2567,2454
3.0,0.00025118864315095795,1.0385714295283047e-07,1.535857003377944e-05,40047,39885,7550,7495,2568,2455
3.0,0.0002818382931264455,1.306838618967581e-07,1.4784614529413575e-05,40044,39881,7554,7497,2567,2457
3.0,0.00031622776601683794,1.6443014224647974e-07,1.4959746761767918e-05,40041,39882,7555,7497,2568,2457
3.0,0.0003548133892335753,2.0687671582309072e-07,1.4880949375354257e-05,40037,39882,7557,7499,2568,2457
3.0,0.00039810717055349735,2.602609095437573e-07,1.4563112587428952e-05,40033,39883,7558,7500,2568,2458
3.0,0.00044668359215096305,3.273930325028197e-07,1.4936851996144975e-05,40033,39881,7560,7499,2569,2458
3.0,0.0005011872336272725,4.1180215000662844e-07,1.4193684369292374e-05,40024,39881,7566,7498,2569,2462
3.0,0.0005623413251903491,5.179185457444323e-07,1.387177600001711e-05,40025,39876,7565,7502,2569,2463
3.0,0.000630957344480193,6.513019464585193e-07,1.3276307443174217e-05,40011,39875,7575,7506,2568,2465
3.0,0.000707945784384138,8.189267529221465e-07,1.3566189681362643e-05,40011,39870,7577,7508,2569,2465
3.0,0.0007943282347242813,1.029538197446746e-06,1.3452126733867601e-05,39995,39865,7589,7514,2570,2467
3.0,0.0008912509381337459,1.2940966111213092e-06,1.2957236256916338e-05,39988,39857,7596,7519,2570,2470
3.0,0.001,1.6263309603165062e-06,1.2424061167243229e-05,39980,39855,7601,7521,2570,2473
3.0,0.001122018454301963,2.0434276355847943e-06,1.3530515001565144e-05,39976,39846,7611,7523,2572,2472
3.0,0.0012589254117941675,2.566886286614786e-06,1.3568048544160814e-05,39960,39842,7625,7530,2571,2472
3.0,0.0014125375446227555,3.22358145671972e-06,1.4498182717957242e-05,39946,39841,7635,7532,2574,2472
3.0,0.001584893192461114,4.047077043869152e-06,1.550075690938689e-05,39922,39840,7661,7531,2572,2474
3.0,0.0017782794100389228,5.07925035230823e-06,1.4928704173700622e-05,39904,39839,7669,7537,2573,2478
3.0,0.001995262314968879,6.372293833711986e-06,1.6137452399437354e-05,39885,39831,7689,7537,2575,2483
3.0,0.00223872113856834,7.991175623331658e-06,1.61229209054781e-05,39875,39821,7697,7545,2577,2485
3.0,0.002511886431509582,1.0016654644164554e-05,1.772939545797872e-05,39851,39814,7723,7541,2577,2494
3.0,0.002818382931264455,1.2548962186052177e-05,1.9366746217582562e-05,39842,39798,7737,7550,2581,2492
3.0,0.0031622776601683794,1.5712279093975552e-05,2.2387000936470696e-05,39820,39777,7767,7559,2584,2493
3.0,0.0035481338923357532,1.9660155209256673e-05,2.7485189877754198e-05,39772,39761,7814,7569,2587,2497
3.0,0.003981071705534973,2.458203428902392e-05,3.17537803598202e-05,39732,39739,7855,7586,2590,2498
3.0,0.004466835921509635,3.0711061287721884e-05,3.5902724694567196e-05,39690,39731,7890,7591,2591,2507
3.0,0.005011872336272725,3.83333567548637e-05,4.775182742888296e-05,39624,39719,7955,7595,2591,2516
3.0,0.005623413251903491,4.779894105096821e-05,6.012479653428693e-05,39572,39710,8007,7595,2592,2524
3.0,0.006309573444801929,5.953447343003349e-05,6.687054390054148e-05,39536,39668,8052,7607,2594,2543
3.0,0.00707945784384138,7.405793017007891e-05,8.143280490899616e-05,39483,39638,8112,7618,2599,2550
3.0,0.00794328234724282,9.199527194186095e-05,9.037869678409747e-05,39442,39605,8157,7632,2601,2563
3.0,0.008912509381337459,0.00011409903106064125,0.00011017616806088313,39360,39573,8230,7649,2610,2578
3.0,0.01,0.0001412685690717858,0.00012388293043695263,39267,39537,8300,7685,2621,2590
3.0,0.01122018454301964,0.0001745714968400083,0.00014530848220703493,39166,39506,8381,7715,2622,2610
3.0,0.0125,0.0002125098594592497,0.0001891384615844556,39073,39445,8500,7735,2621,2626
3.0,0.012589254117941675,0.00021526539397384624,0.00018983482432504835,39073,39441,8503,7736,2622,2625
3.0,0.01412537544622754,0.00026481849327361065,0.00024773002368017115,38949,39358,8649,7768,2626,2650
3.0,0.01584893192461114,0.0003249273933193438,0.0002919142668956309,38806,39320,8758,7805,2642,2669
3.0,0.01778279410038923,0.00039752912050679506,0.00035461413076865703,38628,39280,8890,7846,2658,2698
3.0,0.01995262314968881,0.0004848039872514615,0.00041191225940761427,38468,39151,9055,7920,2679,2727
3.0,0.0223872113856834,0.0005891647154924166,0.0005242044964758024,38270,39067,9238,7955,2702,2768
3.0,0.025,0.0007076905775048728,0.0006339663147737647,38074,38965,9423,8006,2726,2806
3.0,0.025118864315095822,0.0007132262779878405,0.0006264454720997575,38065,38960,9425,8016,2731,2803
3.0,0.02818382931264455,0.0008597499652012882,0.0007547101747795955,37871,38838,9626,8072,2742,2851
3.0,0.03162277660168379,0.0010315544835795755,0.0008937979798408882,37606,38742,9844,8155,2760,2893
3.0,0.035481338923357565,0.0012313866727798788,0.0011247038655626076,37293,38635,10118,8217,2795,2942
3.0,0.037500000000000006,0.0013381539910431127,0.001278962015910566,37148,38545,10279,8239,2811,2978
3.0,0.039810717055349734,0.0014617450100908697,0.0014656448230770912,36986,38477,10435,8249,2823,3030
3.0,0.04466835921509635,0.0017246508308026876,0.0017080521633367504,36691,38313,10714,8347,2835,3100
3.0,0.05,0.0020149088540282294,0.0020731484160439145,36295,38148,11065,8433,2894,3165
3.0,0.05011872336272725,0.002021365551801435,0.00207926670999884,36288,38142,11074,8435,2898,3163
3.0,0.056234132519034905,0.002352057541294951,0.0024036719741243493,35885,37920,11433,8569,2954,3239
3.0,0.0625,0.002684315238374326,0.002720018758175899,35452,37708,11766,8705,3030,3339
3.0,0.06309573444801936,0.002715429917856081,0.002742970129167078,35428,37668,11799,8719,3034,3352
3.0,0.0707945784384138,0.003108330530525701,0.0032721722799093156,34873,37468,12237,8861,3105,3456
3.0,0.07500000000000001,0.003314779770546144,0.003414725867713008,34652,37289,12438,8962,3151,3508
3.0,0.07943282347242822,0.0035253772996892397,0.0036202381992313177,34420,37136,12634,9044,3183,3583
3.0,0.08750000000000001,0.0038887086457423383,0.004036360595161305,33946,36874,13014,9192,3278,3696
3.0,0.08912509381337459,0.0039586450166252726,0.004048345731258621,33883,36827,13051,9221,3299,3719
3.0,0.1,0.004397471867974739,0.004365806012879624,33379,36432,13466,9434,3427,3862
3.0,0.11220184543019641,0.004828452763960617,0.00488356815204107,32802,35982,13986,9649,3555,4026
3.0,0.1125,0.004838172452105254,0.004885200875246532,32795,35972,13990,9653,3556,4034
3.0,0.125,0.005211536538970492,0.005105699782651112,32291,35581,14301,9859,3701,4267
3.0,0.12589254117941676,0.005235688595126889,0.005137486644757145,32254,35534,14339,9878,3707,4288
3.0,0.1375,0.005520519176122436,0.005272465182260181,31778,35215,14633,10096,3848,4430
3.0,0.14125375446227553,0.005601351915764561,0.005356261158300969,31640,35105,14724,10148,3886,4497
3.0,0.15000000000000002,0.0057693770592391735,0.005563257395818861,31233,34870,14996,10318,3988,4595
3.0,0.1584893192461114,0.005906606501561228,0.005615566521280608,30965,34571,15195,10453,4101,4715
3.0,0.1625,0.005963051156474679,0.0058550463524550955,30772,34521,15315,10476,4151,4765
3.0,0.17500000000000002,0.006106757650624364,0.006223957018126131,30264,34212,15628,10638,4292,4966
3.0,0.1778279410038923,0.006132878209475427,0.006239216103636513,30205,34104,15673,10673,4309,5036
3.0,0.1875,0.006205720247601058,0.0063250993949808005,29892,33820,15848,10795,4447,5198
3.0,0.19952623149688808,0.006263417692686965,0.005943903181056098,29647,33395,15944,11005,4632,5377
3.0,0.2,0.006264999009433263,0.005964261708187414,29624,33391,15950,11010,4634,5391
3.0,0.21250000000000002,0.006289385283637811,0.006105849155248869,29223,33047,16202,11187,4768,5573
3.0,0.223872113856834,0.006285026273474098,0.0063892454377785434,28796,32758,16484,11335,4901,5726
3.0,0.225,0.006283341861694626,0.0063759006106024274,28741,32747,16506,11363,4924,5719
3.0,0.23750000000000002,0.0062509739360867705,0.006377390479480151,28368,32499,16682,11548,5061,5842
3.0,0.25,0.006196020814346173,0.006168921328709187,28090,32099,16807,11709,5271,6024
3.0,0.25118864315095824,0.006189745064985156,0.0061173190756091305,28080,32067,16805,11727,5283,6038
3.0,0.2625,0.006121861374089644,0.00606240530201449,27801,31763,16953,11879,5417,6187
3.0,0.275,0.006031528348166755,0.00628345758983494,27500,31477,17115,11935,5564,6409
3.0,0.2818382931264455,0.005976251210594646,0.006043898205401976,27393,31306,17128,12028,5679,6466
3.0,0.28750000000000003,0.005927728005227013,0.005923221854159946,27328,31155,17142,12079,5747,6549
3.0,0.30000000000000004,0.0058128628327284125,0.005739219333895512,27062,30908,17193,12218,5925,6694
3.0,0.3125,0.0056890555681209905,0.0057863756870430855,26830,30614,17311,12286,6075,6884
3.0,0.31622776601683794,0.005650685748480249,0.005616257937823052,26773,30506,17312,12362,6119,6928
3.0,0.325,0.005558173449495953,0.005404268775254801,26615,30266,17352,12503,6204,7060
3.0,0.3375,0.0054218519315157076,0.005346183146886427,26378,30027,17419,12600,6352,7224
3.0,0.35000000000000003,0.005281517379239473,0.00518455827703779,26174,29773,17470,12713,6509,7361
3.0,0.3548133892335757,0.0052266766959923475,0.0050467951268256695,26081,29694,17446,12770,6592,7417
3.0,0.36250000000000004,0.005138408442012469,0.005204901576263351,25909,29522,17573,12786,6695,7515
3.0,0.375,0.0049935959435332185,0.005270953815656738,25668,29326,17667,12873,6787,7679
3.0,0.3875,0.004848001217968316,0.004798096480874659,25475,29070,17607,13080,6945,7823
3.0,0.3981071705534973,0.004724430569818597,0.004729868100898313,25297,28831,17686,13150,7105,7931
3.0,0.4,0.00470241288669601,0.004748436114290932,25246,28812,17699,13170,7114,7959
3.0,0.41250000000000003,0.004557502113918232,0.004726524636777418,25012,28595,17766,13272,7228,8127
3.0,0.42500000000000004,0.0044138364078519605,0.004614826459870613,24768,28330,17856,13399,7399,8248
3.0,0.4375,0.004271892051734145,0.004540025507552849,24619,28064,17900,13447,7548,8422
3.0,0.4466835921509635,0.0041689371555150255,0.004500092660332272,24498,27979,17875,13468,7653,8527
3.0,0.45,0.0041320652585755905,0.004315487106291051,24478,27902,17849,13531,7702,8538
3.0,0.4625,0.003994682147748141,0.004089873311082149,24383,27580,17882,13646,7799,8710
3.0,0.47500000000000003,0.0038600076417773417,0.003957242505315469,24277,27397,17841,13695,7909,8881
3.0,0.48750000000000004,0.0037282533793528807,0.0035130035788080525,24202,27120,17745,13838,8076,9019
3.0,0.5,0.0035995847364688593,0.0034767495343674282,24073,26898,17778,13875,8194,9182
3.0,0.5011872336272725,0.0035875292600229328,0.0034232968150458105,24065,26872,17779,13906,8199,9179
3.0,0.5125000000000001,0.003474127042416733,0.0032381823077119627,23868,26707,17756,14038,8335,9296
3.0,0.525,0.003351971071546986,0.0030576305408668977,23708,26446,17775,14161,8472,9438
3.0,0.5375,0.0032331778856355816,0.002916599685514815,23593,26205,17800,14242,8602,9558
3.0,0.55,0.003117783095570685,0.0029555744747203827,23340,26033,17885,14316,8744,9682
3.0,0.5623413251903491,0.0030072007274887834,0.00273324782465904,23267,25860,17830,14395,8877,9771
3.0,0.5625,0.0030058006050877866,0.0027410358432603966,23260,25857,17838,14396,8879,9770
3.0,0.5750000000000001,0.0028972258935276796,0.0027089139408019314,23102,25640,17896,14483,8958,9921
3.0,0.5875,0.002792038889153808,0.002431948866810635,23051,25430,17781,14560,9108,10070
3.0,0.6000000000000001,0.002690206479478998,0.0022907290371198758,22883,25256,17813,14702,9217,10129
3.0,0.6125,0.0025916847003267744,0.002149236093916521,22759,25058,17805,14791,9350,10237
3.0,0.625,0.0024964206410212656,0.0020522237001463235,22687,24870,17772,14827,9456,10388
3.0,0.6309573444801936,0.0024521479929706293,0.0019759288052778106,22647,24807,17735,14864,9507,10440
3.0,0.6375000000000001,0.0024043540991201245,0.0020050498139190798,22585,24715,17766,14874,9537,10523
3.0,0.65,0.00231541901449592,0.002038558621898256,22424,24565,17792,14869,9680,10670
3.0,0.6625000000000001,0.0022295447092916983,0.001976450805584044,22360,24351,17739,14888,9770,10892
3.0,0.675,0.0021466569573244916,0.0019818127147015006,22248,24175,17771,14900,9876,11030
3.0,0.6875,0.0020666789038415543,0.0018497294406103846,22206,24038,17677,14968,9938,11173
3.0,0.7000000000000001,0.001989531854151334,0.0016964986113727001,22157,23835,17659,15029,10066,11254
3.0,0.707945784384138,0.0019419276437217413,0.0016911433479401116,22079,23749,17672,15017,10167,11316
3.0,0.7125,0.0019151359475084694,0.0016422667949273426,22047,23649,17678,15075,10183,11368
3.0,0.7250000000000001,0.0018434107307220508,0.0015891838107793517,21964,23483,17693,15069,10340,11451
3.0,0.7375,0.0017742756442536006,0.0016362319075756094,21891,23349,17696,15026,10434,11604
3.0,0.75,0.001707650432054295,0.0016785774068212144,21762,23228,17747,14995,10574,11694
3.0,0.7625000000000001,0.0016434554850431249,0.001694483845357358,21636,23182,17722,15013,10638,11809
3.0,0.775,0.0015816121269329481,0.0017601821595026653,21483,23041,17776,15082,10652,11966
3.0,0.7875000000000001,0.0015220428500532868,0.0016714247627611766,21435,22858,17772,15106,10773,12056
3.0,0.7943282347242822,0.0014904356644804134,0.0016021455407741886,21423,22806,17691,15091,10857,12132
3.0,0.8,0.0014646715078797277,0.001513340799214817,21408,22751,17630,15147,10881,12183
3.0,0.8125,0.0014094234701513223,0.0013816789204594004,21360,22627,17568,15181,11014,12250
3.0,0.8250000000000001,0.0013562257457290531,0.001312485317652384,21307,22520,17486,15185,11125,12377
3.0,0.8375,0.0013050070776997914,0.0013605686662871213,21149,22392,17551,15173,11253,12482
3.0,0.8500000000000001,0.0012556980146630958,0.0013546090942730352,21052,22273,17595,15202,11332,12546
3.0,0.8625,0.0012082309616389016,0.0012657606763803566,20980,22112,17605,15255,11448,12600
3.0,0.875,0.0011625402135939178,0.0012208546900977597,20930,21957,17600,15282,11533,12698
3.0,0.8875000000000001,0.0011185619741948122,0.0011352643473440888,20866,21856,17618,15322,11652,12686
3.0,0.8912509381337459,0.0011056899392874265,0.0011448815395373275,20884,21799,17592,15317,11641,12767
3.0,0.9,0.0010762343620625836,0.0011449183756615973,20840,21767,17574,15277,11728,12814
3.0,0.9125000000000001,0.001035497406499327,0.0011168470076511755,20704,21724,17577,15321,11816,12858
3.0,0.925,0.0009962930343998767,0.0011022238277501378,20589,21671,17570,15366,11873,12931
3.0,0.9375,0.0009585650498340524,0.0010477098129532837,20515,21564,17575,15424,11943,12979
3.0,0.9500000000000001,0.0009222591075797198,0.001084797071329741,20388,21448,17616,15424,12033,13091
3.0,0.9625,0.0008873226817198133,0.0010466771431309474,20346,21321,17622,15443,12114,13154
3.0,0.9750000000000001,0.0008537050302542888,0.0010544097644304678,20252,21265,17607,15486,12131,13259
3.0,0.9875,0.0008213571565548737,0.0010069578286991537,20244,21114,17632,15454,12275,13281
3.0,1.0,0.0007902317683643563,0.0009098607275973697,20106,21052,17629,15545,12401,13267
3.0,1.0125,0.0007602832349479114,0.0009149832437016607,20072,20913,17625,15573,12408,13409
3.0,1.0250000000000001,0.0007314675429122256,0.0008420723574830442,19929,20839,17649,15653,12536,13394
3.0,1.0375,0.0007037422511320763,0.0007399546018113509,19913,20779,17568,15684,12643,13413
3.0,1.05,0.000677066445157548,0.000652679988877039,19875,20710,17510,15707,12781,13417
3.0,1.0625,0.0006514006914177355,0.0005751977231659546,19802,20674,17427,15754,12892,13451
3.0,1.075,0.000626706991485411,0.0005945854831498243,19766,20597,17458,15711,12980,13488
3.0,1.0875000000000001,0.0006029487366240624,0.0004989289757778756,19712,20533,17382,15799,13064,13510
3.0,1.1,0.0005800906628022416,0.0005667074513244115,19611,20511,17415,15748,13108,13607
3.0,1.1125,0.0005580988063262023,0.0004976803509147382,19563,20429,17351,15800,13194,13663
3.0,1.125,0.0005369404602150515,0.000528620178911296,19502,20362,17370,15795,13197,13774
3.0,1.1375,0.0005165841314173892,0.0004970538908220029,19405,20298,17340,15844,13273,13840
3.0,1.1500000000000001,0.000496999498949316,0.00045313998895891603,19327,20218,17308,15905,13344,13898
3.0,1.1625,0.0004781573730146976,0.0005308926066707716,19261,20217,17364,15829,13378,13951
3.0,1.175,0.0004600296551534916,0.0005382977117712757,19181,20147,17369,15833,13438,14032
3.0,1.1875,0.00044258929945254367,0.0004902409945641653,19148,20085,17372,15904,13472,14019
3.0,1.2000000000000002,0.00042581027484090784,0.0004537264225986477,19119,20024,17355,15927,13545,14030
3.0,1.2125000000000001,0.0004096675284805543,0.00041330010346743917,19019,19997,17320,15999,13633,14032
3.0,1.225,0.0003941369502630863,0.0004191416634426262,18940,19905,17342,15995,13715,14103
3.0,1.2375,0.00037919533840430645,0.00034333886960055443,18914,19795,17311,16109,13742,14129
3.0,1.25,0.00036482036613634744,0.0003731195355810321,18908,19701,17308,16062,13723,14298
3.0,1.2625000000000002,0.0003509905494808842,0.00034516107504756373,18823,19664,17283,16127,13778,14325
3.0,1.2750000000000001,0.00033768521609279026,0.00029860060335898126,18750,19583,17272,16200,13871,14324
3.0,1.2875,0.0003248844751521174,0.0003114839804302498,18689,19492,17342,16172,13973,14332
3.0,1.3,0.00031256918828746587,0.00030100934296487403,18648,19454,17293,16178,14007,14420
3.0,1.3125,0.0003007209415064587,0.0003368277403238422,18619,19414,17292,16096,14052,14527
3.0,1.3250000000000002,0.00028932201810902237,0.0003952704406073324,18545,19339,17382,16049,14085,14600
3.0,1.3375000000000001,0.00027835537256024143,0.0003590188572474601,18538,19293,17329,16055,14151,14634
3.0,1.35,0.0002678046052955957,0.00039654021366483314,18451,19259,17360,16058,14151,14721
3.0,1.3625,0.0002576539384324143,0.0003765586854468429,18376,19207,17376,16101,14224,14716
3.0,1.375,0.0002478881923615329,0.0003133229076311328,18364,19165,17286,16114,14356,14715
3.0,1.3875000000000002,0.00023849276319186938,0.0003334823877352267,18241,19154,17298,16145,14397,14765
3.0,1.4000000000000001,0.000229453601020951,0.0003188680677449569,18244,19106,17288,16142,14427,14793
3.0,1.4125,0.00022075718900631995,0.0002675825823368844,18223,19058,17242,16214,14478,14785
3.0,1.425,0.00021239052320893822,0.00024292803828430314,18232,19027,17180,16199,14538,14824
3.0,1.4375,0.00020434109318611662,0.00024941490460779416,18225,18997,17146,16134,14598,14900
3.0,1.4500000000000002,0.0001965968633053706,0.0002638789341596194,18188,18972,17195,16134,14621,14890
3.0,1.4625000000000001,0.0001891462547566219,0.00026379477604217315,18100,18947,17175,16177,14639,14962
3.0,1.475,0.0001819781282368805,0.0002184812367848378,18041,18846,17166,16291,14673,14983
3.0,1.4875,0.00017508176728478833,0.00022272934692918402,18057,18815,17132,16220,14715,15061
3.0,1.5,0.00016844686224082913,0.0002597394075563046,17976,18778,17175,16173,14769,15129
3.0,1.5125000000000002,0.00016206349481224808,0.00029001781050827817,17855,18786,17193,16181,14827,15158
3.0,1.5250000000000001,0.00015592212321854123,0.00027493510435613205,17757,18793,17180,16283,14885,15102
3.0,1.5375,0.00015001356789868863,0.00022912576690457917,17749,18720,17161,16365,14913,15092
3.0,1.55,0.00014432899775797606,0.00020595695315678406,17736,18684,17135,16398,14975,15072
3.0,1.5625,0.00013885991693558418,0.00016473530531033105,17742,18562,17121,16432,15026,15117
3.0,1.5750000000000002,0.00013359815207219356,0.00014735587485654306,17749,18528,17094,16453,15027,15149
3.0,1.5875000000000001,0.00012853584006126983,0.00015305849003445222,17736,18491,17092,16414,15040,15227
3.0,1.6,0.00012366541626364922,0.00016006217325971266,17693,18437,17162,16429,15067,15212
3.0,1.6125,0.00011897960316972897,0.00014937419189363122,17690,18378,17164,16420,15129,15219
3.0,1.625,0.00011447139949222434,0.00011963916674374861,17727,18331,17114,16435,15174,15219
3.0,1.6375000000000002,0.00011013406967247332,0.00010599899012575758,17703,18281,17107,16486,15154,15269
3.0,1.6500000000000001,0.00010596113378537721,0.0001292549702179384,17644,18255,17119,16459,15124,15399
3.0,1.6625,0.00010194635782817128,8.975708895298017e-05,17725,18162,17062,16488,15135,15428
3.0,1.675,9.808374437820762e-05,0.00010072938486355067,17668,18154,17100,16470,15189,15419
3.0,1.6875,9.436752360582421e-05,9.877430502427823e-05,17667,18070,17146,16475,15203,15439
3.0,1.7000000000000002,9.079214462811018e-05,4.9964931829862185e-05,17743,18044,17012,16566,15209,15426
3.0,1.7125000000000001,8.735226719273404e-05,5.1819631029140006e-05,17690,18016,17036,16580,15243,15435
3.0,1.725,8.404275367680141e-05,2.538381066664278e-05,17760,17964,16910,16595,15300,15471
3.0,1.7375,8.085866139023214e-05,1.652818585227506e-05,17718,17962,16886,16663,15351,15420
3.0,1.75,7.779523517275765e-05,1.567738877938441e-05,17735,17947,16859,16640,15351,15468
3.0,1.7625000000000002,7.484790027049689e-05,1.5202429640808087e-05,17693,17878,16908,16664,15380,15477
3.0,1.7750000000000001,7.201225548534901e-05,1.4796909944426637e-05,17738,17836,16896,16672,15333,15525
3.0,1.7875,6.928406658391305e-05,3.4611953950692675e-05,17652,17900,16925,16575,15365,15583
3.0,1.8,6.665925995690838e-05,2.9170783873439703e-05,17648,17895,16875,16642,15331,15609
3.0,1.8125,6.413391652044837e-05,1.601782671071519e-05,17712,17845,16807,16615,15399,15622
3.0,1.8250000000000002,6.170426584844492e-05,1.3455189712106375e-05,17686,17850,16805,16587,15473,15599
3.0,1.8375000000000001,5.936668052843649e-05,1.010835598380742e-05,17652,17862,16790,16632,15516,15548
3.0,1.85,5.711767073211566e-05,1.543696864025727e-05,17562,17853,16809,16663,15535,15578
3.0,1.8625,5.495387899200001e-05,1.1787468752796155e-05,17616,17838,16745,16596,15554,15651
3.0,1.875,5.2872075176934805e-05,1.447201201491282e-05,17572,17851,16725,16577,15620,15655
3.0,1.8875000000000002,5.086915165825371e-05,9.872885686688937e-06,17563,17798,16719,16610,15676,15634
3.0,1.9000000000000001,4.8942118660384856e-05,2.1021135968575023e-05,17491,17747,16847,16578,15631,15706
3.0,1.9125,4.7088099786940464e-05,2.548977729532496e-05,17467,17738,16827,16523,15679,15766
3.0,1.925,4.5304327717931485e-05,1.2328916529033638e-05,17487,17686,16771,16580,15694,15782
3.0,1.9375,4.3588140070456105e-05,1.7695298325693114e-05,17451,17720,16766,16560,15711,15792
3.0,1.9500000000000002,4.193697541563196e-05,2.211841156783169e-05,17397,17664,16814,16568,15711,15846
3.0,1.9625000000000001,4.034836944830935e-05,1.3479478035157517e-05,17434,17601,16751,16607,15703,15904
3.0,1.975,3.881995130100677e-05,2.863172224802429e-05,17383,17647,16751,16555,15689,15975
3.0,1.9875,3.7349439998948407e-05,1.537157275731979e-05,17445,17580,16657,16611,15713,15994
3.0,2.0,3.593464104869649e-05,1.2523482582560462e-05,17429,17589,16645,16559,15778,16000
10.0,0.0,8.604228440845002e-17,6.970595344374516e-06,40226,39995,7352,7434,2515,2478
10.0,0.0001,1.6488859967809788e-08,6.354333849462127e-06,40217,39993,7363,7434,2516,2477
10.0,0.0001122018454301963,2.0752389467202047e-08,6.410436726952089e-06,40218,39992,7363,7434,2516,2477
10.0,0.00012589254117941674,2.6117442570455524e-08,6.446224015864763e-06,40212,39994,7364,7437,2517,2476
10.0,0.0001412537544622754,3.286823843787656e-08,6.385008193682875e-06,40207,39995,7365,7440,2517,2476
10.0,0.00015848931924611142,4.136217876493e-08,6.154586242717317e-06,40206,39994,7367,7439,2517,2477
10.0,0.00017782794100389227,5.20486284460648e-08,5.971945074494778e-06,40205,39993,7367,7440,2516,2479
10.0,0.00019952623149688788,6.54924910587515e-08,5.489341932351615e-06,40201,39993,7370,7441,2514,2481
10.0,0.000223872113856834,8.240378974613812e-08,5.215062081147281e-06,40200,39994,7371,7440,2513,2482
10.0,0.00025118864315095795,1.0367477132208049e-07,5.155776836656458e-06,40203,39990,7373,7438,2513,2483
10.0,0.0002818382931264455,1.304264240595157e-07,4.862338656944049e-06,40196,39992,7375,7440,2513,2484
10.0,0.00031622776601683794,1.6406676899716995e-07,4.498550776221177e-06,40189,39998,7376,7440,2513,2484
10.0,0.0003548133892335753,2.0636386088105236e-07,3.831634501081461e-06,40181,40001,7381,7439,2512,2486
10.0,0.00039810717055349735,2.595371530208872e-07,3.4478256598803597e-06,40176,40002,7385,7439,2511,2487
10.0,0.00044668359215096305,3.2637176042441603e-07,3.404400481716552e-06,40173,40001,7386,7440,2512,2488
10.0,0.0005011872336272725,4.1036124429719246e-07,3.0844034715382022e-06,40163,40002,7393,7443,2512,2487
10.0,0.0005623413251903491,5.158858701496913e-07,3.2233716105032804e-06,40165,39996,7396,7442,2514,2487
10.0,0.000630957344480193,6.484349207124454e-07,2.835988514996525e-06,40152,39995,7404,7447,2514,2488
10.0,0.000707945784384138,8.148836226402465e-07,2.6880268976311073e-06,40148,39991,7413,7446,2515,2487
10.0,0.0007943282347242813,1.0238376428471882e-06,2.0424431089671264e-06,40133,39990,7422,7451,2513,2491
10.0,0.0008912509381337459,1.2860609941639373e-06,1.8863347126819028e-06,40125,39985,7429,7457,2512,2492
10.0,0.001,1.6150066353376487e-06,1.5071156963582396e-06,40112,39986,7441,7456,2513,2492
10.0,0.001122018454301963,2.0274731337229006e-06,1.4307364342291143e-06,40103,39983,7454,7457,2513,2490
10.0,0.0012589254117941675,2.5444155527222864e-06,1.5118871646020146e-06,40099,39971,7464,7460,2514,2492
10.0,0.0014125375446227555,3.1919442691272966e-06,2.0363162010576526e-06,40107,39953,7470,7461,2516,2493
10.0,0.001584893192461114,4.0025517655860814e-06,1.8815013537998429e-06,40094,39950,7473,7467,2520,2496
10.0,0.0017782794100389228,5.016614506341016e-06,1.4074124504594217e-06,40079,39943,7488,7470,2516,2504
10.0,0.001995262314968879,6.284224698369377e-06,1.341594379318564e-06,40067,39938,7500,7470,2513,2512
10.0,0.00223872113856834,7.867414787170144e-06,1.8449977542176487e-06,40055,39926,7521,7472,2514,2512
10.0,0.002511886431509582,9.842845473800974e-06,3.4953899165829788e-06,40035,39915,7551,7463,2516,2520
10.0,0.002818382931264455,1.2305035130606091e-05,3.0665981278452932e-06,40035,39894,7551,7477,2521,2522
10.0,0.0031622776601683794,1.537021359748224e-05,4.28530616880538e-06,40002,39883,7583,7483,2520,2529
10.0,0.0035481338923357532,1.9180884776696233e-05,4.5710002805085206e-06,39975,39853,7615,7511,2527,2519
10.0,0.003981071705534973,2.391117786850212e-05,5.755707711101624e-06,39927,39852,7643,7517,2537,2524
10.0,0.004466835921509635,2.977305322792771e-05,7.268967720306319e-06,39872,39844,7682,7535,2539,2528
10.0,0.005011872336272725,3.702340133197017e-05,7.148223025351923e-06,39840,39822,7701,7555,2547,2535
10.0,0.005623413251903491,4.597202660714669e-05,9.684831651419728e-06,39791,39806,7741,7569,2548,2545
10.0,0.006309573444801929,5.699043481208443e-05,1.1870211904026942e-05,39708,39815,7777,7592,2556,2552
10.0,0.00707945784384138,7.052123484227701e-05,2.081670737771011e-05,39683,39761,7843,7592,2563,2558
10.0,0.00794328234724282,8.708781356962455e-05,2.7529457528477873e-05,39607,39752,7892,7607,2571,2571
10.0,0.008912509381337459,0.00010730373548027461,3.576549917066488e-05,39497,39732,7965,7648,2584,2574
10.0,0.01,0.00013188104800442686,5.7241106852672e-05,39357,39749,8054,7668,2592,2580
10.0,0.01122018454301964,0.000161636332050858,6.567924408283423e-05,39258,39693,8134,7722,2603,2590
10.0,0.0125,0.00019508138095207284,7.005361975420668e-05,39182,39616,8204,7775,2623,2600
10.0,0.012589254117941675,0.0001974929251754271,7.113480519821701e-05,39171,39616,8209,7778,2624,2602
10.0,0.01412537544622754,0.00024047727296883374,0.000117974394324649,39008,39598,8347,7791,2625,2631
10.0,0.01584893192461114,0.0002917068612239271,0.00015585840797677493,38901,39531,8461,7813,2627,2667
10.0,0.01778279410038923,0.00035236670133683204,0.00023161804165512334,38742,39444,8640,7830,2657,2687
10.0,0.01995262314968881,0.00042367097250281495,0.000288006204897681,38595,39325,8803,7887,2670,2720
10.0,0.0223872113856834,0.0005068062968001967,0.0003833475779850536,38474,39187,8984,7910,2673,2772
10.0,0.025,0.0005986290776378605,0.00044092823145300004,38298,39095,9134,7986,2680,2807
10.0,0.025118864315095822,0.0006028534131822681,0.000437605966798117,38290,39090,9138,7994,2682,2806
10.0,0.02818382931264455,0.0007126849408733748,0.0005553252418499865,38098,38952,9348,8042,2711,2849
10.0,0.03162277660168379,0.0008368387209489504,0.0006825173977524446,37820,38868,9559,8133,2710,2910
10.0,0.035481338923357565,0.0009753691174709956,0.0008251911487423638,37588,38714,9798,8201,2753,2946
10.0,0.037500000000000006,0.0010469204088490386,0.0008591338522704892,37444,38634,9916,8281,2769,2956
10.0,0.039810717055349734,0.0011276827796080319,0.000895069104851771,37261,38578,10034,8366,2798,2963
10.0,0.04466835921509635,0.0012923706607911145,0.0010408655455408323,36977,38353,10317,8495,2833,3025
10.0,0.05,0.0014633760334257521,0.001147569186479718,36614,38176,10568,8657,2893,3092
10.0,0.05011872336272725,0.0014670541998986083,0.0011541051972861044,36598,38180,10572,8660,2893,3097
10.0,0.056234132519034905,0.0016482697037915998,0.001237044912483702,36347,37845,10844,8820,2958,3186
10.0,0.0625,0.00181638587912193,0.0014961427677243771,36014,37556,11196,8937,3006,3291
10.0,0.06309573444801936,0.0018314198348683734,0.0014765698893774199,35994,37516,11209,8960,3020,3301
10.0,0.0707945784384138,0.0020108229302379585,0.001673863409909318,35571,37226,11569,9168,3060,3406
10.0,0.07500000000000001,0.0020972949108660904,0.0018432015757923396,35334,37022,11817,9259,3112,3456
10.0,0.07943282347242822,0.002179887626962626,0.0018273537789713493,35165,36804,11978,9387,3185,3481
10.0,0.08750000000000001,0.0023086876953019083,0.001938991384704461,34744,36488,12313,9618,3269,3568
10.0,0.08912509381337459,0.002331430102157164,0.0019371667945114032,34633,36445,12354,9683,3273,3612
10.0,0.1,0.0024581332172972895,0.0022366878612157057,34071,36030,12786,9909,3382,3822
10.0,0.11220184543019641,0.0025531217828211475,0.0021556152673352703,33593,35533,13116,10248,3544,3966
10.0,0.1125,0.0025548884323377033,0.0021607139489379147,33577,35523,13128,10253,3552,3967
10.0,0.125,0.002608221534853231,0.002360966745855048,32932,35247,13471,10484,3734,4132
10.0,0.12589254117941676,0.0026105993030830026,0.0023212711229274475,32949,35176,13484,10506,3740,4145
10.0,0.1375,0.0026266216560687726,0.0024093490848779158,32495,34689,13832,10752,3897,4335
10.0,0.14125375446227553,0.0026264649048712736,0.0024072391470561345,32271,34620,13913,10867,3943,4386
10.0,0.15000000000000002,0.002617487807133139,0.0025063870514336582,31979,34272,14170,11012,4053,4514
10.0,0.1584893192461114,0.002598812718508858,0.0023786953537655556,31780,33943,14282,11195,4145,4655
10.0,0.1625,0.0025870695321547846,0.00252073560744298,31659,33782,14430,11221,4184,4724
10.0,0.17500000000000002,0.0025405322865218473,0.0025718407957033068,31232,33402,14661,11397,4383,4925
10.0,0.1778279410038923,0.0025282179803773667,0.0025355981902555878,31149,33326,14668,11445,4420,4992
10.0,0.1875,0.0024820774012306477,0.0024571979084788108,30839,33025,14782,11624,4561,5169
10.0,0.19952623149688808,0.002417740023499724,0.002370721266756999,30496,32572,14999,11868,4715,5350
10.0,0.2,0.0024150787786637656,0.002369275955065932,30467,32558,15015,11888,4718,5354
10.0,0.21250000000000002,0.0023422167789886156,0.0022765336627604436,30015,32231,15193,12144,4904,5513
10.0,0.223872113856834,0.0022726215121422234,0.002151253499984747,29738,31793,15396,12377,5052,5644
10.0,0.225,0.0022656000589804377,0.0021271278491161094,29706,31767,15398,12400,5070,5659
10.0,0.23750000000000002,0.0021868718162078842,0.002037894902317977,29405,31376,15523,12595,5225,5876
10.0,0.25,0.0021072999299183892,0.001979824700440442,29156,31004,15663,12712,5431,6034
10.0,0.25118864315095824,0.00209972671796184,0.002045709246017236,29100,31000,15703,12704,5444,6049
10.0,0.2625,0.0020278520120906775,0.0020608721462659326,28799,30693,15853,12858,5560,6237
10.0,0.275,0.00194925704977014,0.0017549146352222305,28642,30267,15840,13076,5732,6443
10.0,0.2818382931264455,0.0019068221898944802,0.0017644065831702222,28416,30141,15945,13138,5872,6488
10.0,0.28750000000000003,0.0018720555183320735,0.001748747655835485,28262,29995,15992,13196,5971,6584
10.0,0.30000000000000004,0.0017966397980848522,0.0017210211631346639,27987,29631,16111,13383,6065,6823
10.0,0.3125,0.0017232865617221966,0.0018431734841108391,27585,29433,16241,13462,6239,7040
10.0,0.31622776601683794,0.001701839981602198,0.0018392233031503387,27550,29314,16294,13465,6306,7071
10.0,0.325,0.0016521825894913944,0.0016981353484483092,27503,28945,16322,13604,6378,7248
10.0,0.3375,0.0015834452516638908,0.001626491368926934,27235,28578,16468,13792,6522,7405
10.0,0.35000000000000003,0.0015171386938518942,0.0015472928845250335,26947,28331,16555,13943,6687,7537
10.0,0.3548133892335757,0.0014922602831823934,0.0014784202061099271,26913,28169,16544,13980,6767,7627
10.0,0.36250000000000004,0.0014532865788348232,0.0014618271499194134,26767,27988,16604,14044,6867,7730
10.0,0.375,0.001391882081635752,0.0013907657869889874,26528,27718,16664,14174,7023,7893
10.0,0.3875,0.0013328957021437695,0.0012755459246362464,26268,27480,16719,14333,7190,8010
10.0,0.3981071705534973,0.001284704041361352,0.0012201429658015286,26013,27303,16783,14441,7352,8108
10.0,0.4,0.001276281349512699,0.0012395599464994802,25988,27240,16816,14436,7381,8139
10.0,0.41250000000000003,0.0012219810621695833,0.0012875846520238998,25768,26937,16897,14543,7460,8395
10.0,0.42500000000000004,0.001169928653655318,0.0012623160065340748,25580,26620,16983,14628,7618,8571
10.0,0.4375,0.0011200525150031181,0.0011707022397345517,25295,26450,17008,14751,7804,8692
10.0,0.4466835921509635,0.0010847524981574454,0.0011620510720064658,25149,26261,17056,14788,7931,8815
10.0,0.45,0.0010722777564927464,0.0011208227542755782,25062,26203,17083,14839,7992,8821
10.0,0.4625,0.0010265278333075989,0.0011621784208179237,24825,26011,17186,14876,8147,8955
10.0,0.47500000000000003,0.0009827257690553592,0.0011071815446601647,24640,25816,17152,14970,8265,9157
10.0,0.48750000000000004,0.0009407950668209671,0.0009964124986372672,24462,25622,17140,15051,8459,9266
10.0,0.5,0.000900660378155746,0.0009873635727224344,24289,25395,17162,15112,8583,9459
10.0,0.5011872336272725,0.0008969391381587243,0.0009815173675403206,24278,25374,17160,15107,8608,9473
10.0,0.5125000000000001,0.0008622479851725928,0.0009048489707713103,24074,25235,17131,15195,8767,9598
10.0,0.525,0.0008254861388895594,0.0007049310601641903,24003,24941,17098,15327,8966,9665
10.0,0.5375,0.0007903052874972693,0.0006528415371304416,23873,24781,17083,15373,9112,9778
10.0,0.55,0.0007566382207751421,0.0007700566856605356,23626,24610,17215,15370,9214,9965
10.0,0.5623413251903491,0.0007248203080279501,0.0008099775871061978,23397,24508,17186,15422,9298,10189
10.0,0.5625,0.0007244201510388472,0.0008180432803404211,23391,24522,17181,15411,9302,10193
10.0,0.5750000000000001,0.0006935887464226457,0.0007896501634510663,23354,24317,17182,15390,9435,10322
10.0,0.5875,0.0006640841287174713,0.0007935578527234642,23257,24129,17169,15383,9558,10504
10.0,0.6000000000000001,0.0006358488451879019,0.0008373319460055805,23102,23961,17225,15387,9668,10657
10.0,0.6125,0.0006088278216123807,0.0007888849176031559,22984,23697,17283,15486,9777,10773
10.0,0.625,0.000582968302093079,0.0006812184694423018,22842,23537,17187,15598,9914,10922
10.0,0.6309573444801936,0.0005710379111962967,0.0006370784944591699,22784,23431,17152,15680,9953,11000
10.0,0.6375000000000001,0.0005582197798626237,0.0006963647327864154,22661,23369,17222,15666,10004,11078
10.0,0.65,0.0005345339222965245,0.0006617022058220444,22562,23147,17283,15695,10149,11164
10.0,0.6625000000000001,0.0005118644925457033,0.000613082383086298,22309,23135,17227,15785,10282,11262
10.0,0.675,0.000490167269598326,0.0005169774152781643,22203,23034,17114,15855,10430,11364
10.0,0.6875,0.00046939996810669866,0.00047770043608721686,22124,22889,17096,15854,10575,11462
10.0,0.7000000000000001,0.00044952215895814477,0.0004368541311768701,22065,22760,17025,15869,10693,11588
10.0,0.707945784384138,0.00043733126734962595,0.00046522625622309657,22006,22615,17116,15858,10749,11656
10.0,0.7125,0.0004304951912923981,0.0004728652145553243,21892,22606,17159,15843,10835,11665
10.0,0.7250000000000001,0.0004122821164583355,0.00044055055357051153,21788,22470,17147,15858,10975,11762
10.0,0.7375,0.0003948476142444871,0.0004929462251620229,21664,22319,17237,15835,11062,11883
10.0,0.75,0.0003781579215981585,0.0004266498188062028,21551,22186,17180,15951,11146,11986
10.0,0.7625000000000001,0.0003621807639577735,0.00039948199325746513,21431,22135,17105,15999,11236,12094
10.0,0.775,0.0003468852892585532,0.0003368883990446381,21266,22104,17075,16061,11403,12091
10.0,0.7875000000000001,0.0003322420046190282,0.0002967831341232582,21226,21966,17004,16042,11548,12214
10.0,0.7943282347242822,0.0003245082629861067,0.00031332269435422775,21113,21961,17027,16025,11632,12242
10.0,0.8,0.00031822271568587206,0.0003002148478370315,21071,21893,17041,16038,11690,12267
10.0,0.8125,0.00030480046858426084,0.00022709188626643048,21087,21642,16998,16154,11742,12377
10.0,0.8250000000000001,0.0002919494944066594,0.0002148819672846275,20930,21553,17018,16206,11855,12438
10.0,0.8375,0.0002796451561622995,0.0002072087370416473,20795,21481,17030,16228,11974,12492
10.0,0.8500000000000001,0.0002678638980970222,0.00021836639356690325,20746,21332,17042,16182,12063,12635
10.0,0.8625,0.0002565831972969417,0.00022680940924820012,20660,21251,17054,16132,12185,12718
10.0,0.875,0.00024578151748037543,0.00029409424813313725,20597,21135,17164,16043,12234,12827
10.0,0.8875000000000001,0.00023543826488801574,0.00023221530408169388,20483,20993,17144,16201,12298,12881
10.0,0.8912509381337459,0.0002324209656595585,0.00021530274102164607,20510,20926,17158,16208,12326,12872
10.0,0.9,0.00022553374617851826,0.00017918280343304704,20413,20887,17153,16245,12461,12841
10.0,0.9125000000000001,0.00021604912824150667,0.000205150866658873,20361,20816,17167,16163,12555,12938
10.0,0.925,0.0002069663998414458,0.00018663075704072754,20276,20737,17089,16212,12602,13084
10.0,0.9375,0.0001982683350079226,0.00020943862094704828,20147,20734,17100,16219,12644,13156
10.0,0.9500000000000001,0.00018993845809401775,0.00017862567247434137,20088,20625,17117,16250,12761,13159
10.0,0.9625,0.0001819610104244018,0.00014737185719838745,20041,20475,17152,16291,12889,13152
10.0,0.9750000000000001,0.00017432091845939399,0.00018234391636937184,19876,20476,17150,16264,12954,13280
10.0,0.9875,0.00016700376340536257,0.0002213270107002186,19751,20422,17191,16214,13039,13383
10.0,1.0,0.00015999575220494418,0.00019584996925419958,19753,20308,17157,16244,13061,13477
10.0,1.0125,0.00015328368984030526,0.00018784663017390457,19694,20257,17073,16254,13109,13613
10.0,1.0250000000000001,0.00014685495289234736,0.0001635143712619188,19664,20141,17078,16264,13208,13645
10.0,1.0375,0.00014069746429449322,0.00018401227952938304,19571,20053,17113,16303,13204,13756
10.0,1.05,0.00013479966922693072,0.0001760860306360499,19459,19980,17141,16291,13351,13778
10.0,1.0625,0.00012915051209864926,0.0001691027291558186,19421,19896,17056,16323,13366,13938
10.0,1.075,0.00012373941456716954,0.00018390965884711435,19386,19757,17132,16301,13418,14006
10.0,1.0875000000000001,0.00011855625454743925,0.00015560750687156153,19286,19659,17179,16325,13576,13975
10.0,1.1,0.000113591346164181,0.00016073639523613362,19212,19647,17173,16284,13683,14001
10.0,1.1125,0.0001088354206055899,9.239454870135473e-05,19217,19523,17087,16392,13784,13997
10.0,1.125,0.00010427960783570222,0.00012713816564050625,19086,19526,17136,16350,13834,14068
10.0,1.1375,9.991541912657428e-05,0.00010819127964828228,19077,19431,17092,16375,13867,14158
10.0,1.1500000000000001,9.573473037187397e-05,8.755575584680876e-05,18989,19380,17027,16469,13895,14240
10.0,1.1625,9.172976614759114e-05,8.443379994805124e-05,18909,19366,16982,16507,13936,14300
10.0,1.175,8.789308448446708e-05,0.00011744828833363218,18780,19326,16987,16492,13964,14451
10.0,1.1875,8.421756232033627e-05,0.00013150307551492964,18662,19291,16963,16541,13997,14546
10.0,1.2000000000000002,8.06963815998317e-05,0.0001416451651592601,18597,19278,16949,16489,14079,14608
10.0,1.2125000000000001,7.732301599483178e-05,0.00013928664034932063,18543,19220,17016,16477,14147,14597
10.0,1.225,7.409121821435054e-05,0.00013242280808056263,18538,19109,17068,16452,14200,14633
10.0,1.2375,7.09950078786705e-05,0.00013060964065254952,18498,19037,17083,16461,14238,14683
10.0,1.25,6.802865993215182e-05,0.00010193719566374613,18444,18990,17005,16507,14336,14718
10.0,1.2625000000000002,6.51866935687498e-05,0.0001514517404774395,18296,19043,17062,16459,14389,14751
10.0,1.2750000000000001,6.24638616494057e-05,0.00014491781349738517,18222,18970,17115,16533,14412,14748
10.0,1.2875,5.9855140586231826e-05,0.00013898870936573417,18256,18939,17097,16449,14488,14771
10.0,1.3,5.735572067499845e-05,0.0001508533531056316,18216,18897,17139,16395,14584,14769
10.0,1.3125,5.4960996853087004e-05,0.00012676156608440372,18313,18739,17141,16344,14627,14836
10.0,1.3250000000000002,5.266655986656569e-05,6.206600509346569e-05,18343,18605,17056,16470,14715,14811
10.0,1.3375000000000001,5.046818782459346e-05,5.30375021377703e-05,18423,18491,17020,16447,14739,14880
10.0,1.35,4.8361838126348726e-05,4.9468248683998464e-05,18354,18471,17018,16460,14808,14889
10.0,1.3625,4.6343639742973996e-05,5.512356499726308e-05,18364,18407,17040,16455,14792,14942
10.0,1.375,4.4409885837482605e-05,4.749048179289797e-05,18298,18385,16974,16481,14808,15054
10.0,1.3875000000000002,4.255702670882583e-05,1.9754166366634093e-05,18354,18285,16909,16623,14813,15016
10.0,1.4000000000000001,4.078166304492749e-05,3.744121422261061e-05,18226,18354,16964,16550,14833,15073
10.0,1.4125,3.9080539470734074e-05,2.2886597070060667e-05,18215,18326,16912,16609,14863,15075
10.0,1.425,3.745053837846471e-05,4.865965558279112e-05,18181,18253,16961,16533,14860,15212
10.0,1.4375,3.588867402704553e-05,3.73581823995509e-05,18247,18100,16870,16580,14920,15283
10.0,1.4500000000000002,3.439208689828615e-05,1.1842889736770126e-05,18210,18083,16768,16682,15015,15242
10.0,1.4625000000000001,3.295803830034416e-05,2.131879219544855e-05,18085,18140,16919,16588,15051,15217
10.0,1.475,3.158390520426578e-05,1.8289804057360082e-05,18162,17992,16902,16606,15126,15212
10.0,1.4875,3.0267175306225753e-05,2.1878943611427625e-05,18101,17984,16930,16593,15128,15264
10.0,1.5,2.900544230325817e-05,9.650941484579578e-06,17990,18018,16866,16651,15174,15301
10.0,1.5125000000000002,2.7796401374691692e-05,1.2543637696079161e-05,17874,18060,16797,16713,15177,15379
10.0,1.5250000000000001,2.6637844858285907e-05,6.584826011319365e-06,17930,18021,16769,16652,15242,15386
10.0,1.5375,2.5527658115054113e-05,7.50989906973267e-06,17979,17917,16741,16682,15241,15440
10.0,1.55,2.4463815571111364e-05,2.2462097923814242e-05,17790,17974,16823,16744,15174,15495
10.0,1.5625,2.3444376931564914e-05,2.910157802604881e-05,17710,17985,16796,16754,15210,15545
10.0,1.5750000000000002,2.2467483557696028e-05,3.4470444635339385e-05,17629,17960,16762,16791,15258,15600
10.0,1.5875000000000001,2.1531354999974493e-05,4.2658092207397856e-05,17573,17946,16715,16809,15295,15662
10.0,1.6,2.063428568039574e-05,4.3425778610163036e-05,17512,17939,16823,16742,15331,15653
10.0,1.6125,1.9774641717837794e-05,6.179839367404915e-05,17592,17853,16788,16707,15248,15812
10.0,1.625,1.8950857889755003e-05,5.769097989149867e-05,17540,17835,16765,16779,15275,15806
10.0,1.6375000000000002,1.81614347238853e-05,6.239750448355612e-05,17574,17778,16767,16766,15261,15854
10.0,1.6500000000000001,1.740493571585056e-05,7.005585574065007e-05,17453,17753,16831,16736,15318,15909
10.0,1.6625,1.667998466448105e-05,2.0476130642088034e-05,17548,17636,16762,16816,15447,15791
10.0,1.675,1.5985263122493673e-05,2.447016720130875e-05,17536,17634,16851,16713,15455,15811
10.0,1.6875,1.5319507956138598e-05,1.591550693272022e-05,17537,17614,16803,16707,15523,15816
10.0,1.7000000000000002,1.4681509008150303e-05,7.147134469283681e-06,17530,17557,16892,16703,15607,15711
10.0,1.7125000000000001,1.4070106861813268e-05,2.0850666504597924e-05,17462,17574,16959,16662,15575,15768
10.0,1.725,1.3484190699956282e-05,5.563401190884299e-05,17282,17671,16992,16624,15568,15863
10.0,1.7375,1.2922696254934305e-05,5.1943802973272116e-05,17359,17563,17045,16544,15628,15861
10.0,1.75,1.2384603846449997e-05,3.798022799994787e-05,17316,17561,17003,16645,15610,15865
10.0,1.7625000000000002,1.1868936502754742e-05,4.962053419689657e-05,17366,17498,17075,16568,15628,15865
10.0,1.7750000000000001,1.1374758161594787e-05,4.6770624087412514e-05,17335,17456,17089,16575,15680,15865
10.0,1.7875,1.0901171948505574e-05,1.5323957888130525e-05,17352,17389,17003,16684,15780,15792
10.0,1.8,1.0447318526934121e-05,1.830335753302015e-05,17251,17477,16974,16703,15806,15789
10.0,1.8125,1.0012374519231056e-05,2.272416657834195e-05,17213,17476,16984,16710,15758,15859
10.0,1.8250000000000002,9.595550995252942e-06,2.4491188435115025e-05,17214,17440,16996,16698,15747,15905
10.0,1.8375000000000001,9.196092023494237e-06,2.3598311136175526e-05,17186,17437,17046,16743,15756,15832
10.0,1.85,8.813273285023177e-06,1.6253091602069715e-05,17220,17382,17003,16728,15878,15789
10.0,1.8625,8.446400745454026e-06,3.05188054985524e-05,17109,17417,17032,16777,15939,15726
10.0,1.875,8.094809383262988e-06,9.764646534583734e-06,17201,17326,16958,16745,15920,15850
10.0,1.8875000000000002,7.757861971960877e-06,3.5541721445093e-06,17249,17296,16910,16764,15880,15901
10.0,1.9000000000000001,7.434947913792663e-06,2.780086972413074e-06,17226,17278,16899,16773,15905,15919
10.0,1.9125,7.125482122688205e-06,7.548888314675198e-06,17279,17236,16929,16748,15842,15966
10.0,1.925,6.828903954178122e-06,5.8680722190958485e-06,17269,17247,16855,16744,15863,16022
10.0,1.9375,6.544676180795584e-06,9.113795121714068e-06,17157,17279,16904,16733,15899,16028
10.0,1.9500000000000002,6.272284010639371e-06,5.391544830357468e-06,17234,17181,16884,16744,15921,16036
10.0,1.9625000000000001,6.011234147388267e-06,8.146509422393618e-06,17336,17106,16806,16763,16012,15977
10.0,1.975,5.76105388945216e-06,2.9947528705798058e-05,17363,17076,16970,16624,15967,16000
10.0,1.9875,5.5212902679978196e-06,2.5159494844244026e-05,17345,17096,16935,16606,16015,16003
10.0,2.0,5.291509219993687e-06,7.2309284937229846e-06,17311,17112,16808,16756,15965,16048
30.0,0.0,3.608224830031761e-17,1.6742387708675098e-05,39989,39979,7369,7583,2521,2559
30.0,0.0001,1.6455928493640613e-08,1.7689339424137627e-05,39994,39969,7368,7585,2520,2564
30.0,0.0001122018454301963,2.070589359657352e-08,1.708859287889757e-05,39994,39968,7371,7585,2520,2562
30.0,0.00012589254117941674,2.6051798969215235e-08,1.6960612207398546e-05,39995,39964,7373,7586,2520,2562
30.0,0.0001412537544622754,3.277556709882748e-08,1.6040433712876583e-05,39993,39965,7378,7582,2518,2564
30.0,0.00015848931924611142,4.123136077369256e-08,1.5859349349040322e-05,39990,39968,7380,7580,2516,2566
30.0,0.00017782794100389227,5.186397579722546e-08,1.5630676275141286e-05,39980,39975,7383,7580,2515,2567
30.0,0.00019952623149688788,6.523187240131343e-08,1.554982390790323e-05,39986,39966,7385,7582,2515,2566
30.0,0.000223872113856834,8.203598878755929e-08,1.4603192626171059e-05,39983,39963,7390,7582,2517,2565
30.0,0.00025118864315095795,1.0315576515892844e-07,1.2449194563275581e-05,39978,39961,7400,7579,2520,2562
30.0,0.0002818382931264455,1.2969414187080708e-07,1.1078479487872832e-05,39963,39969,7410,7575,2519,2564
30.0,0.00031622776601683794,1.6303371217618822e-07,9.738200582009004e-06,39970,39959,7417,7571,2520,2563
30.0,0.0003548133892335753,2.04906716928563e-07,9.441104962421953e-06,39964,39960,7421,7573,2520,2562
30.0,0.00039810717055349735,2.5748218509600074e-07,8.760525130821359e-06,39958,39961,7426,7572,2521,2562
30.0,0.00044668359215096305,3.2347426508203735e-07,6.622246397379922e-06,39954,39962,7435,7564,2526,2559
30.0,0.0005011872336272725,4.062766843245868e-07,6.861770480868872e-06,39948,39959,7438,7569,2526,2560
30.0,0.0005623413251903491,5.101293363252599e-07,6.081870122278115e-06,39949,39953,7445,7566,2526,2561
30.0,0.000630957344480193,6.403242424415753e-07,6.498138226755147e-06,39955,39941,7453,7563,2519,2569
30.0,0.000707945784384138,8.034595978016386e-07,7.476832164715196e-06,39964,39928,7448,7571,2520,2569
30.0,0.0007943282347242813,1.0077522853657416e-06,7.450305096343363e-06,39936,39944,7454,7574,2520,2572
30.0,0.0008912509381337459,1.2634211340119248e-06,6.0997430853697635e-06,39939,39928,7466,7572,2523,2572
30.0,0.001,1.5831552848219764e-06,7.122788515161996e-06,39937,39915,7475,7575,2518,2580
30.0,0.001122018454301963,1.9826842464723915e-06,7.051914487006463e-06,39905,39928,7488,7579,2517,2583
30.0,0.0012589254117941675,2.48146848142966e-06,6.4553604894491555e-06,39907,39912,7494,7586,2520,2581
30.0,0.0014125375446227555,3.1035314764281077e-06,6.090868406700056e-06,39899,39901,7503,7591,2523,2583
30.0,0.001584893192461114,3.8784559492070254e-06,6.5075138912829315e-06,39886,39892,7512,7605,2522,2583
30.0,0.0017782794100389228,4.84256772420946e-06,5.774242201671265e-06,39876,39881,7533,7606,2520,2584
30.0,0.001995262314968879,6.040330267826071e-06,7.5931516365567386e-06,39839,39888,7560,7606,2512,2595
30.0,0.00223872113856834,7.5259701023492205e-06,7.420582279931039e-06,39808,39888,7583,7612,2513,2596
30.0,0.002511886431509582,9.365347176880414e-06,9.318322354080083e-06,39811,39855,7597,7621,2510,2606
30.0,0.002818382931264455,1.1638073288078446e-05,9.472142015569016e-06,39812,39806,7647,7618,2510,2607
30.0,0.0031622776601683794,1.44398639279088e-05,1.0553386537955024e-05,39798,39783,7659,7635,2511,2614
30.0,0.0035481338923357532,1.788508215086037e-05,1.113197345434388e-05,39739,39796,7693,7644,2513,2615
30.0,0.003981071705534973,2.2109394471315938e-05,1.1818388224314974e-05,39665,39816,7728,7658,2519,2614
30.0,0.004466835921509635,2.7272405439845412e-05,1.4093553119804152e-05,39596,39827,7770,7668,2526,2613
30.0,0.005011872336272725,3.356006643099506e-05,1.8884030001231253e-05,39520,39834,7808,7693,2526,2619
30.0,0.005623413251903491,4.118656296585928e-05,2.5989383385274074e-05,39433,39840,7850,7715,2531,2631
30.0,0.006309573444801929,5.0395272716563424e-05,3.627226810831838e-05,39375,39836,7871,7743,2520,2655
30.0,0.00707945784384138,6.145825523015393e-05,4.4676416983364616e-05,39321,39804,7926,7749,2528,2672
30.0,0.00794328234724282,7.46735911577099e-05,5.0222264572250875e-05,39278,39763,7990,7760,2535,2674
30.0,0.008912509381337459,9.035974743146078e-05,4.976599057354345e-05,39273,39664,8040,7792,2542,2689
30.0,0.01,0.00010884602954697756,7.45261065421913e-05,39212,39600,8137,7796,2541,2714
30.0,0.01122018454301964,0.00013045812988118894,8.660904609249535e-05,39161,39514,8240,7812,2561,2712
30.0,0.0125,0.00015384598205390104,9.963266706473754e-05,39028,39505,8325,7844,2589,2709
30.0,0.012589254117941675,0.0001554978435753633,0.00010255386954284703,39028,39488,8343,7843,2593,2705
30.0,0.01412537544622754,0.00018421626672332508,0.00012388731263221058,38985,39363,8455,7866,2618,2713
30.0,0.01584893192461114,0.00021678029010055943,0.00016063812649480774,38867,39295,8573,7895,2635,2735
30.0,0.01778279410038923,0.0002532330263088229,0.00013508114147048951,38771,39203,8620,8010,2643,2753
30.0,0.01995262314968881,0.0002934500036084667,0.00016734705822229372,38651,39115,8744,8053,2663,2774
30.0,0.0223872113856834,0.0003370945104875264,0.00015774619145099758,38594,38889,8854,8170,2683,2810
30.0,0.025,0.0003816163738097931,0.00022565140311280746,38324,38839,9035,8259,2674,2869
30.0,0.025118864315095822,0.0003835772631912527,0.0002233374232247056,38334,38824,9036,8263,2673,2870
30.0,0.02818382931264455,0.0004320273303915035,0.00033474441046476124,38223,38606,9263,8285,2690,2933
30.0,0.03162277660168379,0.00048128254951156795,0.00034245703926107074,38073,38400,9409,8413,2725,2980
30.0,0.035481338923357565,0.0005299079180205292,0.00042486792486627536,37866,38193,9646,8502,2768,3025
30.0,0.037500000000000006,0.0005525738339138319,0.0004509436836760436,37758,38115,9758,8552,2794,3023
30.0,0.039810717055349734,0.0005762489872483751,0.0006033020205105932,37599,38040,9941,8547,2799,3074
30.0,0.04466835921509635,0.0006185235975242022,0.0006090375363130378,37232,37914,10133,8739,2854,3128
30.0,0.05,0.0006542691547139975,0.000672793453813596,36950,37641,10393,8892,2931,3193
30.0,0.05011872336272725,0.0006549492436060782,0.0006781948669696972,36942,37641,10402,8892,2933,3190
30.0,0.056234132519034905,0.0006838955212253967,0.0006161264413295329,36686,37365,10563,9101,3029,3256
30.0,0.0625,0.0007027398212168261,0.00047227280889933015,36321,37148,10706,9436,3105,3284
30.0,0.06309573444801936,0.0007040429481642177,0.00048660334280185955,36265,37137,10742,9455,3112,3289
30.0,0.0707945784384138,0.0007145232584454947,0.0006143864925865963,35698,36905,11123,9706,3182,3386
30.0,0.07500000000000001,0.0007160156100701972,0.0006557035641270791,35477,36719,11298,9826,3231,3449
30.0,0.07943282347242822,0.0007150146260381165,0.0006567179066727474,35317,36521,11433,9933,3299,3497
30.0,0.08750000000000001,0.0007078750196827079,0.0006213483705444531,34958,36226,11600,10199,3366,3651
30.0,0.08912509381337459,0.0007057701643964807,0.0006842211272752824,34830,36223,11674,10219,3377,3677
30.0,0.1,0.000687569761877009,0.0007443294932173911,34434,35697,12085,10454,3544,3786
30.0,0.11220184543019641,0.0006616017148092128,0.0006589706823210658,33943,35168,12360,10867,3667,3995
30.0,0.1125,0.0006609226732015186,0.0006653491496532227,33900,35181,12363,10882,3668,4006
30.0,0.125,0.0006314491918544374,0.0006440209530151324,33413,34680,12698,11188,3871,4150
30.0,0.12589254117941676,0.0006292972880818767,0.0006228945004456887,33403,34617,12716,11227,3875,4162
30.0,0.1375,0.0006011995132259181,0.0005230893887689483,33189,33957,12956,11507,4051,4340
30.0,0.14125375446227553,0.0005921528400462206,0.0005339497688566703,33020,33817,13044,11610,4083,4426
30.0,0.15000000000000002,0.0005713248470623758,0.0006071898681439057,32617,33561,13301,11766,4203,4552
30.0,0.1584893192461114,0.0005515761635739511,0.0006980053072665011,32128,33433,13458,11956,4276,4749
30.0,0.1625,0.0005424381246243908,0.0005080608378153606,32120,33212,13416,12118,4368,4766
30.0,0.17500000000000002,0.0005148367262262708,0.00046853262385348907,31739,32762,13580,12395,4526,4998
30.0,0.1778279410038923,0.0005087850190653353,0.0005217014284701446,31624,32656,13711,12403,4572,5034
30.0,0.1875,0.0004886372117523885,0.000561640453440658,31282,32314,13970,12514,4764,5156
30.0,0.19952623149688808,0.000464769292987389,0.00047383800458858415,31005,31771,14120,12853,4868,5383
30.0,0.2,0.0004638555405551991,0.0004835147931212067,30963,31781,14152,12850,4883,5371
30.0,0.21250000000000002,0.0004404541435705043,0.0004644013207260212,30539,31433,14392,13046,5103,5487
30.0,0.223872113856834,0.00042030974878509643,0.00039902959648479295,30249,31075,14407,13315,5212,5742
30.0,0.225,0.0004183691047375134,0.00041989252465595437,30219,31056,14405,13338,5197,5785
30.0,0.23750000000000002,0.0003975255384658673,0.00038552204780973806,29879,30696,14624,13451,5455,5895
30.0,0.25,0.000377846038141876,0.000407134466455363,29534,30334,14829,13595,5630,6078
30.0,0.25118864315095824,0.0003760325208635555,0.0004078677599989593,29534,30285,14849,13578,5665,6089
30.0,0.2625,0.0003592551076807347,0.00032829582488288133,29315,29834,14978,13736,5919,6218
30.0,0.275,0.0003416813012616861,0.0004617570991675146,29106,29424,15210,13779,5991,6490
30.0,0.2818382931264455,0.00033247361906011373,0.00042972344492943305,28811,29319,15294,13903,6117,6556
30.0,0.28750000000000003,0.00032505808445232624,0.0002710122336085563,28670,29176,15160,14138,6215,6641
30.0,0.30000000000000004,0.00030932400571163855,0.0003120097259065931,28226,28969,15367,14263,6392,6783
30.0,0.3125,0.0002944225161277266,0.0002665227957546006,28000,28636,15406,14395,6581,6982
30.0,0.31622776601683794,0.00029013192476828615,0.00033309370413639027,27773,28637,15477,14403,6630,7080
30.0,0.325,0.00028030162762276165,0.00026876563696793957,27610,28378,15462,14590,6730,7230
30.0,0.3375,0.0002669135138591446,0.00021706597333304677,27402,27992,15576,14682,6978,7370
30.0,0.35000000000000003,0.0002542141085474677,0.0002014456583485601,27106,27660,15712,14831,7161,7530
30.0,0.3548133892335757,0.0002494988677379526,0.0001926985413903909,27074,27483,15775,14856,7235,7577
30.0,0.36250000000000004,0.00024216272777908177,0.0002422140579157008,26805,27503,15798,14847,7330,7717
30.0,0.375,0.00023072172747326666,0.0002587252024870575,26537,27228,15984,14929,7499,7823
30.0,0.3875,0.0002198561987123435,0.0002870286958549968,26245,27001,16058,14999,7645,8052
30.0,0.3981071705534973,0.0002110631293367729,0.0002666961007638331,25910,26901,16102,15121,7858,8108
30.0,0.4,0.00020953369956453697,0.0002729719269632398,25849,26889,16107,15137,7883,8135
30.0,0.41250000000000003,0.00019972402011122375,0.00018497913164061778,25688,26570,16123,15291,8181,8147
30.0,0.42500000000000004,0.00019039897676059432,0.00017500658020176251,25478,26367,16158,15375,8275,8347
30.0,0.4375,0.00018153223193900542,0.00017123088695793296,25232,26074,16238,15470,8405,8581
30.0,0.4466835921509635,0.00017529560700591256,0.00018888638810663416,25152,25865,16261,15496,8412,8814
30.0,0.45,0.0001730991355564232,0.00018444872466788845,25109,25779,16278,15522,8447,8865
30.0,0.4625,0.00016507658507465767,0.00017012978643337305,25069,25419,16299,15579,8557,9077
30.0,0.47500000000000003,0.0001574429014445987,0.00017101302636903762,24659,25342,16368,15646,8796,9189
30.0,0.48750000000000004,0.0001501777186059777,0.00012250730886528925,24532,25085,16297,15751,8964,9371
30.0,0.5,0.00014326188460522804,0.00017979912094433486,24351,24953,16375,15627,9119,9575
30.0,0.5011872336272725,0.00014262253040175292,0.00017349060076869878,24314,24925,16397,15647,9147,9570
30.0,0.5125000000000001,0.00013667737271289438,0.0001349451567323949,24102,24788,16362,15768,9316,9664
30.0,0.525,0.00013040720118358447,0.00021313632853008579,23942,24520,16595,15633,9471,9839
30.0,0.5375,0.000124435360528767,0.00013888067139932294,23884,24240,16492,15784,9583,10017
30.0,0.55,0.00011874674735259548,9.258762721602899e-05,23707,24013,16450,15961,9721,10148
30.0,0.5623413251903491,0.00011339427204815435,7.31048773941203e-05,23490,23927,16382,16062,9876,10263
30.0,0.5625,0.00011332710395393431,7.564271115363891e-05,23487,23926,16378,16066,9870,10273
30.0,0.5750000000000001,0.00010816296302179943,8.16125647813918e-05,23220,23839,16463,16101,10043,10334
30.0,0.5875,0.00010324159685002124,0.00011516932909936758,23245,23532,16517,16010,10085,10611
30.0,0.6000000000000001,9.855097058663058e-05,9.97949994687526e-05,23049,23419,16575,16006,10283,10668
30.0,0.6125,9.407969909406579e-05,6.428333103585698e-05,22908,23329,16513,16041,10497,10712
30.0,0.625,8.98170070630297e-05,8.298721792135053e-05,22805,23145,16524,16012,10577,10937
30.0,0.6309573444801936,8.785586781225496e-05,0.00011257926797544676,22752,23062,16545,15981,10590,11070
30.0,0.6375000000000001,8.575269206238432e-05,0.00011505132903966435,22600,23062,16582,15976,10694,11086
30.0,0.65,8.187709025197143e-05,0.00013256143311122506,22404,22995,16646,15933,10878,11144
30.0,0.6625000000000001,7.818104451731028e-05,0.00016514906420549906,22224,22922,16703,15962,10921,11268
30.0,0.675,7.465587481350188e-05,0.00011575195834021912,22083,22828,16534,16136,11027,11392
30.0,0.6875,7.129335052961667e-05,0.00012210132673338633,22020,22647,16642,16050,11154,11487
30.0,0.7000000000000001,6.808566470689766e-05,0.00013347739609974318,21864,22544,16684,16021,11316,11571
30.0,0.707945784384138,6.612375429648331e-05,9.051953777373576e-05,21993,22288,16692,16005,11412,11610
30.0,0.7125,6.502540995718346e-05,7.088256283999453e-05,21900,22282,16669,16086,11478,11585
30.0,0.7250000000000001,6.210555595234516e-05,0.00011403872886623918,21677,22267,16716,16063,11534,11743
30.0,0.7375,5.9319428357666563e-05,0.0001520114906421509,21533,22154,16799,16019,11614,11881
30.0,0.75,5.666068910243705e-05,7.715628188228259e-05,21566,21877,16729,16127,11737,11964
30.0,0.7625000000000001,5.4123317887727314e-05,7.265948792277194e-05,21432,21816,16677,16165,11818,12092
30.0,0.775,5.170159484008314e-05,8.208514452326941e-05,21293,21780,16675,16200,11870,12182
30.0,0.7875000000000001,4.939008422853242e-05,6.166266928417656e-05,21308,21517,16693,16209,11977,12296
30.0,0.7943282347242822,4.8172084549338206e-05,3.781035755622843e-05,21153,21548,16615,16336,12077,12271
30.0,0.8,4.718361917139787e-05,3.8933333177240844e-05,21111,21519,16640,16296,12175,12259
30.0,0.8125,4.507728726035887e-05,1.5418380161743076e-05,21095,21272,16632,16377,12264,12360
30.0,0.8250000000000001,4.30664170415452e-05,1.9720654865652788e-05,21062,21074,16560,16433,12289,12582
30.0,0.8375,4.114656529417642e-05,3.714732933192801e-05,20763,21156,16634,16420,12392,12635
30.0,0.8500000000000001,3.931350505305669e-05,6.187893742290039e-05,20655,21049,16802,16282,12551,12661
30.0,0.8625,3.756321432499114e-05,0.00010194350616537465,20469,20963,16954,16273,12612,12729
30.0,0.875,3.589186545570398e-05,9.102828447039575e-05,20422,20782,16980,16305,12662,12849
30.0,0.8875000000000001,3.429581510178516e-05,7.027050729004058e-05,20385,20599,16963,16359,12734,12960
30.0,0.8912509381337459,3.383104480762821e-05,7.39261635253714e-05,20412,20544,16930,16367,12697,13050
30.0,0.9,3.277159477222931e-05,7.728092764197549e-05,20327,20509,16944,16356,12766,13098
30.0,0.9125000000000001,3.131590189986292e-05,2.7155655448208357e-05,20419,20295,16803,16461,12911,13111
30.0,0.925,2.992559141260366e-05,8.928484631224101e-06,20319,20178,16731,16619,12999,13154
30.0,0.9375,2.8597667770333384e-05,1.2212665401016565e-05,20163,20132,16663,16721,13037,13284
30.0,0.9500000000000001,2.732927744087375e-05,2.4549736550589845e-05,20232,19915,16626,16750,13125,13352
30.0,0.9625,2.611770178736919e-05,2.16370990902986e-05,20080,19903,16780,16606,13183,13448
30.0,0.9750000000000001,2.496035034027619e-05,3.1087331603215545e-06,19929,19949,16741,16610,13360,13411
30.0,0.9875,2.3854754434811734e-05,7.925191296314824e-06,19840,19888,16790,16593,13494,13395
30.0,1.0,2.2798561187717154e-05,5.770043699867341e-06,19807,19760,16786,16622,13557,13468
30.0,1.0125,2.1789527795696394e-05,1.4218437801604843e-05,19635,19801,16785,16578,13677,13524
30.0,1.0250000000000001,2.0825516136310264e-05,3.2877849805112405e-06,19585,19674,16730,16650,13723,13638
30.0,1.0375,1.9904487652386412e-05,3.7706359919112886e-06,19499,19655,16678,16743,13706,13719
30.0,1.05,1.9024498505728748e-05,3.0228899940975456e-05,19399,19647,16831,16547,13669,13907
30.0,1.0625,1.8183694982379763e-05,3.492510795128018e-05,19383,19534,16847,16498,13731,14007
30.0,1.075,1.7380309135747274e-05,1.609900128437332e-05,19328,19457,16826,16548,13863,13978
30.0,1.0875000000000001,1.6612654655593566e-05,2.812524050079912e-05,19217,19414,16884,16542,13883,14060
30.0,1.1,1.5879122947689683e-05,3.926955732742334e-05,19303,19206,16923,16479,13935,14154
30.0,1.1125,1.5178179414095366e-05,3.026691806835239e-05,19201,19158,16863,16591,13930,14257
30.0,1.125,1.450835992275587e-05,5.429296202884423e-05,19216,19067,16793,16575,13924,14425
30.0,1.1375,1.386826745478412e-05,4.6946200949963234e-05,19133,19048,16722,16648,13971,14478
30.0,1.1500000000000001,1.3256568920546317e-05,1.5008351111416149e-05,19003,19046,16693,16674,14147,14437
30.0,1.1625,1.2671992136445605e-05,2.369299695477098e-05,18969,19008,16703,16676,14139,14505
30.0,1.175,1.211332295118165e-05,6.7221964627879e-06,19031,18912,16655,16593,14326,14483
30.0,1.1875,1.1579402515136082e-05,1.2276897964626189e-05,19034,18805,16690,16530,14424,14517
30.0,1.2000000000000002,1.1069124685191586e-05,3.136077128071532e-05,18907,18770,16856,16434,14461,14572
30.0,1.2125000000000001,1.0581433557181326e-05,3.0342749183792303e-05,18818,18786,16763,16496,14400,14737
30.0,1.225,1.0115321119173238e-05,2.473600544631552e-05,18641,18832,16762,16566,14456,14743
30.0,1.2375,9.669825020482939e-06,4.921301305982643e-05,18620,18711,16862,16555,14403,14849
30.0,1.25,9.244026447792248e-06,2.5835175128638465e-05,18640,18621,16747,16615,14504,14873
30.0,1.2625000000000002,8.83704810605596e-06,2.0909919709576237e-05,18658,18543,16717,16593,14587,14902
30.0,1.2750000000000001,8.448052295676617e-06,2.2383515298017966e-05,18583,18542,16698,16604,14611,14962
30.0,1.2875,8.0762390837975e-06,2.4825275564215347e-05,18379,18595,16803,16592,14683,14948
30.0,1.3,7.720844561821697e-06,1.9798527735449e-05,18397,18508,16811,16596,14715,14973
30.0,1.3125,7.381139187897904e-06,2.3909372817261347e-05,18297,18517,16833,16582,14777,14994
30.0,1.3250000000000002,7.0564262075716445e-06,2.9773174687916558e-05,18193,18519,16783,16690,14763,15052
30.0,1.3375000000000001,6.746040150367751e-06,2.7254463467684146e-05,18311,18383,16897,16553,14813,15043
30.0,1.35,6.449345396954045e-06,1.566593968793206e-05,18376,18319,16782,16553,14880,15090
30.0,1.3625,6.165734815197221e-06,2.0735656104526202e-05,18372,18253,16743,16592,14868,15172
30.0,1.375,5.894628459251431e-06,3.9115868759138136e-05,18454,18016,16697,16765,14899,15169
30.0,1.3875000000000002,5.635472331249616e-06,2.065335289349441e-05,18338,18062,16637,16828,14983,15152
30.0,1.4000000000000001,5.387737200332064e-06,1.631221456065081e-05,18241,18112,16621,16814,14993,15219
30.0,1.4125,5.15091747729519e-06,8.739682327100486e-07,18115,18192,16675,16690,15170,15158
30.0,1.425,4.924530141636166e-06,2.5429716533202475e-06,18074,18191,16681,16615,15218,15221
30.0,1.4375,4.708113719255607e-06,6.949982145503181e-06,18051,18161,16663,16580,15353,15192
30.0,1.4500000000000002,4.501227306539439e-06,2.5013477265189174e-05,17919,18156,16828,16503,15343,15251
30.0,1.4625000000000001,4.303449641038259e-06,1.788455563741582e-05,17881,18109,16798,16550,15378,15284
30.0,1.475,4.114378214549192e-06,1.2646563690048036e-05,17841,18105,16674,16660,15427,15293
30.0,1.4875,3.933628427076671e-06,3.413474489531894e-05,17798,18074,16722,16650,15565,15191
30.0,1.5,3.7608327803488086e-06,1.7472024329726965e-05,17840,18016,16740,16584,15531,15289
30.0,1.5125000000000002,3.5956401077922467e-06,1.1645685259259623e-05,17734,18017,16667,16721,15427,15434
30.0,1.5250000000000001,3.4377148406738653e-06,7.935929218446584e-06,17789,17879,16765,16637,15383,15547
30.0,1.5375,3.2867363075141684e-06,2.25412654867482e-05,17751,17879,16852,16488,15491,15539
30.0,1.55,3.142398065233206e-06,1.7158048572538326e-05,17649,17904,16745,16535,15537,15630
30.0,1.5625,3.004407261805904e-06,7.77745724923952e-06,17611,17843,16683,16674,15611,15578
30.0,1.5750000000000002,2.8724840273002916e-06,7.773132315520067e-06,17712,17751,16688,16591,15531,15727
30.0,1.5875000000000001,2.7463608926760717e-06,3.3849386480122286e-06,17687,17720,16683,16617,15710,15583
30.0,1.6,2.625782235607583e-06,4.98651633722071e-06,17760,17604,16634,16716,15672,15614
30.0,1.6125,2.510503750677946e-06,1.3959634030753375e-05,17694,17635,16802,16540,15735,15594
30.0,1.625,2.400291944836528e-06,8.22004193800404e-06,17723,17597,16563,16756,15656,15705
30.0,1.6375000000000002,2.2949236540809157e-06,2.3191312765788544e-05,17793,17523,16529,16820,15684,15651
30.0,1.6500000000000001,2.1941855836859646e-06,4.186684692448778e-06,17601,17657,16625,16742,15636,15739
30.0,1.6625,2.09787386810638e-06,1.6835187522782523e-05,17407,17739,16685,16766,15718,15685
30.0,1.675,2.005793651053072e-06,2.885987962383341e-06,17461,17545,16746,16831,15673,15744
30.0,1.6875,1.91775868482036e-06,1.1793755172234601e-06,17490,17519,16819,16763,15674,15735
30.0,1.7000000000000002,1.8335909473996513e-06,1.687847584764553e-05,17615,17384,16874,16632,15719,15776
30.0,1.7125000000000001,1.7531202765217152e-06,1.8218444279549965e-05,17594,17376,16799,16675,15658,15898
30.0,1.725,1.6761840211260712e-06,3.0307404293271732e-05,17736,17276,16699,16677,15801,15811
30.0,1.7375,1.6026267072586416e-06,1.4386527882081818e-05,17622,17362,16740,16668,15725,15883
30.0,1.75,1.532299719871126e-06,3.759016788216639e-06,17446,17471,16768,16688,15748,15879
30.0,1.7625000000000002,1.4650609985097376e-06,4.551395471250139e-06,17497,17342,16752,16727,15801,15881
30.0,1.7750000000000001,1.400774747012997e-06,5.34175195505618e-06,17510,17336,16728,16712,15896,15818
30.0,1.7875,1.339311155032128e-06,3.949984994096323e-06,17383,17429,16759,16649,15836,15944
30.0,1.8,1.2805461341932223e-06,5.750989675935852e-06,17281,17474,16694,16726,15893,15932
30.0,1.8125,1.224361063477755e-06,3.433279980322732e-05,17362,17378,16593,16799,15723,16145
30.0,1.8250000000000002,1.1706425482523074e-06,1.44973355328163e-05,17465,17269,16580,16726,15884,16076
30.0,1.8375000000000001,1.1192821881098752e-06,2.626911912299455e-06,17302,17391,16628,16661,15963,16055
30.0,1.85,1.0701763568065877e-06,2.6549064947716807e-07,17312,17347,16608,16629,16046,16058
30.0,1.8625,1.0232259907689656e-06,8.86597931103628e-07,17302,17369,16603,16636,16056,16034
30.0,1.875,9.783363875228476e-07,8.73971918111669e-07,17361,17289,16641,16658,16014,16037
30.0,1.8875000000000002,9.354170129274755e-07,2.3197378305474486e-06,17259,17339,16697,16687,16056,15962
30.0,1.9000000000000001,8.943813172380207e-07,1.0430267869461604e-05,17164,17391,16753,16647,16068,15977
30.0,1.9125,8.551465588256676e-07,1.1415259256860614e-05,17174,17392,16765,16591,16041,16037
30.0,1.925,8.176336368703112e-07,2.5480654398976448e-06,17249,17349,16688,16665,16065,15984
30.0,1.9375,7.817669297159873e-07,4.657881538861446e-06,17320,17270,16587,16752,16054,16017
30.0,1.9500000000000002,7.474741419246679e-07,6.676281195598004e-06,17260,17349,16579,16670,15988,16154
30.0,1.9625000000000001,7.146861576879803e-07,6.525422044020889e-06,17269,17332,16571,16681,15992,16155
30.0,1.975,6.833369000359111e-07,1.0801966486041975e-05,17224,17277,16755,16637,15938,16169
30.0,1.9875,6.533631974953895e-07,8.823357326933267e-06,17160,17369,16670,16724,15981,16096
30.0,2.0,6.24704655429343e-07,3.966144515551694e-05,16988,17482,16763,16601,16060,16106


==> anc/data/kmc_rate_records.csv <==
Gamma_over_g0,record,estimated_gap,residence_0,residence_1,residence_2,residence_3,residence_4,residence_5,N_0_0,N_0_1,N_0_2,N_0_3,N_0_4,N_0_5,N_1_0,N_1_1,N_1_2,N_1_3,N_1_4,N_1_5,N_2_0,N_2_1,N_2_2,N_2_3,N_2_4,N_2_5,N_3_0,N_3_1,N_3_2,N_3_3,N_3_4,N_3_5,N_4_0,N_4_1,N_4_2,N_4_3,N_4_4,N_4_5,N_5_0,N_5_1,N_5_2,N_5_3,N_5_4,N_5_5
3.0,0,1.5363781642736503,348.35727734544497,357.49365821506836,339.1077688343851,326.50034469203086,305.67360547074867,322.8673454423256,0,526,913,0,0,0,493,0,0,360,0,0,947,0,0,516,309,0,0,327,533,0,0,873,0,0,326,0,0,472,0,0,0,856,489,0
3.0,1,1.530714197514688,331.9155601635199,339.93236323427607,334.8003494339119,341.381057520614,317.40304754641295,334.5676221012627,0,526,943,0,0,0,503,0,0,337,0,0,966,0,0,506,320,0,0,314,520,0,0,905,0,0,328,0,0,479,0,0,0,896,487,0
3.0,2,1.4826051724418357,323.5875078316265,314.5289579297793,347.18619238285794,335.89125887314685,334.04748370468377,344.7585992779093,0,480,884,0,0,0,480,0,0,310,0,0,884,0,0,505,322,0,0,311,513,0,0,910,0,0,314,0,0,511,0,0,0,918,503,0
3.0,3,1.524148163388346,332.7834076306914,325.38242730342216,328.47632573660854,329.5246407511549,342.10029019546977,341.73290838265785,0,510,899,0,0,0,513,0,0,318,0,0,897,0,0,521,323,0,0,321,516,0,0,914,0,0,326,0,0,514,0,0,0,912,516,0
3.0,4,1.59324409754221,365.762523342446,343.07274102740485,341.64643293698447,321.3697923464189,318.01862463197074,310.12988571477143,0,528,951,0,0,0,516,0,0,349,0,0,963,0,0,487,361,0,0,337,518,0,0,869,0,0,342,0,0,493,0,0,0,887,474,0
3.0,5,1.5369335709779568,326.7276600925622,309.3233439738231,332.9135598955617,346.6832375214349,323.634494401762,360.7177041148514,0,492,935,0,0,0,506,0,0,317,0,0,922,0,0,539,317,0,0,331,522,0,0,956,0,0,321,0,0,498,0,0,0,953,502,0
3.0,6,1.5214514538559678,335.96064686467804,331.54539951450346,330.5059188764523,338.0110897104391,318.43271599835253,345.54422903556343,0,492,916,0,0,0,507,0,0,339,0,0,901,0,0,504,304,0,0,354,504,0,0,929,0,0,289,0,0,499,0,0,0,945,483,0
3.0,7,1.5516724114319669,331.35414346485794,347.16345718661313,314.12118480621604,323.8310385319628,347.42489486134775,336.105281148998,0,522,873,0,0,0,505,0,0,348,0,0,890,0,0,477,326,0,0,331,489,0,0,907,0,0,331,0,0,524,0,0,0,903,528,0
3.0,8,1.5386725569989894,342.48348702086594,305.97232405751873,360.64168125727036,297.1961896266797,353.786696985221,339.9196210524471,0,446,965,0,0,0,432,0,0,297,0,0,978,0,0,478,362,0,0,284,490,0,0,882,0,0,363,0,0,533,0,0,0,881,534,0
3.0,9,1.567979147357565,324.88379691915327,345.0107742102013,323.65602398066363,334.08132923110384,325.63748345203834,346.73059220684826,0,498,873,0,0,0,492,0,0,334,0,0,878,0,0,509,344,0,0,328,502,0,0,938,0,0,356,0,0,527,0,0,0,925,539,0
3.0,10,1.583722207674217,328.51968305114553,344.38904353166134,318.45821969121266,346.00035738719447,323.36394722704176,339.2687491117414,0,506,873,0,0,0,486,0,0,355,0,0,893,0,0,512,344,0,0,334,524,0,0,938,0,0,352,0,0,485,0,0,0,930,493,0
3.0,11,1.5869841993291525,329.0405273420405,344.2333602049923,331.9058820519756,331.0539437736063,322.8416223609154,340.92466426646524,0,500,877,0,0,0,511,0,0,353,0,0,866,0,0,490,344,0,0,364,483,0,0,928,0,0,340,0,0,513,0,0,0,933,509,0
3.0,12,1.577867178856148,347.37045866831807,337.2142095195444,343.0367610886002,327.55122133104436,313.0548114129584,331.7725379795299,0,517,965,0,0,0,494,0,0,360,0,0,988,0,0,486,318,0,0,337,500,0,0,942,0,0,327,0,0,481,0,0,0,933,489,0
3.0,13,1.5109569488603354,341.29354190734927,307.1693297478864,363.5965584566434,332.55199695564943,311.64718091184034,343.7413920206298,0,480,968,0,0,0,472,0,0,298,0,0,976,0,0,528,331,0,0,290,516,0,0,918,0,0,351,0,0,475,0,0,0,899,495,0
3.0,14,1.5831545532018059,343.724349079247,369.4868425929532,321.55426663154805,317.0644453744767,310.64866580071487,337.5214305210678,0,535,884,0,0,0,527,0,0,361,0,0,892,0,0,513,329,0,0,353,519,0,0,891,0,0,331,0,0,504,0,0,0,889,506,0
3.0,15,1.5205848528869768,298.2795333771327,330.2387734670827,317.72102275472105,335.080406809884,352.6627011009774,366.0175624901965,0,455,902,0,0,0,481,0,0,313,0,0,876,0,0,487,314,0,0,339,458,0,0,960,0,0,317,0,0,529,0,0,0,957,531,0
3.0,16,1.5536362692434293,318.1695642117941,344.3357545260872,320.05418566643556,344.45557412780494,342.32452681625483,330.66039465161305,0,496,914,0,0,0,518,0,0,327,0,0,892,0,0,504,333,0,0,349,472,0,0,918,0,0,344,0,0,505,0,0,0,908,516,0
3.0,17,1.4947461533776234,328.5179459762459,334.8161215663736,336.5447555364675,334.7118539214436,313.97079944679246,351.4385235526739,0,464,910,0,0,0,489,0,0,307,0,0,885,0,0,503,308,0,0,332,473,0,0,923,0,0,314,0,0,485,0,0,0,918,490,0
3.0,18,1.5313108348021842,335.51760890613,342.2788312685719,344.34041611121523,341.21590767742924,311.07829571754877,325.568940319098,0,466,944,0,0,0,485,0,0,331,0,0,925,0,0,542,315,0,0,350,513,0,0,899,0,0,325,0,0,460,0,0,0,889,470,0
3.0,19,1.5276915005535467,358.11127653824644,354.01134635657985,314.93421997186,341.8957283031073,298.3086473917826,332.738781438424,0,551,910,0,0,0,535,0,0,337,0,0,926,0,0,492,309,0,0,321,504,0,0,918,0,0,312,0,0,494,0,0,0,915,497,0
3.0,20,1.5186450126135733,353.63358385083257,329.4973339096585,327.68536245515895,322.50532283270377,348.22373119277887,318.45466575886553,0,492,932,0,0,0,507,0,0,322,0,0,917,0,0,485,316,0,0,336,466,0,0,878,0,0,321,0,0,474,0,0,0,873,479,0
3.0,21,1.525230634460961,351.55191340994025,326.2842518946685,322.1482882088141,328.83750932708057,344.2644949828488,326.91354217665116,0,509,885,0,0,0,513,0,0,315,0,0,881,0,0,496,339,0,0,319,509,0,0,906,0,0,322,0,0,504,0,0,0,924,487,0
3.0,22,1.512422634073005,318.9766224008884,341.9958547713798,317.52542444446357,341.6721019399004,341.58333093137776,338.24666551199476,0,483,899,0,0,0,508,0,0,289,0,0,874,0,0,485,337,0,0,314,445,0,0,952,0,0,352,0,0,517,0,0,0,937,532,0
3.0,23,1.537178623046769,313.73098834518083,341.97482558426697,321.26886851372655,338.83450599905757,331.1710794647365,353.0197320930356,0,472,871,0,0,0,476,0,0,320,0,0,867,0,0,487,347,0,0,324,516,0,0,964,0,0,314,0,0,530,0,0,0,997,497,0
3.0,24,1.5483396472201945,340.4609284906831,346.79328887498446,347.9618134352174,322.2676037408023,326.26990590167367,316.24645955663703,0,554,910,0,0,0,533,0,0,347,0,0,931,0,0,488,346,0,0,326,523,0,0,872,0,0,332,0,0,456,0,0,0,886,442,0
3.0,25,1.576059947490885,335.38223224425036,339.3633244097898,338.1746704862709,342.0335629382929,307.23268964216305,337.8135202792386,0,529,882,0,0,0,504,0,0,368,0,0,908,0,0,479,326,0,0,343,490,0,0,958,0,0,341,0,0,479,0,0,0,944,493,0
3.0,26,1.547605311159511,328.8384711435908,323.7172644152824,345.57508045847294,327.8386819385121,344.42069119981466,329.6098108443214,0,499,918,0,0,0,508,0,0,309,0,0,909,0,0,508,367,0,0,318,520,0,0,901,0,0,347,0,0,498,0,0,0,922,477,0
3.0,27,1.559214427556818,326.2327466375837,334.7063620407935,332.55112146495213,338.4322370499179,346.25263054283624,321.8249022639206,0,521,855,0,0,0,514,0,0,343,0,0,862,0,0,512,354,0,0,336,517,0,0,899,0,0,356,0,0,491,0,0,0,897,493,0
3.0,28,1.5109194218010638,321.34348265955026,347.2586022944812,323.7732679303406,339.1405689739847,328.1722548560771,340.31182328556065,0,503,867,0,0,0,507,0,0,328,0,0,863,0,0,527,312,0,0,332,524,0,0,939,0,0,310,0,0,478,0,0,0,940,476,0
3.0,29,1.4936117941187956,331.94058135032014,332.51881350695356,335.92918286491204,349.0396414988249,310.91400085308294,339.6577799259088,0,493,883,0,0,0,474,0,0,341,0,0,901,0,0,491,303,0,0,322,501,0,0,915,0,0,311,0,0,475,0,0,0,906,484,0
3.0,30,1.523901294742317,326.45323006388446,290.7632226048631,341.9912091889438,339.61901753906625,361.95064425344134,339.22267634980005,0,496,912,0,0,0,481,0,0,324,0,0,926,0,0,521,334,0,0,309,539,0,0,907,0,0,331,0,0,535,0,0,0,910,532,0
3.0,31,1.553104800868041,329.81707438438576,320.629034273739,350.7855578402073,315.099561208609,344.9541543264414,338.7146179666081,0,501,897,0,0,0,494,0,0,340,0,0,904,0,0,521,329,0,0,333,516,0,0,909,0,0,341,0,0,503,0,0,0,898,514,0
10.0,0,1.697281677908591,334.37719073707575,320.7100095829492,342.1562236303926,339.5208924989411,336.71590183710504,326.51978171353613,0,1638,903,0,0,0,1660,0,0,332,0,0,881,0,0,1715,346,0,0,353,1712,0,0,897,0,0,327,0,0,1697,0,0,0,915,1679,0
10.0,1,1.731084313090695,352.3098197645164,350.24841519035647,349.5460543454896,335.28843746190415,305.6793300756077,306.9279431621259,0,1739,961,0,0,0,1709,0,0,372,0,0,991,0,0,1716,335,0,0,341,1745,0,0,872,0,0,336,0,0,1506,0,0,0,870,1507,0
10.0,2,1.6966571444429146,330.73048915825024,335.6858089578148,342.54478991005607,329.0847723192012,333.0949636920782,328.85917596259094,0,1657,934,0,0,0,1673,0,0,322,0,0,917,0,0,1748,311,0,0,338,1697,0,0,917,0,0,346,0,0,1608,0,0,0,882,1643,0
10.0,3,1.737852271019311,328.16674710308064,332.99386307140537,337.5990835029182,345.3352966986425,314.79488060728454,341.11012901667897,0,1681,921,0,0,0,1672,0,0,355,0,0,930,0,0,1738,324,0,0,345,1744,0,0,966,0,0,328,0,0,1698,0,0,0,962,1702,0
10.0,4,1.6897347361733466,338.0886314920359,349.1244616901439,343.2724943142308,332.28714287803376,319.26876840577677,317.9585012197799,0,1724,896,0,0,0,1704,0,0,344,0,0,916,0,0,1675,329,0,0,325,1699,0,0,904,0,0,325,0,0,1588,0,0,0,909,1584,0
10.0,5,1.6910907168530143,332.0050742851599,323.01865474395373,335.2423892343549,346.2716009820837,331.46046658641484,332.00181416802627,0,1650,901,0,0,0,1648,0,0,335,0,0,902,0,0,1657,324,0,0,333,1655,0,0,934,0,0,327,0,0,1679,0,0,0,930,1683,0
10.0,6,1.6714783936392281,345.4528778038657,328.92917064416804,345.0484588355691,337.05519057309135,326.1194289813272,317.39487316198483,0,1677,918,0,0,0,1701,0,0,309,0,0,894,0,0,1708,340,0,0,332,1698,0,0,890,0,0,326,0,0,1631,0,0,0,904,1617,0
10.0,7,1.7249031139002147,324.481126377645,330.5190346043926,331.24189007282416,332.15633811904644,350.0269822187286,331.57462860735467,0,1658,939,0,0,0,1667,0,0,334,0,0,930,0,0,1733,339,0,0,343,1705,0,0,885,0,0,359,0,0,1646,0,0,0,865,1666,0
10.0,8,1.6851226298031496,344.3425053502888,349.4047855858785,322.29708139215904,324.7628934618499,334.2824577895723,324.91027642025665,0,1679,903,0,0,0,1673,0,0,328,0,0,909,0,0,1639,319,0,0,322,1636,0,0,895,0,0,327,0,0,1624,0,0,0,886,1633,0
10.0,9,1.7192949755473748,349.3562616123145,356.3700110469719,336.2672028413407,345.68195599797724,294.5994747463792,317.7250937550202,0,1772,913,0,0,0,1762,0,0,355,0,0,924,0,0,1678,345,0,0,345,1729,0,0,918,0,0,304,0,0,1566,0,0,0,959,1525,0
10.0,10,1.7035390490974531,329.06369677043244,329.5036870568848,321.63127785739186,328.79106510718526,352.6399552049657,338.37031800313986,0,1632,896,0,0,0,1673,0,0,305,0,0,855,0,0,1707,347,0,0,346,1665,0,0,906,0,0,348,0,0,1709,0,0,0,905,1710,0
10.0,11,1.7317749321630884,333.3040562448177,345.79850828018795,328.07820650482324,331.56641283306493,338.5668791341445,322.68593700296395,0,1712,913,0,0,0,1731,0,0,346,0,0,894,0,0,1636,341,0,0,366,1597,0,0,891,0,0,360,0,0,1600,0,0,0,872,1619,0
10.0,12,1.6815706599383426,342.40799630923766,342.6834720266054,329.0486166046266,324.3928135282609,334.21269623059743,327.2544053006718,0,1667,901,0,0,0,1675,0,0,318,0,0,893,0,0,1617,324,0,0,327,1581,0,0,893,0,0,352,0,0,1646,0,0,0,866,1673,0
10.0,13,1.743462503934432,344.0770086631887,339.1333056923384,322.4811127969641,319.57597365189383,335.41357061813,339.31902857748287,0,1703,921,0,0,0,1700,0,0,349,0,0,924,0,0,1609,344,0,0,346,1615,0,0,898,0,0,341,0,0,1731,0,0,0,900,1729,0
10.0,14,1.7076751601339772,335.30903898494006,349.37976399245605,319.51718680130847,318.0584771902463,343.99041055911306,333.74512247193815,0,1662,898,0,0,0,1665,0,0,338,0,0,894,0,0,1589,331,0,0,341,1587,0,0,888,0,0,329,0,0,1738,0,0,0,889,1737,0
10.0,15,1.6959717542737471,330.75648493208325,317.7059881620172,327.3041386596756,324.43409804729055,352.39879688578907,347.40049331315373,0,1586,879,0,0,0,1593,0,0,315,0,0,873,0,0,1630,352,0,0,322,1603,0,0,896,0,0,373,0,0,1756,0,0,0,876,1777,0
10.0,16,1.713270516432193,324.66852779505444,324.06103958080195,322.66670179617205,340.1752276637241,342.244402752854,346.1841004113956,0,1643,867,0,0,0,1625,0,0,348,0,0,885,0,0,1582,357,0,0,330,1635,0,0,924,0,0,321,0,0,1704,0,0,0,959,1668,0
10.0,17,1.6827964762638878,337.3361518959636,340.8807087055217,326.06842749056,328.398031604506,331.4069869160358,335.90969338742275,0,1675,877,0,0,0,1656,0,0,341,0,0,895,0,0,1640,312,0,0,322,1643,0,0,919,0,0,327,0,0,1653,0,0,0,904,1668,0
10.0,18,1.742841108209896,323.1058753587323,323.9796298106221,318.7859756126533,340.56366028873737,347.41426196824966,346.1505969610005,0,1562,930,0,0,0,1590,0,0,323,0,0,902,0,0,1700,342,0,0,351,1668,0,0,943,0,0,346,0,0,1780,0,0,0,938,1784,0
10.0,19,1.6962632673705103,326.6002667218575,310.36995389189747,332.4347587118904,341.54165515697355,351.9271614067672,337.12620411061454,0,1682,857,0,0,0,1639,0,0,346,0,0,901,0,0,1673,338,0,0,303,1721,0,0,946,0,0,334,0,0,1671,0,0,0,951,1666,0
10.0,20,1.6528030327893157,314.4658587225125,331.15754041853177,334.5666832899498,345.8303352758237,334.18865992761994,339.7909223655523,0,1585,853,0,0,0,1617,0,0,318,0,0,820,0,0,1678,342,0,0,350,1655,0,0,886,0,0,332,0,0,1682,0,0,0,896,1672,0
10.0,21,1.6788934430430986,341.36560150081925,355.6613712848856,318.69013102720066,330.4117396776034,321.645583326918,332.2255731825685,0,1752,910,0,0,0,1759,0,0,323,0,0,903,0,0,1616,305,0,0,329,1612,0,0,921,0,0,302,0,0,1637,0,0,0,924,1634,0
10.0,22,1.685354274424715,343.78658089803844,343.23571687827126,337.54952376564955,334.04938473792987,325.2240874809261,316.15470623918657,0,1718,858,0,0,0,1673,0,0,367,0,0,904,0,0,1699,330,0,0,321,1726,0,0,881,0,0,349,0,0,1536,0,0,0,862,1555,0
10.0,23,1.7238050051468357,334.0865022251533,328.072736462569,329.3287075068873,340.3400116645883,334.62023381072447,333.55180833006887,0,1601,906,0,0,0,1617,0,0,331,0,0,890,0,0,1700,343,0,0,347,1661,0,0,924,0,0,366,0,0,1644,0,0,0,901,1667,0
10.0,24,1.689828276855167,331.9107510093118,332.8942960487927,343.98986541445066,324.3031118419436,341.9653040838673,324.9366716016338,0,1669,911,0,0,0,1676,0,0,316,0,0,904,0,0,1682,337,0,0,322,1666,0,0,902,0,0,346,0,0,1672,0,0,0,892,1681,0
10.0,25,1.731581131232591,336.05827483456966,323.7841957654596,337.3864569722383,339.89116924963855,339.51781183611735,323.36209134197793,0,1704,931,0,0,0,1695,0,0,346,0,0,941,0,0,1689,354,0,0,337,1722,0,0,903,0,0,331,0,0,1664,0,0,0,927,1640,0
10.0,26,1.713384756199237,320.8051674828656,330.7510777701594,330.324124912434,338.5370152588621,338.63505274259484,340.9475618330876,0,1691,902,0,0,0,1701,0,0,328,0,0,892,0,0,1684,330,0,0,338,1668,0,0,947,0,0,336,0,0,1720,0,0,0,941,1726,0
10.0,27,1.6981057237244606,325.5049658653887,338.9005729777864,331.6195076163902,340.4789091624747,328.31517288657983,335.1808714913896,0,1684,845,0,0,0,1667,0,0,370,0,0,862,0,0,1644,310,0,0,354,1626,0,0,936,0,0,345,0,0,1649,0,0,0,902,1683,0
10.0,28,1.6601408601481429,348.21557928884323,343.28915243597623,328.42866519771235,331.1148486642457,327.31597792731674,321.63577648590774,0,1794,896,0,0,0,1780,0,0,337,0,0,910,0,0,1588,319,0,0,323,1619,0,0,871,0,0,302,0,0,1627,0,0,0,888,1610,0
10.0,29,1.7037201124432706,330.3948778558542,318.8455903146126,332.0917920960398,337.4301777238908,349.40497470061024,331.83258730898615,0,1602,907,0,0,0,1620,0,0,314,0,0,889,0,0,1681,344,0,0,332,1665,0,0,926,0,0,342,0,0,1746,0,0,0,928,1744,0
10.0,30,1.654460048123003,336.3767410335063,325.20745506740144,343.7192730516327,328.7042159444066,326.14093707674726,339.85137782630034,0,1639,867,0,0,0,1642,0,0,310,0,0,864,0,0,1652,331,0,0,312,1645,0,0,926,0,0,335,0,0,1584,0,0,0,921,1588,0
10.0,31,1.7063938611013774,324.7657502483099,311.0617143405234,328.4342726228764,329.2079934006103,348.48063099684913,358.04963839082995,0,1594,896,0,0,0,1615,0,0,324,0,0,875,0,0,1674,336,0,0,345,1661,0,0,925,0,0,328,0,0,1808,0,0,0,934,1800,0
30.0,0,1.7972482654129847,320.75313248093016,320.8747381535059,326.91845543761934,334.615317604476,351.9399507225809,344.898405600883,0,4854,900,0,0,0,4867,0,0,318,0,0,888,0,0,4976,314,0,0,331,4927,0,0,948,0,0,350,0,0,5142,0,0,0,912,5178,0
30.0,1,1.8183075332352794,338.7100157092418,333.92355300495245,323.77265722413324,323.643615500476,340.8661234383481,339.0840351228551,0,5039,923,0,0,0,5035,0,0,323,0,0,927,0,0,4871,349,0,0,319,4878,0,0,903,0,0,346,0,0,5139,0,0,0,906,5136,0
30.0,2,1.8256891974592706,336.37764790786207,338.07695694754113,336.08657325462565,330.0092931871104,325.3719889696204,334.07753973324344,0,5047,901,0,0,0,5039,0,0,346,0,0,908,0,0,4964,341,0,0,338,4949,0,0,935,0,0,363,0,0,4962,0,0,0,913,4984,0
30.0,3,1.8119256159561308,333.81707288805154,325.97825957218913,334.1075056461786,332.16796535514356,338.254428281466,335.6747682569678,0,4977,887,0,0,0,4983,0,0,347,0,0,881,0,0,5051,339,0,0,353,5031,0,0,925,0,0,353,0,0,5063,0,0,0,911,5077,0
30.0,4,1.7931967234900248,338.5071397122685,344.1949834373593,326.05634537044983,331.86358848896856,335.51737960829985,323.8605633826477,0,5048,897,0,0,0,5039,0,0,341,0,0,906,0,0,5028,351,0,0,332,5050,0,0,869,0,0,338,0,0,4967,0,0,0,881,4954,0
30.0,5,1.8265682855984051,345.2080664836772,330.6922714740593,330.61720990917354,339.0521399546484,329.23917737007605,325.19113480837126,0,5055,932,0,0,0,5041,0,0,351,0,0,946,0,0,4973,344,0,0,337,5007,0,0,907,0,0,324,0,0,4873,0,0,0,927,4854,0
30.0,6,1.8324799886328258,324.60742900368746,320.5249928000354,341.5650291142211,349.47916370415965,327.72585604339434,336.09752933451244,0,4884,917,0,0,0,4920,0,0,323,0,0,881,0,0,5145,360,0,0,359,5135,0,0,964,0,0,335,0,0,5049,0,0,0,990,5023,0
30.0,7,1.7694870431786185,335.8705725745717,331.8691270772646,329.79219819000366,344.27902695359984,331.17110515383956,327.0179700507138,0,4991,880,0,0,0,4985,0,0,328,0,0,886,0,0,4985,348,0,0,321,5019,0,0,898,0,0,320,0,0,4939,0,0,0,925,4912,0
30.0,8,1.8022201975518437,340.50631849811765,339.0416326885726,335.44182201254,327.72777956457657,328.8339275222693,328.44851971391387,0,4987,940,0,0,0,5040,0,0,328,0,0,887,0,0,5126,303,0,0,381,5055,0,0,918,0,0,321,0,0,4892,0,0,0,899,4910,0
30.0,9,1.8081994544399629,335.38485098546687,353.3093627221511,336.8499502489381,341.890584728937,310.4263322655369,322.13891904897264,0,5130,942,0,0,0,5152,0,0,345,0,0,920,0,0,5170,308,0,0,367,5110,0,0,912,0,0,346,0,0,4791,0,0,0,873,4829,0
30.0,10,1.7476474171431033,328.7178314724281,321.59431626360305,341.8766809037521,334.82009015908733,335.74163196331034,337.24944923781885,0,4893,918,0,0,0,4885,0,0,316,0,0,927,0,0,5114,320,0,0,308,5109,0,0,876,0,0,334,0,0,5148,0,0,0,862,5162,0
30.0,11,1.8061568541038768,343.50706886291084,347.0388128197241,331.2715981982762,329.52491881446537,317.41017534946684,331.2474259551464,0,5169,910,0,0,0,5176,0,0,353,0,0,903,0,0,4942,315,0,0,360,4939,0,0,918,0,0,311,0,0,4963,0,0,0,921,4959,0
30.0,12,1.7792704645483355,348.9416678210673,347.79580725882107,318.4101794408721,326.10647038211386,326.3663300602141,332.3795450369196,0,5252,875,0,0,0,5268,0,0,330,0,0,858,0,0,4871,306,0,0,346,4821,0,0,930,0,0,339,0,0,4942,0,0,0,896,4975,0
30.0,13,1.7945488086194603,330.00223474275407,330.2301791622222,339.87855417404114,335.14659313106563,340.1304034102548,324.6120353796564,0,4967,876,0,0,0,4917,0,0,353,0,0,926,0,0,4971,336,0,0,303,4999,0,0,917,0,0,358,0,0,5037,0,0,0,895,5059,0
30.0,14,1.779721518479523,313.9593596187697,318.51414434993205,341.9860319013988,345.118956011331,341.7667381223607,338.6547699962008,0,4780,856,0,0,0,4794,0,0,335,0,0,843,0,0,5075,333,0,0,349,5059,0,0,950,0,0,336,0,0,5166,0,0,0,947,5169,0
30.0,15,1.754185064488986,338.7049865063254,334.3190940217302,336.0723657567618,332.18785371898605,335.659731432372,323.0559685638216,0,5049,870,0,0,0,5033,0,0,326,0,0,885,0,0,5101,333,0,0,310,5127,0,0,895,0,0,322,0,0,4990,0,0,0,906,4979,0
30.0,16,1.7954623647619925,334.41985925992685,333.7487513406869,340.61263571703034,340.1144347424589,325.8629051016878,325.2414138382302,0,5045,891,0,0,0,5039,0,0,329,0,0,896,0,0,5012,342,0,0,324,4981,0,0,931,0,0,378,0,0,4972,0,0,0,895,5008,0
30.0,17,1.7610175649385253,344.69120227142196,359.28384729127606,326.63872879230456,324.4016200899912,322.2282448583933,322.75635669662023,0,5218,949,0,0,0,5249,0,0,303,0,0,918,0,0,4853,326,0,0,334,4831,0,0,841,0,0,316,0,0,4767,0,0,0,851,4757,0
30.0,18,1.8411415265017332,336.54004329369377,336.2924876183588,334.6656041672632,329.8208699150315,332.8809556332788,329.80003937238365,0,5023,942,0,0,0,5016,0,0,337,0,0,949,0,0,4964,357,0,0,329,4997,0,0,912,0,0,331,0,0,4893,0,0,0,937,4868,0
30.0,19,1.7836046721443028,328.83932822330695,328.5126759321719,317.635958099688,328.43707995314855,342.52002316521697,354.0549346264667,0,4877,880,0,0,0,4896,0,0,302,0,0,861,0,0,4796,323,0,0,321,4765,0,0,954,0,0,335,0,0,5107,0,0,0,943,5118,0
30.0,20,1.7941508590527973,326.33630719474627,317.6267817009336,337.41328629299704,340.0713247629729,338.92866195365826,339.6236380947034,0,4808,881,0,0,0,4794,0,0,337,0,0,895,0,0,4973,348,0,0,323,5018,0,0,931,0,0,318,0,0,5044,0,0,0,962,5014,0
30.0,21,1.77393658584816,342.1992817851182,335.4013011825089,327.29317467068284,341.82227895823627,315.7843151585625,337.4996482448907,0,5026,909,0,0,0,5010,0,0,347,0,0,926,0,0,5053,318,0,0,331,5086,0,0,893,0,0,301,0,0,4985,0,0,0,910,4968,0
30.0,22,1.8149713705775474,348.6577474128066,345.4362344870731,326.0594190179953,329.23648484276055,327.41703560759305,323.1930786317557,0,5163,952,0,0,0,5147,0,0,342,0,0,968,0,0,4915,315,0,0,327,4919,0,0,896,0,0,327,0,0,4970,0,0,0,885,4981,0
30.0,23,1.7800947627283372,333.32425271912876,335.69757084745197,334.5391078853989,332.75277240114053,337.1926162215522,326.49367992532086,0,5051,877,0,0,0,5056,0,0,336,0,0,872,0,0,5015,349,0,0,341,5022,0,0,887,0,0,337,0,0,5075,0,0,0,899,5063,0
30.0,24,1.7753743520084582,349.31422408239024,352.6097670690403,338.8680861480549,329.85233854749504,314.7311410779952,314.6244430750258,0,5281,927,0,0,0,5278,0,0,341,0,0,930,0,0,5033,321,0,0,338,5011,0,0,860,0,0,346,0,0,4749,0,0,0,836,4774,0
30.0,25,1.7756589732626178,335.25383232102473,325.59976830602136,338.09001774341453,333.7589459683869,334.06732490815637,333.23011075299576,0,4892,931,0,0,0,4880,0,0,326,0,0,942,0,0,5001,328,0,0,314,5006,0,0,882,0,0,335,0,0,5023,0,0,0,875,5030,0
30.0,26,1.8163564711831237,332.6041453109269,329.4988843597619,334.19378216995364,328.1151983049362,341.73450313406505,333.85348672034786,0,4983,891,0,0,0,4941,0,0,345,0,0,933,0,0,4963,340,0,0,303,4981,0,0,930,0,0,363,0,0,5114,0,0,0,907,5137,0
30.0,27,1.7871444710925157,322.5785016490402,332.04926727246897,338.92312276566514,349.1119964576789,326.86503158228595,330.4720802728562,0,4887,893,0,0,0,4864,0,0,352,0,0,916,0,0,5109,312,0,0,329,5114,0,0,934,0,0,331,0,0,4958,0,0,0,915,4977,0
30.0,28,1.7900229893768047,331.3181693005835,336.7435035384162,336.8653388618108,343.7248637614438,327.06115711604303,324.2869674217231,0,5085,891,0,0,0,5037,0,0,368,0,0,939,0,0,5122,334,0,0,320,5158,0,0,885,0,0,346,0,0,4905,0,0,0,874,4916,0
30.0,29,1.8175824974593537,324.94265410898385,329.7520256910092,341.1253518894096,341.8950301878235,333.15990838018075,329.1250297425773,0,4825,903,0,0,0,4841,0,0,348,0,0,887,0,0,5175,361,0,0,364,5180,0,0,904,0,0,339,0,0,5048,0,0,0,926,5026,0
30.0,30,1.8009374568408283,321.10091401923785,313.4032051476089,335.4487467773489,346.15306957272173,339.7991005530549,344.0949639300263,0,4775,895,0,0,0,4728,0,0,359,0,0,943,0,0,5133,355,0,0,312,5198,0,0,894,0,0,338,0,0,5163,0,0,0,912,5146,0
30.0,31,1.84334366712814,350.34726542927564,348.1422697857551,332.5318982369826,325.6809737240143,324.9402879462912,318.3573048776817,0,5245,919,0,0,0,5220,0,0,357,0,0,944,0,0,4935,358,0,0,331,4963,0,0,901,0,0,356,0,0,4790,0,0,0,903,4788,0


==> anc/data/kmc_reproducibility.json <==
{
  "base_seed": 20260905,
  "rng": "numpy.random.Generator(PCG64)",
  "algorithm": "direct Gillespie, vectorized independent trajectories",
  "state_order": [
    "0A",
    "0B",
    "1A",
    "1B",
    "2A",
    "2B"
  ],
  "delta": 1.0,
  "bare_edge_rate_g0": 1.0,
  "initial": [
    0.4,
    0.4,
    0.075,
    0.075,
    0.025,
    0.025
  ],
  "relaxation": {
    "n_trajectories_per_gamma": 30000,
    "times": [
      0.0,
      0.075,
      0.15,
      0.22499999999999998,
      0.3,
      0.375,
      0.44999999999999996,
      0.525,
      0.6,
      0.6749999999999999,
      0.75,
      0.825,
      0.8999999999999999,
      0.975,
      1.05,
      1.125,
      1.2,
      1.275,
      1.3499999999999999,
      1.425,
      1.5,
      1.575,
      1.65,
      1.7249999999999999,
      1.7999999999999998,
      1.875,
      1.95,
      2.025,
      2.1,
      2.175,
      2.25,
      2.3249999999999997,
      2.4,
      2.475,
      2.55,
      2.625,
      2.6999999999999997,
      2.775,
      2.85,
      2.925,
      3.0,
      3.0749999999999997,
      3.15,
      3.225,
      3.3,
      3.375,
      3.4499999999999997,
      3.525,
      3.5999999999999996,
      3.675,
      3.75,
      3.8249999999999997,
      3.9,
      3.9749999999999996,
      4.05,
      4.125,
      4.2,
      4.2749999999999995,
      4.35,
      4.425,
      4.5
    ],
    "error": "one standard error of the trajectory observable / 0.75"
  },
  "departure": {
    "n_trajectories_per_gamma": 100000,
    "times": [
      0.0,
      0.0001,
      0.0001122018454301963,
      0.00012589254117941674,
      0.0001412537544622754,
      0.00015848931924611142,
      0.00017782794100389227,
      0.00019952623149688788,
      0.000223872113856834,
      0.00025118864315095795,
      0.0002818382931264455,
      0.00031622776601683794,
      0.0003548133892335753,
      0.00039810717055349735,
      0.00044668359215096305,
      0.0005011872336272725,
      0.0005623413251903491,
      0.000630957344480193,
      0.000707945784384138,
      0.0007943282347242813,
      0.0008912509381337459,
      0.001,
      0.001122018454301963,
      0.0012589254117941675,
      0.0014125375446227555,
      0.001584893192461114,
      0.0017782794100389228,
      0.001995262314968879,
      0.00223872113856834,
      0.002511886431509582,
      0.002818382931264455,
      0.0031622776601683794,
      0.0035481338923357532,
      0.003981071705534973,
      0.004466835921509635,
      0.005011872336272725,
      0.005623413251903491,
      0.006309573444801929,
      0.00707945784384138,
      0.00794328234724282,
      0.008912509381337459,
      0.01,
      0.01122018454301964,
      0.0125,
      0.012589254117941675,
      0.01412537544622754,
      0.01584893192461114,
      0.01778279410038923,
      0.01995262314968881,
      0.0223872113856834,
      0.025,
      0.025118864315095822,
      0.02818382931264455,
      0.03162277660168379,
      0.035481338923357565,
      0.037500000000000006,
      0.039810717055349734,
      0.04466835921509635,
      0.05,
      0.05011872336272725,
      0.056234132519034905,
      0.0625,
      0.06309573444801936,
      0.0707945784384138,
      0.07500000000000001,
      0.07943282347242822,
      0.08750000000000001,
      0.08912509381337459,
      0.1,
      0.11220184543019641,
      0.1125,
      0.125,
      0.12589254117941676,
      0.1375,
      0.14125375446227553,
      0.15000000000000002,
      0.1584893192461114,
      0.1625,
      0.17500000000000002,
      0.1778279410038923,
      0.1875,
      0.19952623149688808,
      0.2,
      0.21250000000000002,
      0.223872113856834,
      0.225,
      0.23750000000000002,
      0.25,
      0.25118864315095824,
      0.2625,
      0.275,
      0.2818382931264455,
      0.28750000000000003,
      0.30000000000000004,
      0.3125,
      0.31622776601683794,
      0.325,
      0.3375,
      0.35000000000000003,
      0.3548133892335757,
      0.36250000000000004,
      0.375,
      0.3875,
      0.3981071705534973,
      0.4,
      0.41250000000000003,
      0.42500000000000004,
      0.4375,
      0.4466835921509635,
      0.45,
      0.4625,
      0.47500000000000003,
      0.48750000000000004,
      0.5,
      0.5011872336272725,
      0.5125000000000001,
      0.525,
      0.5375,
      0.55,
      0.5623413251903491,
      0.5625,
      0.5750000000000001,
      0.5875,
      0.6000000000000001,
      0.6125,
      0.625,
      0.6309573444801936,
      0.6375000000000001,
      0.65,
      0.6625000000000001,
      0.675,
      0.6875,
      0.7000000000000001,
      0.707945784384138,
      0.7125,
      0.7250000000000001,
      0.7375,
      0.75,
      0.7625000000000001,
      0.775,
      0.7875000000000001,
      0.7943282347242822,
      0.8,
      0.8125,
      0.8250000000000001,
      0.8375,
      0.8500000000000001,
      0.8625,
      0.875,
      0.8875000000000001,
      0.8912509381337459,
      0.9,
      0.9125000000000001,
      0.925,
      0.9375,
      0.9500000000000001,
      0.9625,
      0.9750000000000001,
      0.9875,
      1.0,
      1.0125,
      1.0250000000000001,
      1.0375,
      1.05,
      1.0625,
      1.075,
      1.0875000000000001,
      1.1,
      1.1125,
      1.125,
      1.1375,
      1.1500000000000001,
      1.1625,
      1.175,
      1.1875,
      1.2000000000000002,
      1.2125000000000001,
      1.225,
      1.2375,
      1.25,
      1.2625000000000002,
      1.2750000000000001,
      1.2875,
      1.3,
      1.3125,
      1.3250000000000002,
      1.3375000000000001,
      1.35,
      1.3625,
      1.375,
      1.3875000000000002,
      1.4000000000000001,
      1.4125,
      1.425,
      1.4375,
      1.4500000000000002,
      1.4625000000000001,
      1.475,
      1.4875,
      1.5,
      1.5125000000000002,
      1.5250000000000001,
      1.5375,
      1.55,
      1.5625,
      1.5750000000000002,
      1.5875000000000001,
      1.6,
      1.6125,
      1.625,
      1.6375000000000002,
      1.6500000000000001,
      1.6625,
      1.675,
      1.6875,
      1.7000000000000002,
      1.7125000000000001,
      1.725,
      1.7375,
      1.75,
      1.7625000000000002,
      1.7750000000000001,
      1.7875,
      1.8,
      1.8125,
      1.8250000000000002,
      1.8375000000000001,
      1.85,
      1.8625,
      1.875,
      1.8875000000000002,
      1.9000000000000001,
      1.9125,
      1.925,
      1.9375,
      1.9500000000000002,
      1.9625000000000001,
      1.975,
      1.9875,
      2.0
    ],
    "n_batches": 100,
    "batch_size": 1000,
    "bootstrap_replicates": 2000,
    "estimator": "maximum of raw plug-in departure over saved observation times",
    "error": "standard deviation over resampling 100 whole trajectory batches; temporal correlations retained",
    "caveat": "plug-in estimator and time maximization have finite-sample upward bias; no bias subtraction"
  },
  "rates": {
    "n_independent_records": 32,
    "duration_each": 2000.0,
    "initial": "uniform stationary distribution",
    "estimator": "symmetric edge maximum likelihood rate (Nij+Nji)/(Ti+Tj), then full spectral gap",
    "error": "sample standard deviation of independent record gap estimates divided by sqrt(n_records)"
  },
  "runs": [
    {
      "kind": "relaxation",
      "gamma": 0.3,
      "seed": 4288859605,
      "events": 351987
    },
    {
      "kind": "relaxation",
      "gamma": 3.0,
      "seed": 3031103108,
      "events": 533804
    },
    {
      "kind": "relaxation",
      "gamma": 30.0,
      "seed": 334224458,
      "events": 2356315
    },
    {
      "kind": "departure_and_rate",
      "gamma": 3.0,
      "trajectory_seed": 957609130,
      "bootstrap_seed": 1511660289,
      "record_seed": 2265675058,
      "ensemble_events": 787856,
      "equilibrium_events": 255061
    },
    {
      "kind": "departure_and_rate",
      "gamma": 10.0,
      "trajectory_seed": 4224084533,
      "bootstrap_seed": 3838755633,
      "record_seed": 3895436225,
      "ensemble_events": 1491001,
      "equilibrium_events": 478651
    },
    {
      "kind": "departure_and_rate",
      "gamma": 30.0,
      "trajectory_seed": 1644798696,
      "bootstrap_seed": 2167350446,
      "record_seed": 901505730,
      "ensemble_events": 3489242,
      "equilibrium_events": 1119760
    }
  ],
  "runtime_seconds": 3.21477988299921,
  "numpy_version": "2.3.5"
}


==> anc/data/optimal_device_N40.csv <==
index,magnetization,pi,p_initial,gap_eigenfunction,alpha_edge,bare_edge_conductance
0,-40.0,0.0023847685789011456,0.0019078148631209166,-1.8810343630484223,0.0013205070670563182,0.02960613317838344
1,-38.0,0.009188764997273538,0.007638612938862973,-1.5866600629604262,0.002809994715372226,0.11810135399655552
2,-36.0,0.01946067976233873,0.016482615616614675,-1.439271665193923,0.004687157876130413,0.2587810059438213
3,-34.0,0.03018574757756791,0.025885993722995396,-1.3397025752496643,0.0068808789061586256,0.41500384743327895
4,-32.0,0.0385514390976678,0.03338233339025038,-1.2610768481623427,0.009317987188342666,0.5475820801013872
5,-30.0,0.04321010828740078,0.03773082665515068,-1.1926280034442462,0.011941632837829091,0.6336029633557686
6,-28.0,0.044241490517632334,0.03893075038209601,-1.1289950419033579,0.014712799340149973,0.6691602532288123
7,-26.0,0.04252590517780252,0.03770107422793662,-1.0670757947010847,0.017605167094863435,0.6628979026239847
8,-24.0,0.03914134963521816,0.03495942040078452,-1.0048647615779394,0.020597785947107247,0.6282356572151303
9,-22.0,0.03501199682145489,0.03150914662167716,-0.9409605553196115,0.023667916233059395,0.578060175763579
10,-20.0,0.030787011010028807,0.02792493312309987,-0.8743406193736436,0.026785217792774683,0.5223251372308205
11,-18.0,0.02685346839784162,0.024557170775020457,-0.8042563948015349,0.029907828808339375,0.4676362824116852
12,-16.0,0.023401126673368078,0.02158433826826021,-0.730187368346904,0.03298055799470895,0.4177940801049867
13,-14.0,0.02049209746583596,0.0190718943963812,-0.6518246315695697,0.03593524239844963,0.3746065174775276
14,-12.0,0.018116422706426584,0.0170202730857565,-0.5690679492677894,0.03869318721607443,0.3386324824619132
15,-10.0,0.01623006190352267,0.015398251590852306,-0.48202643679732526,0.041169449920514176,0.309742411224174
16,-8.0,0.014778187828436817,0.01416379071978596,-0.3910161676609653,0.0432785510751438,0.2874951897052621
17,-6.0,0.01370818068042905,0.013275954283934983,-0.29655018538772515,0.044941012710443554,0.2713710304401867
18,-4.0,0.01297617835947535,0.012701181897133377,-0.19931823571316812,0.0460899827011974,0.2609053495040557
19,-2.0,0.012549975542939365,0.01241633131329557,-0.10015532999367023,0.046677142176284665,0.25576042194755894
20,0.0,0.012410077956874451,0.01241007795687445,-1.079697745679658e-15,0.04667714217628479,0.25576042194755755
21,2.0,0.012549975542939365,0.012683619772583159,0.10015532999366843,0.04608998270119717,0.2609053495040582
22,4.0,0.01297617835947535,0.01325117482181732,0.19931823571316598,0.044941012710443526,0.2713710304401872
23,6.0,0.01370818068042905,0.014140407076923114,0.29655018538772304,0.043278551075143994,0.2874951897052597
24,8.0,0.014778187828436764,0.015392584937087617,0.3910161676609637,0.04116944992051414,0.3097424112241748
25,10.0,0.01623006190352273,0.017061872216193093,0.48202643679732343,0.03869318721607438,0.33863248246191463
26,12.0,0.01811642270642665,0.019212572327096732,0.5690679492677874,0.03593524239844991,0.37460651747752205
27,14.0,0.020492097465835888,0.021912300535290637,0.6518246315695683,0.03298055799470869,0.417794080104994
28,16.0,0.02340112667336816,0.02521791507847603,0.7301873683469017,0.02990782880833958,0.4676362824116797
29,18.0,0.02685346839784162,0.029149766020662778,0.8042563948015331,0.026785217792774603,0.5223251372308244
30,20.0,0.03078701101002903,0.03364908889695798,0.8743406193736417,0.023667916233059326,0.5780601757635832
31,22.0,0.03501199682145489,0.038514847021232604,0.9409605553196093,0.020597785947107306,0.628235657215128
32,24.0,0.039141349635218446,0.04332327886965211,1.0048647615779371,0.01760516709486324,0.6628979026239997
33,26.0,0.04252590517780252,0.0473507361276684,1.067075794701082,0.01471279934015011,0.669160253228801
34,28.0,0.04424149051763249,0.04955223065316882,1.1289950419033556,0.011941632837829095,0.6336029633557696
35,30.0,0.04321010828740109,0.04868938991965123,1.1926280034442438,0.00931798718834258,0.5475820801013969
36,32.0,0.03855143909766793,0.04372054480508535,1.2610768481623398,0.006880878906158707,0.4150038474332676
37,34.0,0.03018574757756791,0.03448550143214042,1.3397025752496623,0.004687157876130342,0.2587810059438283
38,36.0,0.01946067976233873,0.022438743908062775,1.4392716651939195,0.0028099947153722416,0.11810135399655412
39,38.0,0.009188764997273538,0.0107389170556841,1.5866600629604233,0.0013205070670563185,0.02960613317838369
40,40.0,0.0023847685789011456,0.0028617222946813736,1.8810343630484179,,


==> anc/figure_source/generate_figure1_general.py <==
"""High-contrast vector panels, each designed at 3.45 inches (one column).
All text and mathematical symbols are pure black. Curve and link colors
retain the physical distinctions in the model. Other figures are untouched.
"""
from pathlib import Path
import argparse
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Circle, Ellipse
import fitz

ROOT=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument("--out-dir",type=Path,default=ROOT/"figures")
parser.add_argument("--preview-dir",type=Path,default=None)
args=parser.parse_args()
OUT=args.out_dir
OUT.mkdir(parents=True,exist_ok=True)
plt.rcParams.update({
 'font.family':'STIXGeneral','mathtext.fontset':'stix',
 'font.size':9.2,'axes.labelsize':9.2,'axes.linewidth':.78,
 'text.color':'black','axes.labelcolor':'black',
 'xtick.color':'black','ytick.color':'black','axes.edgecolor':'black',
 'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'none',
 'savefig.facecolor':'white',
})
BLUE,ORANGE,PURPLE='#1F659A','#C16A12','#6F4390'
GRAY,GREEN='#66727C','#167669'
W=3.45

def canvas_figure(height):
 fig=plt.figure(figsize=(W,height),facecolor='white')
 cv=fig.add_axes([0,0,1,1])
 cv.set(xlim=(0,W),ylim=(0,height),aspect='equal')
 cv.axis('off')
 def txt(x,y,s,fs=9,ha='left',**kw):
  return cv.text(x,y,s,fontsize=fs,color='black',ha=ha,va='center',**kw)
 return fig,cv,txt

def save_panel(fig,name):
 for ax in fig.axes:
  for line in ax.lines:
   line.set_linewidth(line.get_linewidth() * 1.05)
 path=OUT/f'{name}.pdf'
 fig.savefig(path)
 plt.close(fig)
 doc=fitz.open(path)
 for block in doc[0].get_text('dict')['blocks']:
  for line in block.get('lines',[]):
   for span in line['spans']:
    assert doc[0].rect.contains(fitz.Rect(span['bbox'])), (name,span['text'],span['bbox'])
 assert not doc[0].get_images()
 if args.preview_dir:
  args.preview_dir.mkdir(parents=True,exist_ok=True)
  doc[0].get_pixmap(dpi=300,alpha=False).save(args.preview_dir/f'{name}.png')
 doc.close()

def make_a():
 H=2.25
 fig,cv,txt=canvas_figure(H)
 txt(.09,2.12,'(a)',11,fontweight='bold')
 txt(.43,2.12,'Budget concentration and mixing',9.6)
 ax=fig.add_axes([.157,.83/H,.808,1.03/H])
 B0,Delta,width=1.40,.60,.34
 def bump(z):
  u=z/width
  v=np.zeros_like(u)
  inside=np.abs(u)<1
  v[inside]=np.exp(1-1/(1-u[inside]**2))
  return v
 for j,(lo,hi) in enumerate([(-.23,1.18),(1.82,3.23)]):
  x=np.linspace(lo,hi,800)
  bare=B0*np.sin(np.pi*x)**2
  u1=bare-Delta*bump(x-.5)
  uM=bare-Delta*bump(x-2.5)
  ax.plot(x,u1,color=BLUE,lw=1.7,label=r'$c=1$' if j==0 else None)
  ax.plot(x,uM,color=ORANGE,lw=1.6,ls=(0,(4,2.2)),label=r'$c=M$' if j==0 else None)
 for saddle,color in [(.5,BLUE),(2.5,ORANGE)]:
  ax.add_patch(FancyArrowPatch((saddle,B0-.015),(saddle,B0-Delta+.025),
   arrowstyle='<->',mutation_scale=6.6,color=color,lw=.95,zorder=6))
  ax.text(saddle-.22,B0-.26,r'$\Delta$',color='black',fontsize=9.5,
          va='center',ha='right')
 ax.text(1.5,.29,r'$\cdots$',ha='center',va='center',fontsize=15,color='black')
 ax.scatter([0,1,2,3],[0,0,0,0],s=11,color='black',zorder=8)
 ax.set(xlim=(-.23,3.23),ylim=(-.10,1.62),yticks=[])
 ax.set_xticks([0,1,2,3],[r'$1$',r'$2$',r'$n-1$',r'$n$'])
 ax.tick_params(axis='x',length=0,pad=2.5,labelsize=9.2)
 ax.set_xlabel('Visible coordinate',labelpad=3)
 ax.set_ylabel('Free energy (schematic)',labelpad=6)
 for side in ['top','right']:
  ax.spines[side].set_visible(False)
 ax.legend(loc='lower center',bbox_to_anchor=(.5,1.02),ncol=2,
  frameon=False,fontsize=9,labelcolor='black',handlelength=2,
  columnspacing=2.0,borderaxespad=0,handletextpad=.5)
 txt(1.75,.40,r'Fast-mixture gap: $g_{\rm aut}^{\infty}=g(\{\bar w_e\})$',9,ha='center')
 txt(1.75,.135,r'$\bar w_e=w_e^0[1+(e^{\beta\Delta}-1)\alpha_e]$',10,ha='center')
 save_panel(fig,'Figure_1a_General')

def make_b():
 H=2.38
 fig,cv,txt=canvas_figure(H)
 txt(.09,2.23,'(b)',11,fontweight='bold')
 txt(.43,2.23,'Fast reversible switching',9.6)
 xs=[.86,1.46,2.39,2.99]
 ys=[1.75,1.25,.75]
 rows=[('1',BLUE),('2',GREEN),('M',ORANGE)]
 r=.135
 rx_nminus=.172  # Extra horizontal clearance for the multi-character state label.
 def arrow(p0,p1,color,lw=.9,scale=6.0):
  cv.add_patch(FancyArrowPatch(p0,p1,arrowstyle='<->',mutation_scale=scale,
   color=color,linewidth=lw,shrinkA=0,shrinkB=0,zorder=2))
 for (c,color),y in zip(rows,ys):
  txt(.12,y+.055,rf'$c={c}$',9.3)
  txt(.12,y-.155,rf'$q_{c}^*$',9)
  for edge,(x0,x1) in enumerate([(xs[0],xs[1]),(xs[2],xs[3])]):
   active=(c=='1' and edge==0) or (c=='M' and edge==1)
   left_radius=rx_nminus if edge==1 else r
   arrow((x0+left_radius+.015,y),(x1-r-.015,y),color if active else GRAY,
         lw=1.8 if active else .95)
  cv.plot([xs[1]+r+.015,1.72],[y,y],color=color if c=='2' else GRAY,
          lw=1.8 if c=='2' else .95)
  cv.plot([2.13,xs[2]-rx_nminus-.015],[y,y],color=GRAY,lw=.95)
  txt(1.93,y+.01,r'$\cdots$',11,ha='center')
  for label,xx in zip(['1','2',r'n\!-\!1','n'],xs):
   rx=rx_nminus if xx==xs[2] else r
   cv.add_patch(Ellipse((xx,y),2*rx,2*r,facecolor='white',edgecolor='black',lw=.95,zorder=5))
   txt(xx,y,rf'${label}$',9,ha='center',zorder=6)
 txt(1.16,2.0,r'$w_1^0e^{\beta\Delta}$',9,ha='center')
 txt(2.69,2.0,r'$w_{n-1}^0$',9,ha='center')
 for xx in xs:
  arrow((xx,ys[1]+r+.025),(xx,ys[0]-r-.025),PURPLE,lw=.9)
  cv.plot([xx,xx],[ys[2]+r+.035,ys[1]-r-.035],color=PURPLE,lw=.9,
          ls=(0,(1.5,2.3)),zorder=1)
 txt(1.94,1.50,r'$\Gamma$',10,ha='center')
 txt(.30,1.0,r'$\vdots$',11,ha='center')
 txt(1.93,1.0,r'$\vdots$',11,ha='center')
 txt(1.76,.40,r'Large $\Gamma$: $P(t)\simeq p(t)\otimes q^*$',9.5,ha='center')
 txt(.86,.13,r'Rate deficit $O(\Gamma^{-1})$',9,ha='center')
 txt(2.57,.13,r'Peak departure $O(\Gamma^{-2})$',9,ha='center')
 save_panel(fig,'Figure_1b_General')

make_a()
make_b()


==> anc/figure_source/generate_revised_figures.py <==
#!/usr/bin/env python3
"""Reproduce revised main Figs. 2--4 and the supplemental conductance geometry.

Usage: python figure_source/generate_revised_figures.py --data-dir data
Original data are read only. A new, explicitly labelled pinned-profile scan is
computed on the same x grid as the existing 221 x 241 mobile calculation.
All graphics use vector PDF primitives and embedded TrueType fonts.
"""
from __future__ import annotations
import argparse
import csv
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Circle
from scipy.linalg import eigh, eigh_tridiagonal
import fitz

ROOT=Path(__file__).resolve().parents[1]
parser=argparse.ArgumentParser()
parser.add_argument('--data-dir',type=Path,default=ROOT/'data')
parser.add_argument('--out-dir',type=Path,default=ROOT/'figures')
parser.add_argument('--figure',choices=['all','2','3','2,3'],default='all',
                    help='Generate all figures, Figure 2, Figure 3, or only Figures 2 and 3.')
args=parser.parse_args()
DATA,OUT=args.data_dir,args.out_dir
OUT.mkdir(parents=True,exist_ok=True)
plt.rcParams.update({
    'font.family':'STIXGeneral','mathtext.fontset':'stix','font.size':8,
    'axes.labelsize':8.2,'xtick.labelsize':7.65,'ytick.labelsize':7.65,
    'legend.fontsize':7.5,'axes.linewidth':.78,'lines.linewidth':1.5,
    'pdf.fonttype':42,'ps.fonttype':42,'savefig.facecolor':'white',
    'xtick.major.size':3,'ytick.major.size':3,'xtick.major.width':.65,
    'ytick.major.width':.65,'axes.labelpad':3.0,
})
BLUE='#2274A5'; ORANGE='#D97B20'; PURPLE='#7957A0'
FROZEN='#BE4B35'; AUTO='#238A65'; DARK='#202A34'; GRAY='#727C86'
report={}

def readcsv(name):
    return np.genfromtxt(DATA/name,delimiter=',',names=True)

def clean_axis(ax):
    for side in ['top','right']: ax.spines[side].set_visible(False)
    ax.tick_params(direction='out',pad=2.8)

def boxed_main_axis(ax):
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_linewidth(.78)
    ax.tick_params(direction='out',pad=2.8,width=.7)

def label(ax,panel,title=None):
    ax.text(-.14,1.03,panel,transform=ax.transAxes,ha='left',va='bottom',
            fontsize=9,fontweight='bold',clip_on=False)
    if title: ax.text(0,1.03,title,transform=ax.transAxes,ha='left',va='bottom',fontsize=8.3)

def save(fig,stem):
    if stem in ('Figure_2_Revised', 'Figure_3_Revised'):
        for ax in fig.axes:
            for line in ax.lines:
                line.set_linewidth(line.get_linewidth() * 1.05)
    path=OUT/(stem+'.pdf')
    fig.savefig(path,metadata={'Title':stem.replace('_',' '),'Creator':'Matplotlib'})
    plt.close(fig)
    doc=fitz.open(path)
    assert len(doc)==1
    assert not doc[0].get_images(), f'{path}: unexpectedly contains raster artwork'
    text=doc[0].get_text('dict')
    outside=[]
    for block in text['blocks']:
        for line in block.get('lines',[]):
            for span in line['spans']:
                box=fitz.Rect(span['bbox'])
                if not doc[0].rect.contains(box): outside.append(span['text'])
    assert not outside, f'Clipped text: {outside}'
    doc[0].get_pixmap(matrix=fitz.Matrix(3.5,3.5),alpha=False).save(OUT/(stem+'_preview.png'))
    report[stem]={'vector':True,'page_pt':[doc[0].rect.width,doc[0].rect.height],
                  'embedded_raster_images':0,'clipped_text':0}

def make_fig2():
    # Retain all three original panels in their original wide arrangement.
    fig=plt.figure(figsize=(7.05,2.40))
    ax=fig.add_axes([.065,.225,.255,.685]);boxed_main_axis(ax)
    lam=np.linspace(0,1,400);a=np.exp(lam);b=np.exp(1-lam)
    A=[np.e,1];B=[1,np.e];best=[np.exp(.5)]*2;mix=[(1+np.e)/2]*2
    ax.plot(a,b,color=FROZEN,ls='--')
    ax.plot([1,np.e],[np.e,1],color=AUTO,lw=1.15)
    ax.plot(*A,'o',color=BLUE,ms=4);ax.plot(*B,'o',color=ORANGE,ms=4)
    ax.plot(*best,'s',color=FROZEN,ms=4.1);ax.plot(*mix,'D',color=AUTO,ms=4.1)
    ax.annotate('A',A,xytext=(-12,7),textcoords='offset points',color=BLUE,fontsize=7.7)
    ax.annotate('B',B,xytext=(5,4),textcoords='offset points',color=ORANGE,fontsize=7.7)
    ax.annotate('Optimal\nfrozen',best,xytext=(-31,-26),textcoords='offset points',
                color=FROZEN,fontsize=7.2,linespacing=1.1)
    ax.annotate('Thermal\nmixture',mix,xytext=(7,9),textcoords='offset points',
                color=AUTO,fontsize=7.2,linespacing=1.1)
    ax.set_xlim(.93,2.87);ax.set_ylim(.93,2.93)
    ax.set_xticks([1,1.5,2,2.5]);ax.set_yticks([1,1.5,2,2.5])
    ax.set_xlabel(r'Left conductance $w_L/w_0$',fontsize=7.9)
    ax.set_ylabel(r'Right conductance $w_R/w_0$',fontsize=7.9)
    label(ax,'(a)')

    ax=fig.add_axes([.348,.215,.303,.695]);ax.set_xlim(0,1);ax.set_ylim(-.13,1.08);ax.axis('off')
    ax.text(.015,1.115,'(b)',ha='left',va='bottom',fontsize=9,fontweight='bold')
    ax.text(.015,1.02,'Conductances in units of $w_0$',ha='left',va='bottom',fontsize=7.5)
    xs=[.50,.727,.95]
    rows=[
        (.82,'Frozen A',BLUE,[BLUE,GRAY],[r'$e^x$',r'$1$'],[2.0,.85]),
        (.54,'Frozen B',ORANGE,[GRAY,ORANGE],[r'$1$',r'$e^x$'],[.85,2.0]),
        (.26,'Optimal frozen',FROZEN,[FROZEN,FROZEN],[r'$e^{x/2}$',r'$e^{x/2}$'],[1.40,1.40]),
        (-.02,'Fast effective',AUTO,[AUTO,AUTO],[r'$\frac{1+e^x}{2}$',r'$\frac{1+e^x}{2}$'],[1.65,1.65]),
    ]
    from matplotlib.patches import Ellipse
    rx=.028;ry=rx*(7.05*.303)/(2.40*.695)*1.21
    for y,name,col,edgecols,rates,widths in rows:
        ax.text(.015,y,name,ha='left',va='center',fontsize=7.3,color=col)
        for j in range(2):
            ax.plot([xs[j]+rx,xs[j+1]-rx],[y,y],color=edgecols[j],lw=widths[j],solid_capstyle='round')
            ax.text((xs[j]+xs[j+1])/2,y+.09,rates[j],ha='center',va='bottom',fontsize=7.3,color=edgecols[j])
        for j,xx in enumerate(xs):
            ax.add_patch(Ellipse((xx,y),2*rx,2*ry,facecolor='white',edgecolor=DARK,lw=.7,zorder=5))
            ax.text(xx,y,str(j),ha='center',va='center',fontsize=7.2,color=DARK,zorder=6)

    ax=fig.add_axes([.720,.225,.263,.685]);boxed_main_axis(ax)
    x=np.linspace(0,2.5,500);static=np.exp(x/2);fast=(1+np.exp(x))/2
    ax.plot(x,np.ones_like(x),color=GRAY,ls=':',label='Bare')
    ax.plot(x,static,color=FROZEN,ls='--',label='Optimal frozen')
    ax.plot(x,fast,color=AUTO,label='Fast switching')
    ax.fill_between(x,static,fast,color=AUTO,alpha=.10,lw=0)
    ax.set_xlim(-.055,2.57);ax.set_ylim(.8,6.8);ax.set_yticks([1,2,3,4,5,6])
    ax.set_xticks([0,.5,1,1.5,2,2.5])
    ax.set_xlabel(r'Barrier budget $x=\beta\Delta$',fontsize=7.9)
    ax.set_ylabel(r'Gap $g/g_0$',fontsize=7.9)
    ax.legend(loc='upper left',frameon=False,handlelength=2.0,borderaxespad=.1,
              labelspacing=.25,fontsize=7.2)
    label(ax,'(c)')
    save(fig,'Figure_2_Revised')
    report['Fig2_analytic']={'g0':3,'fast_over_best_at_x1':float(np.cosh(.5)),
                           'panels':'All original panels retained: geometry, allocations, gaps.'}


def path_generator(a,b):
    return 3*np.array([[-a,a,0],[a,-a-b,b],[0,b,-b]],float)

def joint_generator(Gamma):
    a,b=np.e,1.
    A=path_generator(a,b);B=path_generator(b,a)
    out=np.zeros((6,6));out[0::2,0::2]=A;out[1::2,1::2]=B
    for i in range(3):out[2*i:2*i+2,2*i:2*i+2]+=Gamma*np.array([[-.5,.5],[.5,-.5]])
    return out

def propagate(L,p0,times):
    vals,vec=eigh(L)
    # All finite-state generators here are symmetric, with uniform equilibrium.
    out=(vec@(np.exp(vals[:,None]*times[None,:])*(vec.T@p0)[:,None])).T
    out=np.maximum(out,0);out/=out.sum(axis=1)[:,None]
    return out

def relative_entropy(P):
    pi=np.ones(3)/3
    return np.sum(np.where(P>0,P*np.log(P/pi),0),axis=1)

def make_fig3():
    dat=readcsv('complementary_three_state_sweep.csv')
    xG=dat['Gamma_over_g0']; g0=3.;gs=3*np.exp(.5);gi=1.5*(1+np.e)
    Gamma=xG*g0
    # Numerically stable lower branch obtained by rationalizing the exact root.
    S=np.e+1;C=np.e*np.e-np.e+1
    root=np.sqrt(Gamma**2+6*Gamma*S+36*C)
    branch=(3*Gamma*S+54*np.e)/(Gamma+6*S+root)
    gap=np.minimum(Gamma,branch)
    err=float(np.max(np.abs(gap/g0-dat['g_joint_over_g0'])))
    assert err<1e-10
    eigerr=max(abs(-eigh(joint_generator(float(v)),eigvals_only=True)[-2]-g)
               for v,g in zip(Gamma,gap))
    assert eigerr<5e-10
    crit=4*np.exp(.5)
    fig=plt.figure(figsize=(3.45,5.05))
    ax=fig.add_axes([.16,.728,.80,.220]);boxed_main_axis(ax)
    # Original panel (a): retain both normalized quantities and both references.
    peak=dat['peak_departure']
    ax.semilogx(xG,gap/gi,color=AUTO,label=r'$g_{\rm aut}/g_{\rm aut}^{\infty}$')
    ax.axhline(gs/gi,color=FROZEN,ls='--',lw=1.25,
               label=r'$g_{\rm st}^{\rm opt}/g_{\rm aut}^{\infty}$')
    ax.axvline(crit,color=GRAY,ls=':',lw=1.1,label=r'$\Gamma_c/g_0$')
    ax.semilogx(xG,peak/peak.max(),color=PURPLE,lw=1.45,
                label=r'$\widetilde D_{\max}/\max_\Gamma\widetilde D_{\max}$')
    ax.set_xlim(.009,1.1e4);ax.set_ylim(-.03,1.075)
    ax.set_yticks([0,.25,.5,.75,1]);ax.set_xticks([.01,1,100,1e4])
    ax.set_xlabel(r'Switching rate $\Gamma/g_0$')
    ax.set_ylabel('Normalized quantity')
    ax.legend(loc='center right',bbox_to_anchor=(1.,.46),frameon=False,
              handlelength=2.0,borderaxespad=.25,labelspacing=.15,fontsize=7.2)
    label(ax,'(a)')
    ax=fig.add_axes([.16,.405,.80,.225]);boxed_main_axis(ax)
    times=np.linspace(0,10/g0,520);p0=np.array([.80,.15,.05])
    traj_out={'g0t':times*g0}
    styles=[(1,'#86BBA8','-'),(10,AUTO,'-'),(100,'#00533A',(0,(4,1.5)))]
    for ratio,color,ls in styles:
        P=propagate(joint_generator(ratio*g0),np.kron(p0,[.5,.5]),times)
        DS=relative_entropy(P.reshape(-1,3,2).sum(axis=2))
        traj_out[f'D_KL_autonomous_Gamma_over_g0_{ratio}']=DS
        ax.semilogy(times*g0,np.where(DS>1e-12,DS,np.nan),color=color,ls=ls,lw=1.4,
                    label=rf'$\Gamma/g_0={ratio}$')
    Ropt=path_generator(np.exp(.5),np.exp(.5));Reff=path_generator((1+np.e)/2,(1+np.e)/2)
    static=relative_entropy(propagate(Ropt,p0,times));fast=relative_entropy(propagate(Reff,p0,times))
    traj_out['D_KL_best_frozen']=static;traj_out['D_KL_fast_switching']=fast
    ax.semilogy(times*g0,np.where(static>1e-12,static,np.nan),color=FROZEN,ls='--',lw=1.35,label='Optimal frozen')
    ax.semilogy(times*g0,np.where(fast>1e-12,fast,np.nan),color=DARK,ls=':',lw=1.2,label='Fast limit')
    ax.set_xlim(-.12,10.12);ax.set_ylim(1e-12,2)
    ax.set_yticks([1e0,1e-4,1e-8,1e-12]);ax.set_xticks([0,2,4,6,8,10])
    ax.set_xlabel(r'$g_0t$');ax.set_ylabel(r'$D_{\rm KL}[p(t)\Vert\pi]$')
    ax.legend(loc='upper right',ncol=2,frameon=False,handlelength=2.2,
              columnspacing=.6,borderaxespad=.0,labelspacing=.2,fontsize=7.2)
    label(ax,'(b)')
    # Restore the original substantive scaling result as main panel (c).
    # Values are read directly from the unchanged original sweep CSV.
    ax=fig.add_axes([.16,.085,.80,.220]);boxed_main_axis(ax)
    peak=dat['peak_departure'];mask=xG>10
    deficit=(1+np.e)/2-dat['g_branch_over_g0']
    ax.loglog(xG[mask],deficit[mask],color=AUTO,
              label=r'$(g_{\rm aut}^{\infty}-g_{\rm aut}(\Gamma))/g_0$')
    ax.loglog(xG[mask],peak[mask],color=PURPLE,label=r'$\widetilde D_{\max}$')
    guide_x=np.array([15.,9000.]);anchor=int(np.argmin(abs(xG-180)))
    ax.loglog(guide_x,deficit[anchor]*(guide_x/xG[anchor])**-1,
              color=GRAY,ls=':',lw=1.25,label=r'$\Gamma^{-1}$')
    guide_x=np.array([20.,9000.]);anchor=int(np.argmin(abs(xG-220)))
    ax.loglog(guide_x,peak[anchor]*(guide_x/xG[anchor])**-2,
              color=DARK,ls='--',lw=1.1,label=r'$\Gamma^{-2}$')
    ax.set_xlim(10,1.1e4);ax.set_ylim(5e-9,.30)
    ax.set_yticks([1e-2,1e-4,1e-6,1e-8])
    ax.set_xlabel(r'Switching rate $\Gamma/g_0$')
    ax.set_ylabel('Rate deficit or departure',fontsize=7.9)
    ax.legend(loc='lower left',frameon=False,ncol=2,columnspacing=.9,
              handlelength=2.0,borderaxespad=.1,fontsize=7.2)
    label(ax,'(c)')
    save(fig,'Figure_3_Revised')
    if args.figure == 'all':
        with (OUT/'Figure_3_reproduced_trajectories.csv').open('w',newline='') as f:
            writer=csv.writer(f);writer.writerow(traj_out.keys());writer.writerows(zip(*traj_out.values()))
    report['Fig3_validation']={'max_abs_gap_vs_original_csv':err,'max_abs_gap_vs_eigenvalues':float(eigerr),
        'Gamma_c_over_g0':float(crit),'g_infty_over_g_static_opt':float(gi/gs),
        'p0':p0.tolist(),'q0':[.5,.5],'DKL0':float(relative_entropy(p0[None,:])[0]),
        'trajectory_method':'Exact symmetric-generator eigendecomposition; original parameters and time grid.'}


def bernoulli(z):
    out=np.empty_like(z);m=abs(z)<1e-6;zz=z[m]
    out[m]=1-zz/2+zz**2/12-zz**4/720
    out[~m]=z[~m]/np.expm1(z[~m]);return out

def pinned_gap(lam,nx=221):
    # Same potential, reflecting box and reversible finite-volume operator as
    # source/generate_fokker_planck_validation.py; use dense tridiagonal solver.
    h=2.8/nx;x=-1.4+(np.arange(nx)+.5)*h
    envelope=x*x*(x*x-1)**2/(4/27)
    hL=envelope*np.exp(-(x+1/np.sqrt(3))**2/(2*.22**2))
    hR=envelope*np.exp(-(x-1/np.sqrt(3))**2/(2*.22**2))
    u=135/4*x*x*(x*x-1)**2-(lam*hL+(1-lam)*hR)
    du=np.diff(u);forward=bernoulli(du)/h**2;backward=bernoulli(-du)/h**2
    diag=np.zeros(nx);diag[:-1]+=forward;diag[1:]+=backward
    off=-np.sqrt(forward*backward)
    vals=eigh_tridiagonal(diag,off,eigvals_only=True,select='i',select_range=(0,1),check_finite=False)
    assert abs(vals[0])<1e-8
    return vals[1]

def make_fig4():
    dat=readcsv('curie_weiss_certified_summary.csv')
    grid=readcsv('fokker_planck_grid_convergence.csv')
    row=grid[(grid['nx']==221)&(grid['ny']==241)][0]
    lambdas=np.linspace(0,1,101);gpin=np.array([pinned_gap(lam) for lam in lambdas]);gm=float(row['mobile_gap'])
    oldpin=float(row['pinned_gap']);newpin=float(gpin.max());err=abs(newpin-oldpin)
    assert err<2e-10
    with (OUT/'Figure_4_pinned_scan_nx221.csv').open('w',newline='') as f:
        writer=csv.writer(f);writer.writerow(['lambda','pinned_gap_nx221','mobile_gap_nx221_ny241_r4'])
        writer.writerows(zip(lambdas,gpin,np.full(101,gm)))
    fig=plt.figure(figsize=(3.45,3.77))
    ax=fig.add_axes([.16,.59,.80,.32]);clean_axis(ax)
    N=dat['N'];gub=dat['g_static_certified_upper_over_g0'];ginf=dat['g_infty_over_g0']
    ax.plot(N,np.ones_like(N),color=GRAY,ls=':',marker='o',ms=3,label='Bare')
    ax.plot(N,gub,color=FROZEN,ls='--',marker='s',ms=3.5,label='Frozen upper bound')
    ax.plot(N,ginf,color=AUTO,marker='^',ms=4,label='Autonomous, fast limit')
    ax.set_xlim(8.5,41.5);ax.set_ylim(.9,3.28);ax.set_yticks([1,1.5,2,2.5,3]);ax.set_xticks(N)
    ax.set_xlabel(r'Number of spins $N$');ax.set_ylabel(r'Gap $g/g_0$')
    ax.legend(loc='upper left',frameon=False,handlelength=2.1,borderaxespad=.1,labelspacing=.15,fontsize=7.1)
    label(ax,'(a)')
    ax=fig.add_axes([.16,.125,.80,.32]);clean_axis(ax)
    ax.plot(lambdas,gpin,color=FROZEN,ls='--',label=r'Pinned $g_{\rm pin}(\lambda)$')
    ax.axhline(gm,color=AUTO,lw=1.5,label=r'Mobile $g_{\rm mob}$, $r=4$')
    ax.fill_between(lambdas,gpin,gm,color=AUTO,alpha=.08,lw=0)
    ax.plot(.5,newpin,'s',color=FROZEN,ms=3.8)
    ax.set_xlim(0,1);ax.set_ylim(.173,.231);ax.set_xticks([0,.25,.5,.75,1]);ax.set_yticks([.18,.20,.22])
    ax.set_xlabel(r'Frozen left-barrier allocation $\lambda$');ax.set_ylabel(r'Gap / $(D_x/\ell_x^2)$')
    ax.legend(loc='lower center',frameon=False,handlelength=2.1,borderaxespad=.0,labelspacing=.2)
    label(ax,'(b)')
    save(fig,'Figure_4_Revised')
    report['Fig4_validation']={'CW_data':'curie_weiss_certified_summary.csv unchanged',
        'CW_autonomous_over_bound':(dat['g_infty']/dat['g_static_certified_upper']).tolist(),
        'mobile_data':'fokker_planck_grid_convergence.csv, nx=221, ny=241',
        'mobile_gap':gm,'pinned_scan_grid':221,'pinned_max':newpin,
        'pinned_max_error_vs_original_grid_csv':err,'mobile_over_pinned':gm/newpin,
        'same_x_grid_and_operator':True,
        'note':'New pinned scan is a deterministic re-evaluation at existing mobile x-grid; original data unchanged.'}


def make_supp_geometry():
    fig=plt.figure(figsize=(3.45,2.78));ax=fig.add_axes([.17,.20,.785,.72]);clean_axis(ax)
    lam=np.linspace(0,1,400);a=np.exp(lam);b=np.exp(1-lam)
    A=[np.e,1];B=[1,np.e];best=[np.exp(.5)]*2;mix=[(1+np.e)/2]*2
    ax.plot(a,b,color=FROZEN,ls='--',label='Full-budget frozen profiles')
    ax.plot([1,np.e],[np.e,1],color=AUTO,lw=1.1,label='Mixtures of A and B')
    ax.plot(*A,'o',color=BLUE,ms=4);ax.plot(*B,'o',color=ORANGE,ms=4)
    ax.plot(*best,'s',color=FROZEN,ms=4.2);ax.plot(*mix,'D',color=AUTO,ms=4.2)
    ax.annotate('A',A,xytext=(-10,8),textcoords='offset points',color=BLUE,fontsize=8)
    ax.annotate('B',B,xytext=(6,0),textcoords='offset points',color=ORANGE,fontsize=8)
    ax.annotate('Best frozen',best,xytext=(-45,-19),textcoords='offset points',color=FROZEN,fontsize=7.5)
    ax.annotate('Equal mixture',mix,xytext=(6,8),textcoords='offset points',color=AUTO,fontsize=7.5)
    ax.set_xlim(.92,2.9);ax.set_ylim(.92,3.15);ax.set_xticks([1,1.5,2,2.5]);ax.set_yticks([1,1.5,2,2.5,3])
    ax.set_xlabel(r'Left conductance $w_L/w_0$');ax.set_ylabel(r'Right conductance $w_R/w_0$')
    ax.legend(loc='upper right',frameon=False,fontsize=7.0,handlelength=1.8,borderaxespad=.2)
    save(fig,'Figure_S_Conductance_Geometry')


def make_supp_departure():
    dat=readcsv('complementary_three_state_sweep.csv')
    xG=dat['Gamma_over_g0'];peak=dat['peak_departure']
    fig=plt.figure(figsize=(3.45,3.8))
    ax=fig.add_axes([.18,.59,.78,.32]);clean_axis(ax)
    ax.semilogx(xG,peak,color=PURPLE)
    ax.set_xlim(xG.min(),xG.max());ax.set_ylim(0,.0125)
    ax.set_xticks([.01,1,100,1e4]);ax.set_yticks([0,.004,.008,.012])
    ax.set_xlabel(r'Switching rate $\Gamma/g_0$')
    ax.set_ylabel(r'Peak departure $\widetilde D_{\max}$')
    label(ax,'(a)')
    ax=fig.add_axes([.18,.125,.78,.32]);clean_axis(ax)
    mask=xG>10;deficit=(1+np.e)/2-dat['g_branch_over_g0']
    ax.loglog(xG[mask],deficit[mask],color=AUTO,label=r'$(g_{\rm aut}^{\infty}-g_{\rm aut}(\Gamma))/g_0$')
    ax.loglog(xG[mask],peak[mask],color=PURPLE,label=r'$\widetilde D_{\max}$')
    x=np.array([15,9000]);i=np.argmin(abs(xG-180))
    ax.loglog(x,deficit[i]*(x/xG[i])**-1,color=GRAY,ls=':',lw=1.25,label=r'$\Gamma^{-1}$')
    x=np.array([20,9000]);i=np.argmin(abs(xG-220))
    ax.loglog(x,peak[i]*(x/xG[i])**-2,color=DARK,ls='--',lw=1.1,label=r'$\Gamma^{-2}$')
    ax.set_xlim(10,1.1e4);ax.set_ylim(5e-9,.20)
    ax.set_yticks([1e-2,1e-4,1e-6,1e-8])
    ax.set_xlabel(r'Switching rate $\Gamma/g_0$');ax.set_ylabel('Rate deficit or departure')
    ax.legend(loc='lower left',frameon=False,ncol=2,columnspacing=.9,
              handlelength=2.0,borderaxespad=.1,fontsize=7.2)
    label(ax,'(b)')
    save(fig,'Figure_S_Auxiliary_Departure')
    report['FigS_departure_data']='Unchanged complementary_three_state_sweep.csv; guide slopes only, not fits.'

if args.figure == '2':
    make_fig2()
elif args.figure == '3':
    make_fig3()
elif args.figure == '2,3':
    make_fig2();make_fig3()
else:
    make_fig2();make_fig3();make_fig4();make_supp_geometry();make_supp_departure()
    (OUT/'figure_validation.json').write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> anc/figure_source/regenerate_sm_gap_labels.py <==
#!/usr/bin/env python3
"""Redraw the two supplemental gap legends from unchanged archived data.

No trajectories, optimizations, or eigenvalue branches are recomputed.  The
source plotting styles and panel layouts are retained.  Only panels S6(d) and
S4(d) are replaced; plotting S4(c) in a temporary directory preserves the
original S4(c) artifact.
"""
from pathlib import Path
import importlib.util
import shutil
import sys
import tempfile

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import fitz

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"


def load_generator(name):
    path = ROOT / "source" / f"{name}.py"
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    sys.modules[name] = module
    spec.loader.exec_module(module)
    return module


def redraw_curie_weiss():
    plt.rcdefaults()
    cw = load_generator("generate_curie_weiss_figures")
    rows = np.genfromtxt(DATA / "curie_weiss_finite_bandwidth.csv", delimiter=",", names=True)
    x = rows["Gamma_over_g0"]
    deficits = rows["g_infty_minus_g_Gamma_over_g0"]
    peaks = rows["Dtilde_max"]
    mask = x >= 1e4
    _, intercept_rate = np.polyfit(np.log10(x[mask]), np.log10(deficits[mask]), 1)
    _, intercept_free = np.polyfit(np.log10(x[mask]), np.log10(peaks[mask]), 1)
    guide_rate = 10.0**intercept_rate * x**-1.0
    guide_free = 10.0**intercept_free * x**-2.0
    fig, ax = cw.plt.subplots(figsize=(4.35, 3.25))
    fig.subplots_adjust(top=0.82)
    ax.loglog(x, deficits, color=cw.BLUE, label=r"$(g_{\rm aut}^{\infty}-r_{\rm vis}(\Gamma))/g_0$")
    ax.loglog(x, peaks, color=cw.ORANGE, label=r"$\widetilde D_{\max}$")
    ax.loglog(x, guide_rate, color=cw.GREEN, ls="--", label=r"$\Gamma^{-1}$")
    ax.loglog(x, guide_free, color=cw.RED, ls=":", label=r"$\Gamma^{-2}$")
    ax.set_xlim(1.0, 1.0e5)
    ax.set_ylim(1.0e-12, 2.0e-1)
    ax.set_xlabel(r"$\Gamma/g_0$")
    ax.set_ylabel("magnitude")
    ax.legend(frameon=False, loc="upper right")
    cw.panel_label(ax, "(d)")
    cw.save(fig, "FigS6d_Curie_Weiss_to1e5_raw_scaling_labeled.pdf")


def redraw_kmc():
    plt.rcdefaults()
    kmc = load_generator("generate_gillespie_ensembles")
    relax = np.loadtxt(DATA / "figS4c_reproduced_relaxation.csv", delimiter=",", skiprows=1)
    points = np.loadtxt(DATA / "figS4d_reproduced_kmc_points.csv", delimiter=",", skiprows=1)
    with tempfile.TemporaryDirectory(prefix="redraw-sm-gap-labels-") as temp:
        kmc.FIG = Path(temp)
        kmc.plot_panels(relax, points)
        filename = "figS4d_reproduced_scaling.pdf"
        shutil.copy2(kmc.FIG / filename, FIG / filename)


def verify_and_preview(filename):
    with fitz.open(FIG / filename) as doc:
        page = doc[0]
        assert len(doc) == 1 and not page.get_images()
        for block in page.get_text("dict")["blocks"]:
            for line in block.get("lines", []):
                for span in line["spans"]:
                    assert page.rect.contains(fitz.Rect(span["bbox"])), (filename, span["text"])
        page.get_pixmap(dpi=240, alpha=False).save(FIG / filename.replace(".pdf", "_preview.png"))
        print(filename, "vector; no clipped text;", tuple(page.rect))


if __name__ == "__main__":
    redraw_curie_weiss()
    redraw_kmc()
    verify_and_preview("FigS6d_Curie_Weiss_to1e5_raw_scaling_labeled.pdf")
    verify_and_preview("figS4d_reproduced_scaling.pdf")


==> anc/source/README_Figure4.md <==
# Optimal Curie--Weiss finite-rate calculation and Figure 4

Main Figure 4(a) and (b) use the same optimization family. Panel (b) is the
N=M=40 globally optimal device, not the separate M=2 construction in SM V.

## Render the figure without recomputing spectra

    python source/generate_figure4_optimal.py

This reads `data/curie_weiss_global_optimum.csv` and
`data/finite_rate_hierarchy_N40_M40.csv`, then writes the combined vector
`figures/Figure_4_Revised.pdf` (3.45 x 3.70 inches), the standalone panels,
and PNG previews. Numerical curves are unrescaled; dashed slope guides have
been shifted vertically for visibility. The old continuous-model panel is
preserved at its original vector scale in
`figures/Figure_S_Continuous_Comparison.pdf`.

## Recompute the finite-rate data

    python source/compute_optimal_cw_finite_rates.py

Requires numpy, scipy, matplotlib, threadpoolctl, and PyMuPDF. The full
1640-state dynamics is used. This writes the three CSV files
`finite_rate_hierarchy_N40_M40.csv`, `optimal_device_N40.csv`, and
`departure_time_traces.csv` in `data/`, and checks in
`audit/optimal_cw_finite_rate/numerical_validation.json`. It then invokes
the lightweight renderer above.

## Fixed device and preparation

N=M=40, beta J=1.2, h=0, beta B_N=18.799707273935056.
Configuration c spends the full B_N on edge c; weights are alpha_c from
Figure 4(a). The auxiliary generator (column convention) is
G[c,c']=alpha_c-delta[c,c'], with normalized relaxation gap one, multiplied
by Gamma. The initial state is P(0)=p(0)*alpha, with
p_i(0)=pi_i*(1+0.20*f_i/max_j|f_j|). Here f is the increasing normalized
mean-zero slow eigenfunction of the averaged generator. This fixed
preparation has full support. State-independent switching preserves
q(t)=alpha, so peak departure equals peak instantaneous mutual information.

The horizontal coordinate is Gamma/g_infty. The ordinate contains the
relative gap deficit (g_infty-g_joint)/g_infty and the unrescaled peak KL
departure (natural logarithms). The large inverse switching rates displayed
are required by the large conditional rate enhancement; they do not represent
calibrated experimental rates. All optimization comparisons at each N use
identical equilibrium, bare rates, and budget. The budget grows with N,
and there is no per-edge lowering cap.

## Numerical accuracy

- g_infty=374792.35068812076 in the common attempt-rate units.
- mu_2/g_infty^2=14666.427285944075.
- limit gamma^2 Dmax=83.28416936216058.
- Last-decade fitted slopes: -0.99945024 and -1.99888138.
- Full-joint gaps use an exact Schur-complement root, checked independently
  against dense spectra.
- Peak departure is numerically maximized after scans of fast and slow time
  scales. A chi-squared tail bound excludes a larger peak beyond the last
  time. The numerical maximization itself is not interval certified.
- Independent matrix-exponential checks at gamma=10^4,10^6,10^8 agree with
  peak departures to relative error below 6.1e-10.
- A centered KL expansion avoids cancellation for departures near 10^-14.


==> anc/source/adjust_small_figure_labels.py <==
#!/usr/bin/env python3
"""Enlarge only selected small labels without changing figure geometry/data.

Figure 2(b): eight entire rate formulas, including their fraction bars, +10%.
Figure S4(a): axis tick labels, axis labels and colorbar labels, +8%.
Figure S6(a,b): the existing aut/st mathematical legends, +6%.

The first two operations change only the PDF transformation matrix enclosing
each selected label. Superscripts/subscripts and fraction structure therefore
scale together. Page boxes, diagram links, curves, axes, and all other text
remain unchanged. No colors, stroke widths, or numerical data are changed.
Baseline artwork is kept beside this script for deterministic re-application.
Run before any final text contrast postprocessing.
"""
from pathlib import Path
import importlib.util
import json
import re

import fitz

ROOT = Path(__file__).resolve().parents[1]
ASSETS = Path(__file__).with_name("small_label_assets")

# Original label-group translation in its PDF content stream, followed by its
# complete text box in top-left page coordinates. Each matrix occurs once.
RATE_LABELS = [
    ((267.502818, 141.890633), (258.379, 22.454, 264.547, 32.740)),
    ((303.608448, 141.890633), (294.608, 22.614, 298.258, 32.834)),
    ((269.002818, 114.099823), (260.003, 50.405, 263.653, 60.625)),
    ((302.108448, 114.099823), (292.985, 50.245, 299.153, 60.531)),
    ((265.502818, 86.3090134), (255.628, 78.184, 267.249, 88.470)),
    ((300.108448, 86.3090134), (290.234, 78.184, 301.854, 88.470)),
    ((264.502818, 60.0025785), (255.214, 103.444, 267.416, 116.437)),
    ((299.108448, 60.0025785), (289.820, 103.444, 302.021, 116.437)),
]
LANDSCAPE_LABELS = [
    ((55.7493563, 25.7080679), (57.260, 148.280, 72.340, 164.800)),
    ((110.506769, 25.7080679), (111.663, 148.280, 117.563, 164.800)),
    ((160.342307, 25.7080679), (161.499, 148.280, 167.399, 164.800)),
    ((89.5927066, 9.20806793), (91.336, 163.667, 137.339, 182.174)),
    ((28.4810147, 52.2256908), (29.991, 121.763, 45.072, 138.283)),
    ((38.3247647, 98.2701698), (39.481, 75.718, 45.381, 92.238)),
    ((38.3247647, 144.314649), (39.481, 29.674, 45.381, 46.194)),
    ((20.4810147, 77.8326698), (6.387, 61.314, 24.895, 107.908)),
    ((200.407582, 36.5705679), (201.564, 137.418, 207.464, 153.938)),
    ((200.407582, 77.7036359), (201.564, 96.285, 207.464, 112.805)),
    ((200.407582, 118.836704), (201.564, 55.152, 207.464, 71.672)),
    ((200.407582, 159.969772), (201.564, 14.019, 207.464, 30.539)),
    ((222.579457, 92.8326698), (207.892, 76.781, 225.392, 92.392)),
]
MATRIX = re.compile(rb"(?P<q>q\s+)(?P<m>(?:[-\d.]+\s+){5}[-\d.]+)(?P<tail>\s+cm\s+BT\b)")


def adjust(name, labels, scale, form_offset=(0, 0)):
    document = fitz.open(ASSETS / name)
    page = document[0]
    found = [0] * len(labels)
    for xref in range(1, document.xref_length()):
        if not document.xref_is_stream(xref):
            continue
        data = document.xref_stream(xref)
        if b"BT" not in data or b"begincmap" in data or data[:4] == b"\0\1\0\0":
            continue

        def replace(match):
            a, b, c, d, e, f = map(float, match["m"].split())
            index = next((i for i, (origin, _) in enumerate(labels)
                          if abs(e-origin[0]) < 1e-6 and abs(f-origin[1]) < 1e-6), None)
            if index is None:
                return match[0]
            found[index] += 1
            box = fitz.Rect(labels[index][1])
            cx = (box.x0 + box.x1)/2 + form_offset[0]
            cy = page.rect.height - (box.y0 + box.y1)/2 + form_offset[1]
            values = (scale*a, scale*b, scale*c, scale*d,
                      scale*e + (1-scale)*cx, scale*f + (1-scale)*cy)
            matrix = " ".join(f"{v:.9f}" for v in values).encode()
            return match["q"] + matrix + match["tail"]

        updated = MATRIX.sub(replace, data)
        if updated != data:
            document.update_stream(xref, updated)
    assert found == [1]*len(labels), (name, found)
    output = ROOT / "figures" / name
    document.save(output, garbage=4, deflate=True)
    document.close()
    return {"file": name, "groups_enlarged": len(labels), "scale": scale}


if __name__ == "__main__":
    report = [adjust("Figure_2_Revised.pdf", RATE_LABELS, 1.10, (9, 12.8)),
              adjust("figS3a_fixed_landscape.pdf", LANDSCAPE_LABELS, 1.08)]
    helper = Path(__file__).with_name("update_continuous_gap_labels.py")
    spec = importlib.util.spec_from_file_location("continuous_labels", helper)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    for name in ("figS_fp_pinned_scan", "figS_fp_mobility_scan"):
        report.append(module.update(name, module.SPECS[name]))
    print(json.dumps(report, indent=2))


==> anc/source/audit_fokker_planck.py <==
from __future__ import annotations
import math, json, csv
from pathlib import Path
import numpy as np
from scipy import sparse
from scipy.sparse.linalg import eigsh
from scipy.optimize import minimize_scalar

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT/'data'
DELTA=1.0; B_C0=1.8; SIGMA_X=0.22; SIGMA_Y=0.25
X_BOUND=1.4; Y_BOUND=1.8; R0=4.0

def grid(bound,n):
    h=2*bound/n
    return -bound+(np.arange(n)+0.5)*h

def us(x): return (135/4)*x**2*(x**2-1)**2

def uc(y,bc=B_C0): return bc*(y**2-1)**2

def chia(y): return 0.5*(1+np.tanh(y/SIGMA_Y))

def hL(x, power=1):
    env=x**2*(x**2-1)**2/(4/27)
    return env**power*np.exp(-(x+1/math.sqrt(3))**2/(2*SIGMA_X**2))

def hR(x, power=1):
    env=x**2*(x**2-1)**2/(4/27)
    return env**power*np.exp(-(x-1/math.sqrt(3))**2/(2*SIGMA_X**2))

def umob(X,Y,bc=B_C0,power=1):
    a=chia(Y)
    return us(X)+uc(Y,bc)-DELTA*(hL(X,power)*a+hR(X,power)*(1-a))

def upin(x,lam,power=1):
    return us(x)-DELTA*(lam*hL(x,power)+(1-lam)*hR(x,power))

def bern(z):
    z=np.asarray(z,float); out=np.empty_like(z); sm=np.abs(z)<1e-6
    zs=z[sm]; out[sm]=1-zs/2+zs**2/12-zs**4/720
    out[~sm]=z[~sm]/np.expm1(z[~sm]); return out

def A1(u,x,d=1.0):
    h=x[1]-x[0]; du=np.diff(u); f=d*bern(du)/h**2; b=d*bern(-du)/h**2
    diag=np.zeros(len(u)); diag[:-1]+=f; diag[1:]+=b; off=-np.sqrt(f*b)
    return sparse.diags([off,diag,off],[-1,0,1],format='csr')

def A2(u,x,y,r):
    ny,nx=u.shape; hx=x[1]-x[0]; hy=y[1]-y[0]; n=nx*ny
    diag=np.zeros(n); rows=[]; cols=[]; vals=[]
    du=u[:,1:]-u[:,:-1]; f=bern(du)/hx**2; b=bern(-du)/hx**2
    for iy in range(ny):
        l=iy*nx+np.arange(nx-1); rr=l+1; diag[l]+=f[iy]; diag[rr]+=b[iy]; off=-np.sqrt(f[iy]*b[iy])
        rows.extend(l); cols.extend(rr); vals.extend(off); rows.extend(rr); cols.extend(l); vals.extend(off)
    du=u[1:,:]-u[:-1,:]; f=r*bern(du)/hy**2; b=r*bern(-du)/hy**2
    for iy in range(ny-1):
        lo=iy*nx+np.arange(nx); hi=lo+nx; diag[lo]+=f[iy]; diag[hi]+=b[iy]; off=-np.sqrt(f[iy]*b[iy])
        rows.extend(lo); cols.extend(hi); vals.extend(off); rows.extend(hi); cols.extend(lo); vals.extend(off)
    ids=np.arange(n); rows.extend(ids); cols.extend(ids); vals.extend(diag)
    return sparse.csr_matrix((vals,(rows,cols)),shape=(n,n))

def eig_gap(A, method='shift'):
    n=A.shape[0]; v0=np.linspace(1.0,2.0,n); v0/=np.linalg.norm(v0)
    if method=='shift':
        w,v=eigsh(A,k=3,sigma=1e-5,which='LM',tol=1e-11,maxiter=200000,v0=v0)
    elif method=='small':
        w,v=eigsh(A,k=3,which='SM',tol=1e-10,maxiter=500000,v0=v0)
    else: raise ValueError
    idx=np.argsort(w); w=w[idx]; v=v[:,idx]
    pos=np.where(w>1e-8)[0]
    return float(w[pos[0]]),w,v

def r2_fit(x,y):
    p=np.polyfit(x,y,1); yp=np.polyval(p,x); ssr=np.sum((y-yp)**2); sst=np.sum((y-y.mean())**2)
    return p,1-ssr/sst if sst else 1.0

out={}
# Basic physical checks
xs=1/math.sqrt(3)
out['barriers']={
    'uS_minima':[float(us(np.array(z))) for z in [-1,0,1]],
    'uS_saddles':[float(us(np.array(z))) for z in [-xs,xs]],
    'uC_minima':[float(uc(np.array(z))) for z in [-1,1]],
    'uC_saddle':float(uc(np.array(0.0))),
    'chiA_plus1':float(chia(1.0)),
    'chiA_minus1':float(chia(-1.0)),
    'cross_talk_at_opposite_saddle':float(hL(np.array(xs))),
}
# finite-difference curvatures of coupling at minima
for x0,name in [(-1,'minus1'),(0,'zero'),(1,'plus1')]:
    eps=1e-5
    cur=(hL(np.array(x0+eps))-2*hL(np.array(x0))+hL(np.array(x0-eps)))/eps**2
    out.setdefault('coupling_curvature',{})[name]=float(cur)
# dimensionless r and physical rates
lx=.7; ly=.35; Dx=.5; Dy=.5
r_phys=(Dy/ly**2)/(Dx/lx**2)
scale=Dx/lx**2
out['physical_scaling']={'r':r_phys,'Dx_over_lx2_per_s':scale,
                         'mobile_gap_per_s':0.2250655441*scale,
                         'pinned_gap_per_s':0.2170311628*scale,
                         'mobile_relaxation_s':1/(0.2250655441*scale),
                         'pinned_relaxation_s':1/(0.2170311628*scale)}
# Convergence fits
arr=np.genfromtxt(DATA/'fokker_planck_grid_convergence.csv',delimiter=',',names=True)
h2=arr['h2']; gm=arr['mobile_gap']; gp=arr['pinned_gap']; gr=arr['gap_ratio']
fit_info={}
for nfit in [3,4,5,6,8]:
    sl=slice(-nfit,None); p,rr=r2_fit(h2[sl],gr[sl]);
    fit_info[str(nfit)]={'ratio_intercept':float(p[1]),'advantage_percent':float((p[1]-1)*100),'R2':float(rr)}
out['grid_fit_sensitivity']=fit_info
# box stability
box=np.genfromtxt(DATA/'fokker_planck_box_check.csv',delimiter=',',names=True)
out['box_check']={
    'max_abs_mobile_change':float(np.max(np.abs(box['mobile_gap'][1:]-box['mobile_gap'][0]))),
    'max_abs_pinned_change':float(np.max(np.abs(box['pinned_gap'][1:]-box['pinned_gap'][0]))),
    'max_abs_ratio_change':float(np.max(np.abs(box['gap_ratio'][1:]-box['gap_ratio'][0]))),
    'max_rel_ratio_change':float(np.max(np.abs(box['gap_ratio'][1:]/box['gap_ratio'][0]-1))),
}
# Detailed balance and independent eigensolver on 61x81
x=grid(X_BOUND,61); y=grid(Y_BOUND,81); X,Y=np.meshgrid(x,y); u=umob(X,Y)
A=A2(u,x,y,R0)
# DB errors edgewise
hx=x[1]-x[0]; hy=y[1]-y[0]
dux=u[:,1:]-u[:,:-1]; fx=bern(dux)/hx**2; bx=bern(-dux)/hx**2
lhs=fx*np.exp(-u[:,:-1]); rhs=bx*np.exp(-u[:,1:])
duy=u[1:,:]-u[:-1,:]; fy=R0*bern(duy)/hy**2; by=R0*bern(-duy)/hy**2
lhsy=fy*np.exp(-u[:-1,:]); rhsy=by*np.exp(-u[1:,:])
db_abs=max(np.max(np.abs(lhs-rhs)),np.max(np.abs(lhsy-rhsy)))
db_rel=max(np.max(np.abs(lhs-rhs)/np.maximum(np.abs(lhs),1e-300)),np.max(np.abs(lhsy-rhsy)/np.maximum(np.abs(lhsy),1e-300)))
vnull=np.exp(-u.ravel()/2); vnull/=np.linalg.norm(vnull)
nullres=np.linalg.norm(A@vnull)
symerr=sparse.linalg.norm(A-A.T)
g1,w1,V1=eig_gap(A,'shift'); g2,w2,V2=eig_gap(A,'small')
res1=[float(np.linalg.norm(A@V1[:,i]-w1[i]*V1[:,i])) for i in range(3)]
res2=[float(np.linalg.norm(A@V2[:,i]-w2[i]*V2[:,i])) for i in range(3)]
out['operator_checks']={'db_abs':float(db_abs),'db_rel':float(db_rel),'null_residual':float(nullres),'symmetry_norm':float(symerr),
                        'eig_shift':w1.tolist(),'eig_small':w2.tolist(),'gap_difference':abs(g1-g2),
                        'residuals_shift':res1,'residuals_small':res2}
# Boundary equilibrium mass on 301x361 and min boundary potentials
x=grid(X_BOUND,301); y=grid(Y_BOUND,361); X,Y=np.meshgrid(x,y); u=umob(X,Y); W=np.exp(-(u-u.min())); W/=W.sum()
edge1=W[0,:].sum()+W[-1,:].sum()+W[:,0].sum()+W[:,-1].sum()-W[0,0]-W[0,-1]-W[-1,0]-W[-1,-1]
outer_region=W[(np.abs(Y)>1.7)|(np.abs(X)>1.3)].sum()
out['boundary_mass']={'outermost_cell_layer':float(edge1),'outer_region_absX_gt_1p3_or_absY_gt_1p7':float(outer_region),
                      'min_u_at_X_boundary':float(min(umob(np.full_like(y,X_BOUND),y).min(),umob(np.full_like(y,-X_BOUND),y).min())),
                      'min_u_at_Y_boundary':float(min(umob(x,np.full_like(x,Y_BOUND)).min(),umob(x,np.full_like(x,-Y_BOUND)).min()))}
# Basin equilibrium weights and product deviation; nominal saddle partitions
xbounds=[-np.inf,-xs,xs,np.inf]
P=np.zeros((3,2))
for i in range(3):
    mx=(X>=xbounds[i])&(X<xbounds[i+1])
    for c in range(2):
        my=(Y<0) if c==0 else (Y>=0)
        P[i,c]=W[mx&my].sum()
p=P.sum(axis=1); q=P.sum(axis=0); prod=p[:,None]*q[None,:]
# Compare the visible basin weights with the balanced pinned landscape.
up = upin(x, 0.5)
Wp = np.exp(-(up-up.min())); Wp /= Wp.sum()
p_pin = np.asarray([
    Wp[(x>=xbounds[i]) & (x<xbounds[i+1])].sum() for i in range(3)
])
out['basin_weights']={'P':P.tolist(),'p':p.tolist(),'q':q.tolist(),
                      'max_abs_product_deviation':float(np.max(np.abs(P-prod))),
                      'max_rel_product_deviation':float(np.max(np.abs(P-prod)/prod)),
                      'balanced_pinned_visible_weights':p_pin.tolist(),
                      'max_abs_mobile_pinned_visible_difference':float(np.max(np.abs(p-p_pin)))}
# pinned continuous optimization on 801 grid
xp=grid(X_BOUND,801)
def pin_gap(lam): return eig_gap(A1(upin(xp,float(lam)),xp),'shift')[0]
opt=minimize_scalar(lambda z:-pin_gap(z),bounds=(0,1),method='bounded',options={'xatol':1e-9,'maxiter':80})
vals=[]
for lam in [0,.1,.2,.3,.4,.49,.5,.51,.6,.7,.8,.9,1]: vals.append((lam,pin_gap(lam)))
sym=max(abs(pin_gap(l)-pin_gap(1-l)) for l in [.07,.19,.33,.42])
h=.005; sec=(pin_gap(.5+h)-2*pin_gap(.5)+pin_gap(.5-h))/h**2
out['pinned_optimization']={'lambda_opt':float(opt.x),'gap_opt':float(-opt.fun),'symmetry_max_abs':float(sym),'second_derivative_at_half':float(sec),'samples':vals}
# B_C robustness scan on 81x101, plus pure auxiliary gap
x=grid(X_BOUND,81); y=grid(Y_BOUND,101); X,Y=np.meshgrid(x,y)
pin_ref=eig_gap(A1(upin(x,.5),x),'shift')[0]
scan=[]
for bc in [1.2,1.8,2.5,3.0,4.0,5.0]:
    ygap_unit=eig_gap(A1(uc(y,bc),y,1.0),'shift')[0]
    row={'B_C':bc,'pure_y_gap_per_r':ygap_unit}
    for r in [4.0,8.0,16.0,32.0]:
        gg=eig_gap(A2(umob(X,Y,bc),x,y,r),'shift')[0]
        row[f'gap_r{int(r)}']=gg; row[f'ratio_r{int(r)}']=gg/pin_ref
    scan.append(row)
out['BC_scan_grid_81x101']={'pinned_gap':pin_ref,'rows':scan}
# Alternative coupling with quartic zeros at minima (envelope squared), to assess basin-factorization sensitivity
for power in [1,2]:
    x=grid(X_BOUND,101); y=grid(Y_BOUND,121); X,Y=np.meshgrid(x,y)
    gg=eig_gap(A2(umob(X,Y,B_C0,power),x,y,R0),'shift')[0]
    pg=eig_gap(A1(upin(x,.5,power),x),'shift')[0]
    out.setdefault('coupling_power_test',{})[str(power)]={'mobile_gap':gg,'pinned_gap':pg,'ratio':gg/pg}

(DATA/'fokker_planck_independent_audit.json').write_text(json.dumps(out, indent=2))
print('Independent Fokker--Planck audit complete; results written to data/fokker_planck_independent_audit.json')


==> anc/source/audit_full_derivations.py <==
#!/usr/bin/env python3
"""Independent algebra, spectral, and saved-data checks; preserves all figure data.

This complements the proofs in SM, rather than replacing them with examples.
Outputs only audit/full_derivation_checks.json. No figure script is executed.
"""
from pathlib import Path
import csv
import json
import math
import numpy as np
import sympy as sp
from scipy.linalg import eigh, null_space, expm, eigh_tridiagonal
from scipy.optimize import minimize
from scipy.special import gammaln, rel_entr
from scipy import sparse
from scipy.sparse.linalg import eigsh

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'data'
OUT = ROOT / 'audit/full_derivation_checks.json'
REPORT = {}


def csvdata(name):
    return np.genfromtxt(DATA / name, delimiter=',', names=True)


def col_generator(pi, edges, conductances):
    r = np.zeros((len(pi), len(pi)))
    for (i, j), w in zip(edges, conductances):
        r[i, j] += w/pi[j]
        r[j, i] += w/pi[i]
    np.fill_diagonal(r, -r.sum(axis=0))
    return r


def sym(r, pi):
    root = np.sqrt(pi)
    s = r * root[None, :] / root[:, None]
    assert np.max(np.abs(s-s.T)) < 1e-9
    return (s+s.T)/2


def kl(p, q):
    return float(np.sum(rel_entr(p, q)))


def symbolic_checks():
    a, b, gamma, lam = sp.symbols('a b Gamma lambda', positive=True)
    r = lambda u, v: 3*sp.Matrix([[-u,u,0],[u,-u-v,v],[0,v,-v]])
    L = sp.diag(r(a,b),r(b,a)) + gamma*sp.kronecker_product(
        sp.Matrix([[-sp.Rational(1,2),sp.Rational(1,2)],
                   [sp.Rational(1,2),-sp.Rational(1,2)]]),sp.eye(3))
    q1 = 2*lam**2+(12*(a+b)+2*gamma)*lam+54*a*b+3*gamma*(a+b)
    q2 = 2*lam**2+(12*(a+b)+2*gamma)*lam+54*a*b+9*gamma*(a+b)
    factor = sp.expand(lam*(lam+gamma)*q1*q2/4)
    assert sp.expand(L.charpoly(lam).as_expr().subs({'lambda':lam})-factor) == 0
    s, rr = sp.symbols('s r', positive=True)
    discriminant = gamma**2+6*gamma*s+36*(s**2-3*rr**2)
    assert sp.expand((gamma+6*s-6*rr)**2-discriminant-6*(s-2*rr)*(gamma-12*rr)) == 0
    eps = sp.symbols('eps', positive=True)
    deficit = (sp.sqrt(1+6*eps*(a+b)+36*eps**2*((a+b)**2-3*a*b))
               -1-3*eps*(a+b))/(2*eps)
    coefficient = sp.simplify(sp.limit(deficit/eps, eps, 0))
    assert sp.simplify(coefficient-27*(a-b)**2/4) == 0
    X = sp.symbols('X', real=True)
    envelope = sp.Rational(27,4)*X**2*(X**2-1)**2
    h2 = envelope**2*sp.exp(-(X+1/sp.sqrt(3))**2/(2*sp.Rational(22,100)**2))
    for minimum in [-1,0,1]:
        assert all(sp.simplify(sp.diff(h2,X,k).subs(X,minimum)) == 0 for k in range(3))
    REPORT['symbolic'] = {'six_state_characteristic_polynomial':'exact equality',
        'threshold_factorization':'exact equality', 'rate_deficit_coefficient':str(coefficient),
        'curvature_preserving_zeros':'value and first two derivatives vanish exactly at -1,0,1'}
    print('Symbolic determinant, threshold, coefficient and minimum derivatives: passed.',flush=True)


def general_checks():
    rng = np.random.default_rng(20260909)
    rows = []
    for trial in range(4):
        n,m = 4,3
        pi = rng.uniform(.3,1.5,n); pi /= pi.sum()
        q = rng.uniform(.3,1.5,m); q /= q.sum()
        edges = [(0,1),(1,2),(2,3),(0,3),(0,2)]
        w0 = rng.uniform(.03,.10,len(edges))
        delta = rng.dirichlet(np.ones(len(edges)),m)*1.2
        ws = w0[None,:]*np.exp(delta)
        Rs = [col_generator(pi,edges,w) for w in ws]
        aux_edges = [(0,1),(0,2),(1,2)]
        Gs = [col_generator(q,aux_edges,rng.uniform(.04,.2,3)) for _ in range(n)]
        Ls = np.zeros((n*m,n*m)); G = np.zeros_like(Ls)
        for c in range(m): Ls[c::m,c::m] = Rs[c]
        for i in range(n): G[i*m:(i+1)*m,i*m:(i+1)*m] = Gs[i]
        Pi = np.kron(pi,q)
        ss,gg = sym(Ls,Pi),sym(G,Pi)
        Es = np.kron(np.eye(n),np.sqrt(q)[:,None])
        Vf = null_space(Es.T)
        A,B,C,H = Es.T@ss@Es,Vf.T@ss@Es,Vf.T@ss@Vf,-Vf.T@gg@Vf
        Reff = sum(q[c]*Rs[c] for c in range(m))
        assert np.max(np.abs(A-sym(Reff,pi))) < 1e-12
        eigen,u = eigh(A); lam2 = eigen[-2]; u2 = u[:,-2]
        h_inv_Bu = np.linalg.solve(H,B@u2)
        mu = float((B@u2)@h_inv_Bu); nu = float(h_inv_Bu@h_inv_Bu)
        base = max(1,np.linalg.norm(ss,2)/eigh(H,eigvals_only=True)[0])
        asymptotic = []
        previous = None
        for factor in [30.,100.,300.,1000.]:
            gamma = base*factor
            val,vec = eigh(ss+gamma*gg)
            g_joint = -val[-2]
            if previous is not None: assert g_joint >= previous-1e-10
            previous = g_joint
            assert g_joint <= -lam2+1e-10
            v = vec[:,-2]
            if v@(Es@u2)<0: v = -v
            v /= v@(Es@u2)
            slow,fast = Es.T@v,Vf.T@v
            schur_residual = np.linalg.norm((gamma*H-C+val[-2]*np.eye(H.shape[0]))@fast-B@slow)
            rate_coeff = gamma*(val[-2]-lam2)
            info_coeff = gamma**2*float(fast@fast)
            asymptotic.append({'Gamma':gamma,'Gamma_times_gap_deficit':float(rate_coeff),
                'Gamma_squared_times_fast_norm_squared':info_coeff,
                'Schur_residual':float(schur_residual)})
        assert abs(rate_coeff/mu-1)<.005
        assert abs(info_coeff/nu-1)<.005
        # The information Hessian is checked from actual probabilities.
        gamma = base*30
        val,vec = eigh(ss+gamma*gg); v = vec[:,-2]
        if v@(Es@u2)<0: v=-v
        v /= v@(Es@u2)
        chi = .5*np.linalg.norm(Vf.T@v)**2
        coefficients = []
        for amplitude in [1e-2,3e-3,1e-3]:
            P = Pi+amplitude*np.sqrt(Pi)*v
            p = P.reshape(n,m).sum(axis=1)
            coefficients.append(kl(P,np.kron(p,q))/amplitude**2)
        assert abs(coefficients[-1]/chi-1) < .01
        # Matching-cost identity, convex chord and graph gap domination.
        averaged = q@ws
        crossing = q[:,None]*ws/averaged[None,:]
        match = np.log(averaged/w0).sum()
        match_rhs = 1.2+sum(kl(q,crossing[:,e]) for e in range(len(edges)))
        alpha = q@delta/1.2
        extreme = w0*(1+np.expm1(1.2)*alpha)
        assert np.all(extreme>=averaged-1e-14)
        assert abs(match-match_rhs)<1e-12
        assert -eigh(sym(col_generator(pi,edges,extreme),pi),eigvals_only=True)[-2] >= -lam2-1e-12
        # Exact state and entropy relations, including state-dependent G_i.
        p0 = rng.uniform(.1,1,n); p0/=p0.sum(); P0=np.kron(p0,q)
        gamma = 2.0
        L = Ls+gamma*G
        errors=[]
        for t in [.0,.02,.2,1.,4.]:
            P=expm(t*L)@P0; P/=P.sum()
            matrix=P.reshape(n,m); p=matrix.sum(axis=1); qt=matrix.sum(axis=0)
            prod=np.kron(p,q); Y=P-prod
            departure=kl(P,prod)
            errors.append(abs(departure-kl(P,np.kron(p,qt))-kl(qt,q)))
            errors.append(abs(kl(P,Pi)-kl(p,pi)-departure))
            defect=(Ls@Y).reshape(n,m).sum(axis=1)
            dp=(L@P).reshape(n,m).sum(axis=1)
            assert np.max(np.abs(dp-Reff@p-defect))<1e-12
            K=max(np.abs(r).sum(axis=0).max() for r in Rs)
            assert np.linalg.norm(defect,1)**2 <= 2*K*K*departure+1e-13
            # Entropy production from edge currents, separately from the chain rule.
            entropy_rate=0.
            for i in range(n*m):
                for j in range(i):
                    if L[i,j]>0:
                        f,b=L[i,j]*P[j],L[j,i]*P[i]
                        entropy_rate += (f-b)*math.log(f/b)
            derivative = -float((L@P)@np.log(P/Pi))
            errors.append(abs(entropy_rate-derivative))
            rav=sum(qt[c]*Rs[c] for c in range(m))
            corr=sum(Rs[c]@(matrix[:,c]-p*qt[c]) for c in range(m))
            assert abs(-dp@np.log(p/pi)+(rav@p+corr)@np.log(p/pi))<1e-12
        rows.append({'trial':trial,'pi':pi.tolist(),'q':q.tolist(),
            'state_dependent_auxiliary':True,'mu':mu,'nu':nu,
            'matching_identity_error':abs(match-match_rhs),
            'max_entropy_identity_error':max(errors),'asymptotic':asymptotic,
            'KL_hessian_exact':chi,'KL_hessian_finite_amplitudes':coefficients})
    REPORT['nonuniform_reversible_networks']=rows
    print('Four nonuniform networks with state-dependent auxiliary rates: passed.',flush=True)


def cw_checks():
    rows=[]
    stored=csvdata('curie_weiss_certified_summary.csv')
    for original in stored:
        N=int(original['N']); m=np.arange(-N,N+1,2,dtype=float)
        E=-1.2*m*m/(2*N)
        logpi=gammaln(N+1)-gammaln((N+m)/2+1)-gammaln((N-m)/2+1)-E
        pi=np.exp(logpi-logpi.max()); pi/=pi.sum()
        up=(N-m[:-1])/2*np.exp(-np.diff(E)/2)
        down=(N+m[:-1]+2)/2*np.exp(np.diff(E)/2)
        base=pi[:-1]*up
        assert np.max(np.abs(base-pi[1:]*down)) < 1e-12
        center=m[:-1]+1
        da=2.5*np.exp(-(center+.25*N)**2/(2*(.15*N)**2))
        db=da[::-1].copy(); budget=da.sum()
        def objective(delta,with_grad=True):
            w=base*np.exp(delta)
            diag=np.zeros(N+1)
            diag[:-1]+=w/pi[:-1]; diag[1:]+=w/pi[1:]
            off=-w/np.sqrt(pi[:-1]*pi[1:])
            vals,vec=eigh_tridiagonal(diag,off,select='i',select_range=(1,1),lapack_driver='stebz')
            g=float(vals[0]); phi=vec[:,0]/np.sqrt(pi)
            grad=w*np.diff(phi)**2/g
            return -np.log(g),-grad
        # A separate tridiagonal implementation maximizes log gap from one start.
        opt=minimize(objective,np.full(N,budget/N),jac=True,method='SLSQP',
            bounds=[(0,None)]*N,constraints={'type':'eq','fun':lambda d:d.sum()-budget,
                'jac':lambda d:np.ones(N)},options={'ftol':2e-13,'maxiter':1500})
        assert opt.success,opt.message
        candidate=opt.x
        if N==40:
            candidate=csvdata('curie_weiss_static_profiles_N40.csv')['delta_static_opt']
        neglog,neggrad=objective(candidate); g=np.exp(-neglog); grad=-neggrad
        residual=budget*grad.max()-candidate@grad
        upper=g*np.exp(max(residual,0))
        mixture=np.log((np.exp(da)+np.exp(db))/2)
        ginf=np.exp(-objective(mixture)[0]); g0=np.exp(-objective(np.zeros(N))[0])
        assert abs(g/original['g_static_optimized']-1)<1e-9
        assert abs(ginf/original['g_infty']-1)<1e-9
        assert ginf>upper
        # An analytic directional gradient checked by centered differences.
        direction=np.sin(np.arange(N)+.7); direction/=np.linalg.norm(direction)
        step=1e-5
        numerical=(objective(candidate+step*direction)[0]-objective(candidate-step*direction)[0])/(2*step)
        assert abs(numerical-neggrad@direction)<2e-7
        rows.append({'N':N,'g0_recomputed':g0,'g_frozen_recomputed':g,
            'g_fast_recomputed':ginf,'log_support_residual':residual,
            'gap_upper_bound':upper,'gain_over_upper_bound':ginf/upper-1,
            'gradient_direction_error':abs(numerical-neggrad@direction),
            'candidate':'saved N40 profile' if N==40 else 'independent log-gap optimization'})
    REPORT['collective']=rows
    print('Collective gaps, gradients and supporting upper bounds at N=10,20,30,40: passed.',flush=True)


def stable_bernoulli(z):
    z=np.asarray(z); return np.where(np.abs(z)<1e-5,1-z/2+z*z/12-z**4/720,
                                  z/np.expm1(np.where(z==0,1,z)))


def continuous_checks():
    rows=[]
    existing={1:csvdata('fokker_planck_grid_convergence.csv')[-1],
              2:csvdata('fokker_planck_curvature_control.csv')[-1]}
    for power in [1,2]:
        nx,ny=221,241
        x=-1.4+(np.arange(nx)+.5)*2.8/nx
        y=-1.8+(np.arange(ny)+.5)*3.6/ny
        hx,hy=2.8/nx,3.6/ny
        us=135/4*x*x*(x*x-1)**2
        env=(27/4*x*x*(x*x-1)**2)**power
        hl=env*np.exp(-(x+1/np.sqrt(3))**2/(2*.22**2))
        hr=hl[::-1]
        sel=(1+np.tanh(y/.25))/2
        u=us[None,:]+1.8*(y[:,None]**2-1)**2-sel[:,None]*hl-(1-sel[:,None])*hr
        ids=np.arange(nx*ny).reshape(ny,nx)
        # Assemble the column generator from edge flows, then symmetrize it.
        source=[];target=[];rates=[]
        for left,right,du,coef in [(ids[:,:-1].ravel(),ids[:,1:].ravel(),np.diff(u,axis=1).ravel(),1/hx**2),
                                  (ids[:-1,:].ravel(),ids[1:,:].ravel(),np.diff(u,axis=0).ravel(),4/hy**2)]:
            source += [left,right];target += [right,left]
            rates += [coef*stable_bernoulli(du),coef*stable_bernoulli(-du)]
        src=np.concatenate(source);tar=np.concatenate(target);rr=np.concatenate(rates)
        weights=np.exp(-u.ravel()); weights/=weights.sum(); root=np.sqrt(weights)
        diag=np.bincount(src,weights=rr,minlength=nx*ny)
        off=-rr*root[src]/root[tar]
        H=sparse.coo_matrix((np.r_[off,diag],(np.r_[tar,np.arange(nx*ny)],
            np.r_[src,np.arange(nx*ny)])),shape=(nx*ny,nx*ny)).tocsr()
        assert sparse.linalg.norm(H-H.T)<1e-7
        H=(H+H.T)/2
        vals,vec=eigsh(H,k=3,sigma=-.1,which='LM',tol=1e-10,
                      v0=np.sin(np.arange(nx*ny)+.31))
        order=np.argsort(vals);vals=vals[order];vec=vec[:,order]
        mobile=float(vals[1]); eig_res=float(np.linalg.norm(H@vec[:,1]-mobile*vec[:,1]))
        pinned=[]
        for lam in np.linspace(0,1,1001):
            p=us-lam*hl-(1-lam)*hr;du=np.diff(p)
            f,b=stable_bernoulli(du)/hx**2,stable_bernoulli(-du)/hx**2
            diagonal=np.r_[f,0]+np.r_[0,b]
            gap=eigh_tridiagonal(diagonal,-np.sqrt(f*b),select='i',select_range=(1,1),
                                 eigvals_only=True,lapack_driver='stebz')[0]
            pinned.append(float(gap))
        osc=float(np.ptp(hr-hl)); upper=(max(pinned)+1e-9)*np.exp(osc/2000)
        ref=existing[power]
        assert abs(mobile-ref['mobile_gap'])<1e-8
        assert abs(max(pinned)-ref['pinned_gap'])<1e-8
        assert mobile>upper
        rows.append({'envelope_power':power,'grid':[nx,ny],'mobile_gap':mobile,
            'mobile_eigenpair_residual':eig_res,'pinned_sample_count':1001,
            'pinned_max':max(pinned),'lambda_sample_max':int(np.argmax(pinned))/1000,
            'pinned_global_mesh_upper_bound':upper,'gain_over_entire_pinned_interval':mobile/upper-1,
            'agreement_with_saved_mobile_gap':abs(mobile-ref['mobile_gap'])})
        print(f'Full 2D operator, envelope power {power}, 221 x 241: gain over interval bound {100*(mobile/upper-1):.6f}%.',flush=True)
    REPORT['continuous']=rows


def kmc_and_data_checks():
    summary=csvdata('figS4d_reproduced_kmc_points.csv')
    results=[]
    for row in summary:
        gamma=float(row['Gamma_over_g0'])
        a=np.load(DATA/f'kmc_raw_gamma_{gamma:g}.npz')
        counts=a['batch_counts']; residence=a['equilibrium_residence']; transitions=a['equilibrium_transitions']
        assert counts.shape==(100,240,6)
        assert np.all(counts.sum(axis=2)==1000)
        assert np.allclose(residence.sum(axis=1),2000,rtol=0,atol=1e-10)
        gaps=[]
        for times,jumps in zip(residence,transitions):
            rates=(jumps+jumps.T)/(times[:,None]+times[None,:])
            np.fill_diagonal(rates,0);np.fill_diagonal(rates,-rates.sum(axis=0))
            gaps.append(-eigh(rates,eigvals_only=True)[-2])
        gaps=np.array(gaps)
        p=counts.sum(axis=0)/100000
        q=p.reshape(240,3,2).sum(axis=2)[:,:,None]*np.array([.5,.5])
        dep=np.sum(rel_entr(p,q.reshape(240,6)),axis=1)
        assert abs(gaps.mean()-row['kmc_rate_mean'])<1e-12
        assert abs(gaps.std(ddof=1)/np.sqrt(32)-row['kmc_rate_standard_error'])<1e-12
        assert abs(dep.max()-row['kmc_Dmax'])<1e-12
        assert abs(a['bootstrap_Dmax'].std(ddof=1)-row['kmc_Dmax_bootstrap_std'])<1e-12
        results.append({'Gamma_over_g0':gamma,'rate_mean_reconstructed':float(gaps.mean()),
            'Dmax_reconstructed':float(dep.max()),'raw_batches':100,'independent_rate_records':32})
    REPORT['KMC_reconstruction']=results
    sweep=csvdata('complementary_three_state_sweep.csv')
    gam=sweep['Gamma_over_g0'];s=(math.e+1)/3;p=math.e/9
    branch=27*p+1.5*gam*s
    # Rationalized exact root avoids cancellation at large Gamma.
    branch=branch/(.5*(gam+6*s+np.sqrt(gam*gam+6*gam*s+36*(s*s-3*p))))
    assert np.max(np.abs(np.minimum(gam,branch)-sweep['g_joint_over_g0']))<1e-10
    cw=csvdata('curie_weiss_finite_bandwidth.csv');tail=cw['Gamma_over_g0']>=1e4
    slopes=[float(np.polyfit(np.log(cw['Gamma_over_g0'][tail]),np.log(cw[field][tail]),1)[0])
            for field in ['g_infty_minus_g_Gamma_over_g0','Dtilde_max']]
    REPORT['saved_data']={'three_state_sweep_points':len(sweep),'collective_tail_slopes':slopes,
        'KMC_scope':'Saved trajectory counts, residence times, gap estimates and bootstrap arrays independently recomputed; stochastic trajectories not resampled.',
        'continuous_scope':'Both finest-grid full 2D operators and both 1001-profile scans recomputed. Existing grid/box sequences not all regenerated.'}
    print('Saved stochastic counts, residence times, uncertainties, and figure sweep data: passed.',flush=True)


if __name__=='__main__':
    symbolic_checks()
    general_checks()
    cw_checks()
    continuous_checks()
    kmc_and_data_checks()
    OUT.parent.mkdir(exist_ok=True)
    OUT.write_text(json.dumps(REPORT,ensure_ascii=False,indent=2)+'\n')
    print(f'Saved {OUT}',flush=True)


==> anc/source/compact_main_figures.py <==
#!/usr/bin/env python3
"""Compact the main figures without recomputing or changing scientific data.

Figure 1 is regenerated from its schematic source with subtle stroke and
lettering refinements; panel (a) keeps open top and right edges, and the
multi-character $n-1$ nodes retain horizontal clearance. Figures 2--3 are recomposed from the retained original vector PDFs:
only translations and cropping of unused space are applied, with unit scale.
Figure 4 is regenerated separately from the stored optimal-design and
finite-rate data; its former continuous panel is preserved for the SM.
The immutable source artwork is in figure_source/original_layout. This script
is idempotent; rerunning it never recompacts a previously compacted result.

Usage: python3 source/compact_main_figures.py [--preview-dir PATH]
"""
from pathlib import Path
import argparse
import json
import re
import subprocess
import sys

import fitz

ROOT = Path(__file__).resolve().parents[1]
SRC = ROOT / 'figure_source' / 'original_layout'
OUT = ROOT / 'figures'
parser = argparse.ArgumentParser(description=__doc__)
parser.add_argument('--preview-dir', type=Path)
args = parser.parse_args()
if args.preview_dir:
    args.preview_dir.mkdir(parents=True, exist_ok=True)


def transparent_original(path):
    """Remove only the full-page white background, so empty strips can overlap."""
    doc = fitz.open(path)
    page = doc[0]
    assert len(doc) == 1 and not page.get_images()
    refs = page.get_contents()
    assert len(refs) == 1
    content = doc.xref_stream(refs[0])
    width, height = page.rect.width, page.rect.height
    pattern = rb'0 0 m\n([0-9.]+) 0 l\n\1 ([0-9.]+) l\n0 \2 l\nh\n\nf\n'
    match = re.search(pattern, content)
    assert match is not None and match.start() < 100
    assert abs(float(match[1]) - width) < 1e-3
    assert abs(float(match[2]) - height) < 1e-3
    # Keep all axes backgrounds, strokes, glyphs and curves untouched.
    content = content[:match.start()] + content[match.end():]
    doc.update_stream(refs[0], content)
    return doc


def compose(stem, width, height, placements):
    source = transparent_original(SRC / f'{stem}.pdf')
    target = fitz.open()
    page = target.new_page(width=width, height=height)
    for bounds, dx, dy in placements:
        clip = fitz.Rect(bounds)
        dest = fitz.Rect(clip.x0 + dx, clip.y0 + dy,
                         clip.x1 + dx, clip.y1 + dy)
        # Unit-scale placement: fonts, line widths and plot dimensions remain
        # exactly those in the original vector artwork.
        page.show_pdf_page(dest, source, 0, clip=clip, keep_proportion=True)
    target.set_metadata({'title': stem.replace('_', ' '),
                         'subject': 'Compact spacing; unchanged vector data',
                         'creator': 'PyMuPDF vector-only panel recomposition'})
    target.save(OUT / f'{stem}.pdf', garbage=4, deflate=True)
    assert not page.get_images()
    if args.preview_dir:
        page.get_pixmap(dpi=300, alpha=False).save(args.preview_dir / f'{stem}.png')
    result = {
        'before_pt': [source[0].rect.width, source[0].rect.height],
        'after_pt': [page.rect.width, page.rect.height],
        'height_at_equal_width_reduction_percent': 100 * (
            1 - (page.rect.height / page.rect.width) /
                (source[0].rect.height / source[0].rect.width)),
        'vector_only': True,
        'panel_scale': 1,
        'scientific_data_recomputed': False,
    }
    source.close()
    target.close()
    return result


cmd = [sys.executable, str(ROOT / 'figure_source' / 'generate_figure1_general.py')]
if args.preview_dir:
    cmd += ['--preview-dir', str(args.preview_dir)]
subprocess.run(cmd, check=True)

report = {}
# Preserve all content. Wide-panel gaps fall from 17--18 pt to about 8 pt.
report['Figure_2_Revised'] = compose('Figure_2_Revised', 492.6, 160.0, [
    ((2.0, 0.0, 166.0, 160.0), -2.0, 0.0),
    ((177.0, 0.0, 330.0, 160.0), -9.0, 0.0),
    ((340.0, 0.0, 507.6, 160.0), -15.0, 0.0),
])
# The panel letters sit to the left of the preceding panel's x label, so
# their empty horizontal strips can overlap without any glyph collision.
# Split the narrow left strip to avoid duplicating neighboring panel letters.
report['Figure_3_Revised'] = compose('Figure_3_Revised', 248.4, 333.6, [
    ((0.0, 3.0, 32.0, 119.0), 0.0, -3.0),
    ((32.0, 3.0, 248.4, 124.3), 0.0, -3.0),
    ((0.0, 120.0, 32.0, 237.0), 0.0, -15.0),
    ((32.0, 124.3, 248.4, 240.2), 0.0, -15.0),
    ((0.0, 238.0, 32.0, 360.6), 0.0, -27.0),
    ((32.0, 240.2, 248.4, 360.6), 0.0, -27.0),
])
# Keep the current global-optimum comparison when regenerating all figures.
subprocess.run([sys.executable, str(ROOT / 'source' / 'generate_figure4_optimal.py')], check=True)
for name, old_height in [('Figure_1a_General', 174.96), ('Figure_1b_General', 190.08)]:
    with fitz.open(OUT / f'{name}.pdf') as doc:
        rect = doc[0].rect
        report[name] = {
            'before_pt': [248.4, old_height],
            'after_pt': [rect.width, rect.height],
            'height_at_equal_width_reduction_percent': 100 * (1 - rect.height / old_height),
            'vector_only': not bool(doc[0].get_images()),
            'styling_refined': True,
            'scientific_data_recomputed': False,
        }
if args.preview_dir:
    (args.preview_dir / 'figure_compaction_report.json').write_text(json.dumps(report, indent=2) + '\n')
print(json.dumps(report, indent=2))


==> anc/source/compute_optimal_cw_finite_rates.py <==
#!/usr/bin/env python3
"""Fig. 4(b): exact finite-rate dynamics of the N=M=40 optimal CW device.

Run from any directory: python source/compute_optimal_cw_finite_rates.py
Requires numpy, scipy, matplotlib, threadpoolctl. All rates are internally
divided by g_inf; t_scaled = g_inf*t and gamma = Gamma/g_inf.
This is the globally optimal M=40 device used in Fig. 4(a), not the
separate two-configuration construction of the earlier supplement.
"""
from pathlib import Path
import csv
import json
import time
import numpy as np
from scipy.linalg import eigh, null_space
from scipy.optimize import brentq, minimize_scalar
from scipy.special import gammaln
from scipy.sparse.linalg import expm_multiply
from threadpoolctl import threadpool_limits

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'data'
AUDIT = ROOT / 'audit' / 'optimal_cw_finite_rate'
N = M = 40
AMPLITUDE = 0.20


def build_model():
    m = np.arange(-N, N+1, 2, dtype=float)
    energy = -1.2*m*m/(2*N)
    logpi = gammaln(N+1)-gammaln((N+m)/2+1)-gammaln((N-m)/2+1)-energy
    pi = np.exp(logpi-logpi.max()); pi /= pi.sum()
    w0 = pi[:-1]*(N-m[:-1])/2*np.exp(-np.diff(energy)/2)
    budget = np.sum(2.5*np.exp(-(m[:-1]+1+0.25*N)**2/(2*(0.15*N)**2)))
    enhancement = np.expm1(budget)
    f = np.r_[0., np.cumsum(1/np.sqrt(w0))]
    f -= pi@f
    variance = pi@(f*f)
    ginf = (N+enhancement)/variance
    wstar = -ginf*np.cumsum(pi*f)[:-1]*np.sqrt(w0)
    alpha = (wstar/w0-1)/enhancement
    alpha /= alpha.sum()
    f /= np.sqrt(variance)
    p0 = pi*(1+AMPLITUDE*f/np.max(np.abs(f)))
    rootpi = np.sqrt(pi)
    def rate_operator(w):
        off = -w/np.sqrt(pi[:-1]*pi[1:])
        return (np.diag((np.r_[w,0.]+np.r_[0.,w])/pi)
                + np.diag(off,1)+np.diag(off,-1))
    k0 = rate_operator(w0)/ginf
    kbar = rate_operator(w0*(1+enhancement*alpha))/ginf
    blocks = np.repeat(k0[None,:,:],M,axis=0)
    for c in range(M):
        v = np.zeros(N+1); v[c] = 1/rootpi[c]; v[c+1] = -1/rootpi[c+1]
        blocks[c] += w0[c]*enhancement/ginf*np.outer(v,v)
    # Auxiliary-major ordering (c,i). G = alpha*1^T-I has unit gap.
    rootq = np.sqrt(alpha)
    qop = np.eye(M)-np.outer(rootq,rootq)
    auxbasis = np.column_stack([rootq,null_space(rootq[None,:])])
    # Orthogonal auxiliary change of basis leaves the visible index untouched.
    # Vrot[a,i,b,j] = sum_c U[c,a] Kc[i,j] U[c,b].
    vrot = np.einsum('ca,cij,cb->aibj',auxbasis,blocks,auxbasis,optimize=True)
    vrot = vrot.reshape(M*(N+1),M*(N+1))
    n = N+1
    A = kbar
    B = vrot[n:,:n]
    C = vrot[n:,n:]
    cfvals, cfvecs = eigh(C,driver='evd')
    bt = cfvecs.T@B
    vrot[:n,:n] = A
    vrot = (vrot+vrot.T)/2
    unitmode = rootpi*f
    mu = float(np.sum((B@unitmode)**2))
    kappa = AMPLITUDE/np.max(np.abs(f))
    density_forcing = np.array([-(k@unitmode)/rootpi+f for k in blocks])
    peak_coefficient = float(0.5*kappa*kappa*np.sum(
        alpha[:,None]*pi[None,:]*density_forcing**2/(1+kappa*f)[None,:]))
    return dict(m=m,pi=pi,w0=w0,alpha=alpha,f=f,p0=p0,ginf=ginf,
                budget=budget,blocks=blocks,qop=qop,U=auxbasis,
                V=vrot,A=A,B=B,C=C,cfvals=cfvals,bt=bt,mu=mu,
                peak_coefficient=peak_coefficient)


def precise_gap(model,gamma):
    """Exact Schur-complement root; no fast-limit approximation.

    For gamma>1, the first two joint eigenvalues lie below the fast block.
    Inertia of the Schur complement identifies its second root as the joint gap.
    """
    def residual(lam):
        resolvent = 1/(gamma+model['cfvals']-lam)
        eff = model['A']-model['bt'].T@(resolvent[:,None]*model['bt'])
        eig = eigh(eff,eigvals_only=True,subset_by_index=[1,1],driver='evr')[0]
        return float(eig-lam)
    g = brentq(residual,0.,1.00000000001,xtol=5e-14,rtol=1e-14)
    return g,abs(residual(g))


def relative_entropy_stable(z):
    """phi(z)=(1+z)log(1+z)-z with stable small-z evaluation."""
    out = np.empty_like(z)
    small = np.abs(z)<1e-3
    t = z[small]
    out[small] = t*t*(0.5+t*(-1/6+t*(1/12+t*(-1/20+t*(1/30-t/42)))))
    t = z[~small]
    out[~small] = (1+t)*np.log1p(t)-t
    return out


def evolution_and_peak(model,gamma,gap):
    n = N+1
    H = model['V'].copy()
    H[n:,n:] += gamma*np.eye((M-1)*n)
    vals,vecs = eigh(H,driver='evd')
    x0 = np.zeros(M*n)
    x0[:n] = (model['p0']-model['pi'])/np.sqrt(model['pi'])
    coeff = vecs.T@x0
    # The equilibrium mode is analytically known; remove its roundoff projection.
    coeff[0] = 0.
    vals[0] = 0.
    chi_initial = float(x0@x0)
    q = model['alpha']; pi = model['pi']; U = model['U']
    def evaluate(times,return_diagnostics=False):
        times = np.atleast_1d(times)
        z = vecs@(coeff[:,None]*np.exp(-vals[:,None]*times[None,:]))
        # The slow coordinates give the visible marginal exactly; fast coordinates
        # give the departure, without subtraction of nearly equal probabilities.
        p = pi[:,None]+np.sqrt(pi)[:,None]*z[:n]
        fast = np.einsum('ca,ait->cit',U[:,1:],z[n:].reshape(M-1,n,-1),optimize=True)
        Y = np.sqrt(q[:,None,None]*pi[None,:,None])*fast
        product = q[:,None,None]*p[None,:,:]
        ratio = Y/product
        assert np.min(ratio)>-1
        departure = np.sum(product*relative_entropy_stable(ratio),axis=(0,1))
        if return_diagnostics:
            return departure,dict(min_density_ratio=float(np.min((product+Y)/(q[:,None,None]*pi[None,:,None]))),
                                  mass_error=float(np.max(np.abs(p.sum(axis=0)-1))),
                                  aux_marginal_error=float(np.max(np.abs(Y.sum(axis=1)))))
        return departure
    # Resolve the initial layer and all subsequent slow relaxation.
    early = np.geomspace(1e-5/gamma,100/gamma,260)
    late = np.geomspace(100/gamma,40,350)
    times = np.unique(np.r_[0.,early,late])
    ds = evaluate(times)
    peaks = np.flatnonzero((ds[1:-1]>=ds[:-2])&(ds[1:-1]>=ds[2:]))+1
    # Include every potentially competitive peak, not just the initial-layer one.
    peaks = peaks[ds[peaks]>=0.5*ds.max()]
    candidates = []
    for k in peaks:
        lo,hi = np.log(times[k-1]),np.log(times[k+1])
        res = minimize_scalar(lambda s:-float(evaluate(np.exp(s))[0]),
                              bounds=(lo,hi),method='bounded',
                              options={'xatol':2e-10})
        candidates.append((-res.fun,np.exp(res.x)))
    assert candidates
    dmax,tpeak = max(candidates)
    # KL(P||p*q) <= KL(P||Pi) <= chi²(P||Pi) <= chi_initial exp(-2 gap t).
    # This certifies that an unobserved peak after the final sample cannot exceed it.
    tail_bound = chi_initial*np.exp(-2*gap*times[-1])
    assert tail_bound < dmax*1e-4
    _,diag = evaluate([0.,tpeak,40.],True)
    diag.update(spectral_gap=float(vals[1]),next_joint_rate=float(vals[2]),
                stationary_eigenvalue_abs=float(abs(eigh(H,eigvals_only=True,subset_by_index=[0,0])[0])),
                tail_KL_bound=float(tail_bound),competing_peaks=len(candidates),
                sampled_points=len(times),chi_initial=chi_initial)
    return dmax,tpeak,diag,times,ds


def independent_peak_check(model,gamma,tpeak):
    """Matrix exponential in the original basis, scaled by Gamma."""
    from scipy.sparse import block_diag,kron,eye,csr_matrix
    pi=model['pi'];q=model['alpha'];n=N+1
    op=block_diag(list(model['blocks']),format='csr')/gamma+kron(csr_matrix(model['qop']),eye(n),format='csr')
    Pi=q[:,None]*pi[None,:]
    h0=(model['p0']/pi-1)[None,:]
    z0=(np.sqrt(Pi)*h0).ravel()
    z=expm_multiply(-op*(gamma*tpeak),z0).reshape(M,n)
    h=z/np.sqrt(Pi)
    hbar=q@h
    product=Pi*(1+hbar)[None,:]
    ratio=(h-hbar[None,:])/(1+hbar)[None,:]
    return float(np.sum(product*relative_entropy_stable(ratio)))


def write_csv(path,rows):
    with path.open('w',newline='') as h:
        writer=csv.DictWriter(h,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)


def main():
    DATA.mkdir(exist_ok=True);AUDIT.mkdir(parents=True,exist_ok=True)
    start=time.monotonic()
    with threadpool_limits(limits=2):
        model=build_model()
        rows=[];diags=[];traces=[]
        for gamma in np.geomspace(1e4,1e8,21):
            gap,resid=precise_gap(model,gamma)
            dmax,tpeak,diag,times,ds=evolution_and_peak(model,gamma,gap)
            row=dict(Gamma_over_g_infty=float(gamma),g_joint_over_g_infty=float(gap),
                     relative_gap_deficit=float(1-gap),peak_departure=float(dmax),
                     t_peak_times_g_infty=float(tpeak),t_peak_times_Gamma=float(tpeak*gamma),
                     gap_asymptote=model['mu']/gamma,
                     departure_asymptote=model['peak_coefficient']/gamma**2)
            diag.update(Gamma_over_g_infty=float(gamma),schur_residual=resid,
                        full_spectrum_gap_error=float(abs(diag['spectral_gap']-gap)))
            if any(np.isclose(gamma,v) for v in [1e4,1e6,1e8]):
                dcheck=independent_peak_check(model,gamma,tpeak)
                diag['independent_expm_peak']=dcheck
                diag['independent_peak_relative_error']=float(abs(dcheck/dmax-1))
                assert abs(dcheck/dmax-1)<2e-4
                traces.extend(dict(Gamma_over_g_infty=float(gamma),t_times_g_infty=float(t),departure=float(d)) for t,d in zip(times,ds))
            rows.append(row);diags.append(diag)
            print(f"gamma={gamma:.6g} deficit={1-gap:.9g} Dmax={dmax:.9g} Gamma*tmax={gamma*tpeak:.6g}",flush=True)
            write_csv(DATA/'finite_rate_hierarchy_N40_M40.csv',rows)
        assert np.all(np.diff([r['g_joint_over_g_infty'] for r in rows])>0)
        assert np.all(np.diff([r['peak_departure'] for r in rows])<0)
        write_csv(DATA/'departure_time_traces.csv',traces)
        write_csv(DATA/'optimal_device_N40.csv',[dict(index=i,magnetization=float(model['m'][i]),pi=float(model['pi'][i]),p_initial=float(model['p0'][i]),gap_eigenfunction=float(model['f'][i]),alpha_edge=float(model['alpha'][i]) if i<N else '',bare_edge_conductance=float(model['w0'][i]) if i<N else '') for i in range(N+1)])
        lg=np.log([r['Gamma_over_g_infty'] for r in rows])
        slope_g=float(np.polyfit(lg[-6:],np.log([r['relative_gap_deficit'] for r in rows[-6:]]),1)[0])
        slope_d=float(np.polyfit(lg[-6:],np.log([r['peak_departure'] for r in rows[-6:]]),1)[0])
        summary=dict(N=N,M=M,beta_J=1.2,h=0,beta_budget=float(model['budget']),
                     g_infty=float(model['ginf']),q_min=float(model['alpha'].min()),q_max=float(model['alpha'].max()),
                     switching_generator='G_ccprime = alpha_c - delta_ccprime (column convention)',
                     preparation='p_i(0)=pi_i*(1+0.2*f_i/max_j|f_j|), sum pi*f=0, sum pi*f^2=1; P(0)=p(0)*alpha',
                     mu2_over_g_infty_squared=model['mu'],peak_KL_asymptotic_coefficient=model['peak_coefficient'],
                     last_decade_gap_slope=slope_g,last_decade_departure_slope=slope_d,
                     all_points=diags,elapsed_seconds=time.monotonic()-start)
        (AUDIT/'numerical_validation.json').write_text(json.dumps(summary,indent=2)+'\n')
        print('LAST_DECADE_SLOPES',slope_g,slope_d,'SECONDS',time.monotonic()-start,flush=True)


if __name__=='__main__':
    main()
    import subprocess, sys
    subprocess.run([sys.executable, str(ROOT/'source'/'generate_figure4_optimal.py')], check=True)


==> anc/source/correct_quantitative_artwork.py <==
"""Apply the two quantitative corrections to the retained Illustrator artwork.

The original EPS files remain unchanged. Called after PDF composition by
prepare_original_figures.py; only the threshold marker and one frozen-current
path are changed. Reapplying to corrected PDFs is harmless.
"""
from pathlib import Path
import math
import re
import fitz
import numpy as np


def save_replacement(doc, path):
    temporary = path.with_name(path.stem + '_repair.pdf')
    doc.save(temporary, deflate=True)
    doc.close()
    temporary.replace(path)


def correct_threshold(path):
    doc = fitz.open(path)
    old = b'3304.74 804.32 m\n3304.74 3308.85 l\nS'
    x = 697.227 + (6380.16 - 697.227) * (math.log10(4 * math.exp(.5)) + 2) / 6
    new = f'{x:.8f} 804.32 m\n{x:.8f} 3308.85 l\nS'.encode('ascii')
    matches = []
    already_corrected = False
    for xref in range(1, doc.xref_length()):
        if not doc.xref_is_stream(xref):
            continue
        stream = doc.xref_stream(xref)
        if old in stream:
            matches.append((xref, stream))
        if new in stream:
            already_corrected = True
    if not matches and already_corrected:
        doc.close()
        return
    if len(matches) != 1:
        raise RuntimeError('Threshold artwork changed; inspect its calibration before repair')
    xref, stream = matches[0]
    doc.update_stream(xref, stream.replace(old, new, 1))
    save_replacement(doc, path)


def correct_frozen_current(path):
    doc = fitz.open(path)
    contents = doc[0].get_contents()
    if len(contents) != 1:
        raise RuntimeError('Current artwork content layout changed')
    xref = contents[0]
    stream = doc.xref_stream(xref).decode('latin1')
    pattern = r'q\n572\.02 1045\.7 m\n.*?0\.800781 0\.344238 1 0\.00115967 K\n.*?\nS\nQ'
    matches = list(re.finditer(pattern, stream, re.S))
    if not matches:
        # Detect the corrected path through its independently known endpoint.
        drawings = doc[0].get_drawings()
        curve = drawings[11]
        endpoint = curve['items'][-1][2]
        t = (endpoint.x - 56.7449) * 4 / (417.111 - 56.7449)
        rate = math.sqrt(math.e)
        expected = rate * (.375 * math.exp(-rate*t) - .275 * math.exp(-3*rate*t))
        measured = (194.045 - endpoint.y) / 152.37
        if abs(measured - expected) > 1e-6:
            raise RuntimeError('Current artwork changed; inspect before repair')
        doc.close()
        return
    if len(matches) != 1:
        raise RuntimeError('Frozen-current path is not unique')
    rate = math.sqrt(math.e)
    times = np.linspace(0, 4, 1001)
    current = rate * (.375*np.exp(-rate*times) - .275*np.exp(-3*rate*times))
    xs = 567.449 + (4171.11-567.449)*times/4
    ys = 1203.05 + 1523.7*current
    commands = '\n'.join(f'{x:.6f} {y:.6f} ' + ('m' if i == 0 else 'l')
                         for i, (x, y) in enumerate(zip(xs, ys)))
    replacement = ('q\n567.449 1112.11 m\n4171.11 1112.11 l\n'
                   '4171.11 3136.36 l\n567.449 3136.36 l\n'
                   '567.449 1112.11 l\nh\nW n\n[ 120 100 ] 0 d\n'
                   '50 w\n1 J\n0.800781 0.344238 1 0.00115967 K\n'
                   + commands + '\nS\nQ')
    match = matches[0]
    doc.update_stream(xref, (stream[:match.start()] + replacement + stream[match.end():]).encode('latin1'))
    save_replacement(doc, path)


def repair_quantitative_figures(root):
    root = Path(root)
    correct_threshold(root/'figures/Figure3_original_corrected.pdf')
    correct_frozen_current(root/'figures/S1a.pdf')


if __name__ == '__main__':
    repair_quantitative_figures(Path(__file__).resolve().parents[1])


==> anc/source/enlarge_figure3_legends.py <==
#!/usr/bin/env python3
"""Enlarge only Figure 3's thirteen small legend labels by five percent.

Run before any global text-color or optical-weight adjustment. The input
backup is retained under figure_source/readability_original, so rerunning
this script is idempotent. Font programs, glyph codes, path operators,
clipping geometry, page boxes, axes and panel labels are unchanged.

Complete BT/ET formula groups receive a local similarity transform. The
long label in panel (b) preserves its original right edge; the label below
it is aligned with its new left edge. The long formula in panel (c) uses
an anchor balancing clearance from both adjacent legend line samples.
"""
from pathlib import Path
import hashlib
import json
import re
import shutil

import fitz
from pypdf.generic import ContentStream, DecodedStreamObject

ROOT = Path(__file__).resolve().parents[1]
NAME = "Figure_3_Revised.pdf"
TARGET = ROOT / "figures" / NAME
ORIGINAL = ROOT / "figure_source" / "readability_original" / NAME
FACTOR = 1.05


def label_text(block):
    stream = DecodedStreamObject()
    stream.set_data(block)
    parts = []
    for args, operator in ContentStream(stream, None).operations:
        if operator not in (b"Tj", b"TJ"):
            continue
        for item in (args[0] if operator == b"TJ" else args):
            if hasattr(item, "original_bytes"):
                parts.append(item.original_bytes.decode("utf-16-be"))
    return "".join(parts)


def main():
    ORIGINAL.parent.mkdir(parents=True, exist_ok=True)
    if not ORIGINAL.exists():
        shutil.copy2(TARGET, ORIGINAL)
    doc = fitz.open(ORIGINAL)
    page_boxes = (tuple(doc[0].mediabox), tuple(doc[0].cropbox))
    fullpage_refs = {item[0] for item in doc[0].get_xobjects()
                     if item[1] == "fullpage"}
    assert len(fullpage_refs) == 1, fullpage_refs
    xref = fullpage_refs.pop()
    raw = doc.xref_stream(xref)
    block_pattern = re.compile(rb"\bBT\b.*?\bET\b", re.S)

    # Anchors are in the label's local coordinates, after its existing
    # translation. They preserve existing label ends or near-left anchors.
    adjustments = {
        "gaut/g∞aut": (-1.6617178, 0.0),
        "goptst/g∞aut": (-1.72494877, 0.0),
        "Γc/g0": (-0.62975832, 0.0),
        "̃Dmax/maxΓ̃Dmax": (0.0, 0.0),
        "Γ/g0=1": (-1.39895765, 0.0),
        "Γ/g0=10": (-1.3600852, 0.0),
        "Γ/g0=100": (-1.33118005, 0.0),
        "Optimal frozen": (45.6084, 0.0),
        "Fast limit": (-1.8648, -2.32452),
        "(g∞aut−gaut(Γ))/g0": (10.3, 0.0),
        "̃Dmax": (0.0, 0.0),
        "Γ−1": (-0.39405062, 0.0),
        "Γ−2": (-0.39405062, 0.0),
    }
    seen = []

    def transform(match):
        block = match.group(0)
        if b"7.2 Tf" not in block:
            return block
        text = label_text(block)
        assert text in adjustments, text
        anchor_x, shift_x = adjustments[text]
        tx = (1.0 - FACTOR) * anchor_x + shift_x
        seen.append({"label": text, "scale": FACTOR,
                     "anchor_x": anchor_x, "shift_x": shift_x,
                     "translation_x": tx})
        return (f"q\n{FACTOR:.8f} 0 0 {FACTOR:.8f} {tx:.8f} 0 cm\n"
                .encode() + block + b"\nQ")

    result = block_pattern.sub(transform, raw)
    assert len(seen) == len(adjustments) == 13
    assert {item["label"] for item in seen} == set(adjustments)
    # Removing only the transformations we introduced recovers the entire
    # original vector content byte-for-byte, including all graph paths.
    inverse_pattern = re.compile(
        rb"q\n1\.05000000 0 0 1\.05000000 [-0-9.]+ 0 cm\n"
        rb"(BT\b.*?\bET)\nQ", re.S)
    assert inverse_pattern.sub(lambda m: m.group(1), result) == raw
    doc.update_stream(xref, result)
    tmp = TARGET.with_name(TARGET.stem + "_legend_size_tmp.pdf")
    doc.save(tmp, deflate=True)
    doc.close()
    check = fitz.open(tmp)
    assert (tuple(check[0].mediabox), tuple(check[0].cropbox)) == page_boxes
    check.close()
    tmp.replace(TARGET)
    audit = ROOT / "audit" / "figure3_legend_size.json"
    audit.parent.mkdir(parents=True, exist_ok=True)
    audit.write_text(json.dumps({
        "input_sha256": hashlib.sha256(ORIGINAL.read_bytes()).hexdigest(),
        "modified_content_xref": xref,
        "labels": seen,
        "base_legend_font_size_before_pt": 7.2,
        "base_legend_font_size_after_pt": 7.2 * FACTOR,
        "axes_panel_labels_fonts_colors_and_paths": "unchanged",
        "page_boxes": page_boxes,
    }, ensure_ascii=False, indent=2) + "\n")
    print(f"Enlarged {len(seen)} Figure 3 legend labels by 5%.")


if __name__ == "__main__":
    main()


==> anc/source/figure_subscript_spacing_audit.json <==
[
  {
    "filename": "figS4c_reproduced_relaxation.pdf",
    "before_sha256": "614608a18a2356b9c26be94c9cbc42a556ede12a49e45c740f149f1a19951efc",
    "changes": [
      {
        "old": "(\\000g) Tj\n2.73309263 -1.4765625 Td",
        "new": "(\\000g) Tj\n4.55 -1.4765625 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n3.21530825 -1.4765625 Td",
        "new": "(\\000g) Tj\n4.55 -1.4765625 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n2.86593239 -1.4765625 Td",
        "new": "(\\000g) Tj\n4.55 -1.4765625 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 17,
    "stroke_blocks_after": 17,
    "pagebox": [
      0.0,
      0.0,
      225.8560028076172,
      176.33932495117188
    ],
    "after_sha256": "e73058885ab71da632c056a90d704ddd0e062d497e058517003b214593c9e883"
  },
  {
    "filename": "FigS6d_Curie_Weiss_to1e5_raw_scaling_labeled.pdf",
    "before_sha256": "53b92ad0aa1d90f8e5e964ec0d1441b19c810c3f5c746ab2b86c777b93067e3c",
    "changes": [
      {
        "old": "(\\000g) Tj\n3.90189671 -1.4765625 Td",
        "new": "(\\000g) Tj\n4.8 -1.4765625 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n5.36609919 -1.96875 Td",
        "new": "(\\000g) Tj\n6.10 -1.96875 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 17,
    "stroke_blocks_after": 17,
    "pagebox": [
      0.0,
      0.0,
      290.1893615722656,
      208.64349365234375
    ],
    "after_sha256": "b5f797b77155378713589d08562b3934240f8b975bf27e27d11fe9ff19b78426"
  },
  {
    "filename": "figS4d_reproduced_scaling.pdf",
    "before_sha256": "b9dd84ddd289af99cb101e8f26779adf575f26417339f145be0b3f638b41305f",
    "changes": [
      {
        "old": "(\\000g) Tj\n4.5810691 -1.640625 Td",
        "new": "(\\000g) Tj\n5.15 -1.640625 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 19,
    "stroke_blocks_after": 19,
    "pagebox": [
      0.0,
      0.0,
      234.2153778076172,
      178.57369995117188
    ],
    "after_sha256": "a11ed66b438ef2dda981a94605dd49a3a09a7f777acd5ff1a0cf6eb839e9074e"
  },
  {
    "filename": "Figure_S_CW_Two_Configuration.pdf",
    "before_sha256": "1e093bc6ed4997ae20c75be45ba33058ffe4133dd209fe5f953fb289691fe862",
    "changes": [
      {
        "old": "(\\000g) Tj\n4.07758731 -1.4765625 Td",
        "new": "(\\000g) Tj\n4.8 -1.4765625 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 12,
    "stroke_blocks_after": 12,
    "pagebox": [
      0.0,
      0.0,
      248.39999389648438,
      115.19999694824219
    ],
    "after_sha256": "14de4e8a3563bebc158b68f1f1c53165d8995597ecfcd021e2a56d344c01a0c6",
    "png_sibling_regenerated": true
  },
  {
    "filename": "Figure_2_Revised.pdf",
    "before_sha256": "1d18d1a73b54eb2811d856173173d630083fd79e40abcc2919810834878d084d",
    "changes": [
      {
        "old": "(\\000g) Tj\n3.31140144 -1.059375 Td",
        "new": "(\\000g) Tj\n3.9 -1.059375 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 61,
    "stroke_blocks_after": 61,
    "pagebox": [
      0.0,
      0.0,
      492.6000061035156,
      160.0
    ],
    "after_sha256": "47fd108364c94bfd7be2b026fd87823bdbe28c68d59db5106eb62565717ac327"
  },
  {
    "filename": "Figure_3_Revised.pdf",
    "before_sha256": "907d696b39a3ff2087c9a218c3bddbdba64e506bc1381bc8c71fc66a82310a6d",
    "changes": [
      {
        "old": "(\\000g) Tj\n3.49126319 -1.059375 Td",
        "new": "(\\000g) Tj\n4.05 -1.059375 Td",
        "occurrences": 2
      },
      {
        "old": "(\\000g) Tj\n2.70275022 -0.928125 Td",
        "new": "(\\000g) Tj\n3.6 -0.928125 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n2.81644448 -0.928125 Td",
        "new": "(\\000g) Tj\n3.6 -0.928125 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n2.66005559 -0.928125 Td",
        "new": "(\\000g) Tj\n3.6 -0.928125 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000g) Tj\n2.54376641 -0.928125 Td",
        "new": "(\\000g) Tj\n3.6 -0.928125 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000t) Tj\n0.72032674 0.928125 Td",
        "new": "(\\000t) Tj\n2.21056 0.928125 Td",
        "occurrences": 1
      },
      {
        "old": "-2.91962575 0.265625 Td",
        "new": "-4.40985901 0.265625 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 49,
    "stroke_blocks_after": 49,
    "pagebox": [
      0.0,
      0.0,
      248.39999389648438,
      345.6000061035156
    ],
    "after_sha256": "8cbcc816db77245d8923f713129785b935e0c7e8c3b76a49b915bb48072c620d"
  },
  {
    "filename": "Figure_4_Revised.pdf",
    "before_sha256": "63745dc3f85f42b6144255800a3ca3caf80ef639929e3e26de3e4bce2e82d5a7",
    "changes": [
      {
        "old": "(\\000g) Tj\n3.47589391 -1.059375 Td",
        "new": "(\\000g) Tj\n4.05 -1.059375 Td",
        "occurrences": 1
      },
      {
        "old": "(\\000t) Tj\n0.07100653 1.059375 Td",
        "new": "(\\000t) Tj\n2.45 1.059375 Td",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 32,
    "stroke_blocks_after": 32,
    "pagebox": [
      0.0,
      0.0,
      248.39999389648438,
      266.3999938964844
    ],
    "after_sha256": "0fc021be94adb39945dc68ccd8d6a4409652e5027e90878f16f725b5ba4400d5",
    "png_sibling_regenerated": true
  },
  {
    "filename": "Figure_S_Continuous_Comparison.pdf",
    "before_sha256": "c9892fde20a2c62f4f1be36c6b51ddc268e2556863f3bfa7761afe78008fa53c",
    "changes": [
      {
        "old": "3.2900997 3.4453126 Td <0032>",
        "new": "5.47 3.4453126 Td <0032>",
        "occurrences": 1
      },
      {
        "old": "-.5873899 -5.90625 Td <0078>",
        "new": "-2.7672902 -5.90625 Td <0078>",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 23,
    "stroke_blocks_after": 23,
    "pagebox": [
      0.0,
      0.0,
      248.39999389648438,
      115.0
    ],
    "after_sha256": "6086e7a7dec0e4b2393cefb7fbb410e059bc3d5d12368229f3c7bafb2ca7564a",
    "png_sibling_regenerated": true
  },
  {
    "filename": "figS_fp_pinned_scan.pdf",
    "before_sha256": "9531f346f4b5d103da7f6e114c95e1997db45589e7e23e1fefd57e84062f9f83",
    "changes": [
      {
        "old": "4.5452797 4.9765627 Td <0032>",
        "new": "7.4375 4.9765627 Td <0032>",
        "occurrences": 1
      },
      {
        "old": "-.8480122 -8.53125 Td <0078>",
        "new": "-3.7402325 -8.53125 Td <0078>",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 20,
    "stroke_blocks_after": 20,
    "pagebox": [
      0.0,
      0.0,
      224.18463134765625,
      173.33026123046875
    ],
    "after_sha256": "0486000bd633e535652befc0ab0bc5560579c885c6230ecf87c77bab29ce13b3"
  },
  {
    "filename": "figS_fp_mobility_scan.pdf",
    "before_sha256": "c343d67d6a29ab649ff5643fce2fbcf475c54d2b0f90ff90b4d4ba9b42b2c099",
    "changes": [
      {
        "old": "4.5452797 4.9765627 Td <0032>",
        "new": "7.4375 4.9765627 Td <0032>",
        "occurrences": 1
      },
      {
        "old": "-.8480122 -8.53125 Td <0078>",
        "new": "-3.7402325 -8.53125 Td <0078>",
        "occurrences": 1
      }
    ],
    "non_text_stream_bytes_unchanged": true,
    "stroke_blocks_before": 19,
    "stroke_blocks_after": 19,
    "pagebox": [
      0.0,
      0.0,
      223.07525634765625,
      184.91078186035156
    ],
    "after_sha256": "b3b9fd67104ec19928349abe766afdc256421d75d69b17712611780eae9a4346"
  }
]


==> anc/source/finish_figure_text.py <==
#!/usr/bin/env python3
"""Gently strengthen figure lettering, preserving regular fonts and all paths.

Run from the complete manuscript project, after any figure-label regeneration.
Only text objects in the active figure PDFs are touched. Neutral lettering is
black; semantic colors retain their hue at 92% of their previous RGB values.
A 0.45%-of-em text stroke optically compensates for reduction in the Letter.
The surrounding graphics state is restored after every text object. Existing
curve paths, line widths, boxes, clipping, and font programs are not modified.
"""
from pathlib import Path
import copy
import json
import re

import fitz
from pypdf.generic import ContentStream, DecodedStreamObject

ROOT = Path(__file__).resolve().parents[1]
MARK = b"% Figure text readability: regular fonts, 0.0045em optical stroke\n"
BLOCK = re.compile(rb"\bBT\b.*?\bET\b", re.S)
NUMBER = rb"[-+]?(?:\d+\.?\d*|\.\d+)"
INNER_COLOR = re.compile(rb"(?<!\S)(" + NUMBER + rb"(?:\s+" + NUMBER + rb"){0,3})\s+(rg|g|k)(?!\S)")


def rgb_from(op, args):
    values = list(map(float, args))
    if op == b"g":
        return (values[0],) * 3
    if op == b"rg":
        return tuple(values)
    c, m, y, k = values
    return (1 - min(1, c + k), 1 - min(1, m + k), 1 - min(1, y + k))


def adjusted(rgb):
    if max(rgb) - min(rgb) < 1e-5:
        return (0.0, 0.0, 0.0) if sum(rgb) / 3 < 0.75 else rgb
    return tuple(0.92 * c for c in rgb)


def color_commands(rgb):
    value = " ".join(f"{c:.7f}" for c in rgb).encode()
    return value + b" rg\n" + value + b" RG\n"


def transform(raw):
    if MARK in raw or not BLOCK.search(raw):
        return raw, 0
    obj = DecodedStreamObject()
    obj.set_data(raw)
    ops = ContentStream(obj, None).operations
    state = {"fill": (0.0, 0.0, 0.0), "size": 10.0}
    stack, groups = [], []
    current = None
    for args, op in ops:
        if op == b"q":
            stack.append(copy.deepcopy(state))
        elif op == b"Q":
            if stack:
                state = stack.pop()
        elif op in (b"rg", b"g", b"k"):
            state["fill"] = rgb_from(op, args)
        elif op == b"Tf":
            state["size"] = float(args[1])
            if current is not None:
                current["sizes"].append(state["size"])
        elif op == b"BT":
            current = {"fill": state["fill"], "sizes": [], "fallback": state["size"]}
        elif op == b"ET":
            groups.append(current)
            current = None
    matches = list(BLOCK.finditer(raw))
    assert len(matches) == len(groups), "Text-object parser disagreement"
    output, cursor = [], 0
    for match, group in zip(matches, groups):
        block = match.group()
        modes = re.findall(rb"(?<!\S)(\d+)\s+Tr\b", block)
        assert all(int(v) in (0, 2) for v in modes), "Unexpected clipping/invisible text"
        block = re.sub(rb"(?<!\S)\d+\s+Tr\b", b"2 Tr", block)
        def inner(match):
            nums, op = match.groups()
            return color_commands(adjusted(rgb_from(op, nums.split()))).rstrip()
        block = INNER_COLOR.sub(inner, block)
        size = max(group["sizes"], default=group["fallback"])
        pre = b"q\n" + color_commands(adjusted(group["fill"]))
        pre += f"{0.0045 * size:.7f} w\n".encode()
        block = block[:2] + b"\n2 Tr\n" + block[2:]
        output.extend([raw[cursor:match.start()], pre, block, b"\nQ"])
        cursor = match.end()
    output.append(raw[cursor:])
    return MARK + b"".join(output), len(matches)


def update(path):
    doc = fitz.open(path)
    before = [page.get_text() for page in doc]
    drawings = [page.get_drawings() for page in doc]
    contents = {xref for page in doc for xref in page.get_contents()}
    contents.update(x for x in range(1, doc.xref_length())
                    if doc.xref_get_key(x, "Subtype")[1] == "/Form")
    count = 0
    for xref in sorted(contents):
        if not doc.xref_is_stream(xref):
            continue
        raw = doc.xref_stream(xref)
        new, n = transform(raw)
        if n:
            doc.update_stream(xref, new)
            count += n
    temp = path.with_suffix(".readability.pdf")
    doc.save(temp, garbage=4, deflate=True)
    doc.close()
    with fitz.open(temp) as check:
        assert [page.get_text() for page in check] == before, f"Text changed: {path.name}"
        # Text rendering adds display-list sequence entries; compare geometry/style.
        def cleaned(items):
            return [{k: v for k, v in item.items() if k not in ("seqno",)} for item in items]
        assert all(cleaned(page.get_drawings()) == cleaned(old)
                   for page, old in zip(check, drawings)), f"Paths changed: {path.name}"
    temp.replace(path)
    png = path.with_suffix(".png")
    if png.exists():
        with fitz.open(path) as check:
            check[0].get_pixmap(dpi=400, alpha=False).save(png)
    return {"figure": path.name, "text_objects": count,
            "regular_font_preserved": True, "text_preserved": True,
            "drawing_paths_preserved": True}


if __name__ == "__main__":
    tex = (ROOT / "main.tex").read_text() + (ROOT / "SM.tex").read_text()
    names = sorted(set(re.findall(r"\\includegraphics(?:\[[^]]*\])?\{([^}]+)\}", tex)))
    report = [update(ROOT / "figures" / name) for name in names]
    (ROOT / "audit" / "figure_readability_text.json").write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


==> anc/source/fix_figure_subscript_spacing.py <==
#!/usr/bin/env python3
"""Repair visually confirmed pre-existing math-label collisions in 10 PDFs.

Run after regularize_figure_fonts.py. This is a targeted PDF text-coordinate
patch: it preserves the font, size, baseline, text contrast enhancement, and
every non-text graphic command. No numerical calculations are rerun.

The earlier font replacement retained several shorter original glyph advances.
Correct only confirmed g/0 contacts, aut/parenthesis contacts, and ell/2 contacts.
Ordinary italic r_0 and w_0 have visible white space and remain untouched.
Fig. 3(c)'s long formula keeps its original right edge; its leftward shift fits
the existing space after the legend line. For ell^2, shift only the superscript
and compensate the subsequent advance, leaving all other characters fixed.
The operation is idempotent and fails rather than matching an unexpected PDF.
"""
from pathlib import Path
import hashlib
import json
import re
import fitz

FIGURES = Path(__file__).resolve().parents[1] / "figures"
PATCHES = {
    "figS4c_reproduced_relaxation.pdf": [
        (b"(\\000g) Tj\n2.73309263 -1.4765625 Td", b"(\\000g) Tj\n4.55 -1.4765625 Td"),
        (b"(\\000g) Tj\n3.21530825 -1.4765625 Td", b"(\\000g) Tj\n4.55 -1.4765625 Td"),
        (b"(\\000g) Tj\n2.86593239 -1.4765625 Td", b"(\\000g) Tj\n4.55 -1.4765625 Td"),
    ],
    "FigS6d_Curie_Weiss_to1e5_raw_scaling_labeled.pdf": [
        (b"(\\000g) Tj\n3.90189671 -1.4765625 Td", b"(\\000g) Tj\n4.8 -1.4765625 Td"),
        (b"(\\000g) Tj\n5.36609919 -1.96875 Td", b"(\\000g) Tj\n6.10 -1.96875 Td"),
    ],
    "figS4d_reproduced_scaling.pdf": [
        (b"(\\000g) Tj\n4.5810691 -1.640625 Td", b"(\\000g) Tj\n5.15 -1.640625 Td"),
    ],
    "Figure_S_CW_Two_Configuration.pdf": [
        (b"(\\000g) Tj\n4.07758731 -1.4765625 Td", b"(\\000g) Tj\n4.8 -1.4765625 Td"),
    ],
    "Figure_2_Revised.pdf": [
        (b"(\\000g) Tj\n3.31140144 -1.059375 Td", b"(\\000g) Tj\n3.9 -1.059375 Td"),
    ],
    "Figure_3_Revised.pdf": [
        # Two axes, panel (a) and panel (c).
        (b"(\\000g) Tj\n3.49126319 -1.059375 Td", b"(\\000g) Tj\n4.05 -1.059375 Td"),
        # Panel (a), Gamma_c / g_0 legend.
        (b"(\\000g) Tj\n2.70275022 -0.928125 Td", b"(\\000g) Tj\n3.6 -0.928125 Td"),
        # Panel (b), the three Gamma/g_0 legends.
        (b"(\\000g) Tj\n2.81644448 -0.928125 Td", b"(\\000g) Tj\n3.6 -0.928125 Td"),
        (b"(\\000g) Tj\n2.66005559 -0.928125 Td", b"(\\000g) Tj\n3.6 -0.928125 Td"),
        (b"(\\000g) Tj\n2.54376641 -0.928125 Td", b"(\\000g) Tj\n3.6 -0.928125 Td"),
        # Panel (c), t of aut / left parenthesis. Offset first Td to hold right edge.
        (b"(\\000t) Tj\n0.72032674 0.928125 Td", b"(\\000t) Tj\n2.21056 0.928125 Td"),
        (b"-2.91962575 0.265625 Td", b"-4.40985901 0.265625 Td"),
    ],
    "Figure_4_Revised.pdf": [
        (b"(\\000g) Tj\n3.47589391 -1.059375 Td", b"(\\000g) Tj\n4.05 -1.059375 Td"),
        (b"(\\000t) Tj\n0.07100653 1.059375 Td", b"(\\000t) Tj\n2.45 1.059375 Td"),
    ],
    "Figure_S_Continuous_Comparison.pdf": [
        (b"3.2900997 3.4453126 Td <0032>", b"5.47 3.4453126 Td <0032>"),
        (b"-.5873899 -5.90625 Td <0078>", b"-2.7672902 -5.90625 Td <0078>"),
    ],
    "figS_fp_pinned_scan.pdf": [
        (b"4.5452797 4.9765627 Td <0032>", b"7.4375 4.9765627 Td <0032>"),
        (b"-.8480122 -8.53125 Td <0078>", b"-3.7402325 -8.53125 Td <0078>"),
    ],
    "figS_fp_mobility_scan.pdf": [
        (b"4.5452797 4.9765627 Td <0032>", b"7.4375 4.9765627 Td <0032>"),
        (b"-.8480122 -8.53125 Td <0078>", b"-3.7402325 -8.53125 Td <0078>"),
    ],
}


def patch(filename, pairs):
    path = FIGURES / filename
    doc = fitz.open(path)
    assert len(doc) == 1, filename
    # Include nested Form XObjects, but never inspect or rewrite font streams.
    stream_ids = sorted(set(doc[0].get_contents() + [x[0] for x in doc[0].get_xobjects()]))
    original = {x: doc.xref_stream(x) for x in stream_ids}
    streams = original.copy()
    changes = []
    for old, new in pairs:
        count = sum(s.count(old) for s in streams.values())
        if count == 0:
            assert any(new in s for s in streams.values()), (filename, old)
            continue
        expected = 2 if old == b"(\\000g) Tj\n3.49126319 -1.059375 Td" else 1
        assert count == expected, (filename, old, count)
        streams = {x: s.replace(old, new) for x, s in streams.items()}
        changes.append({"old": old.decode(), "new": new.decode(), "occurrences": count})
    strip = lambda s: re.sub(rb"BT\b.*?\bET", b"TEXT", s, flags=re.S)
    assert all(strip(original[x]) == strip(streams[x]) for x in stream_ids)
    record = {
        "filename": filename,
        "before_sha256": hashlib.sha256(path.read_bytes()).hexdigest(),
        "changes": changes,
        "non_text_stream_bytes_unchanged": True,
        "stroke_blocks_before": sum(s.count(b"2 Tr") for s in original.values()),
        "stroke_blocks_after": sum(s.count(b"2 Tr") for s in streams.values()),
        "pagebox": list(doc[0].mediabox),
    }
    if changes:
        for x in stream_ids:
            if streams[x] != original[x]: doc.update_stream(x, streams[x])
        tmp = path.with_suffix(".spacing.tmp.pdf")
        doc.save(tmp, deflate=True)
        doc.close()
        tmp.replace(path)
        print(f"{filename}: {sum(c['occurrences'] for c in changes)} text advances corrected")
    else:
        doc.close()
        print(f"{filename}: already corrected")
    record["after_sha256"] = hashlib.sha256(path.read_bytes()).hexdigest()
    # Keep a supplied raster sibling synchronized without creating new ones.
    if path.with_suffix('.png').exists() and changes:
        d = fitz.open(path)
        d[0].get_pixmap(matrix=fitz.Matrix(4, 4)).save(path.with_suffix('.png'))
        d.close()
        record['png_sibling_regenerated'] = True
    return record


if __name__ == "__main__":
    audit = [patch(name, replacements) for name, replacements in PATCHES.items()]
    destination = Path(__file__).with_name('figure_subscript_spacing_audit.json')
    # An idempotence check should not erase the preceding nonempty audit.
    if any(r['changes'] for r in audit):
        destination.write_text(json.dumps(audit, indent=2) + '\n')


==> anc/source/generate_curie_weiss_figures.py <==
#!/usr/bin/env python3
"""Generate the globally certified Curie--Weiss extension.

The two frozen profiles use equal additive transition-state free-energy budgets.
The static benchmark is obtained by optimizing over every nonnegative edgewise
barrier-lowering profile with the same total budget.
"""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import csv
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.linalg import eigh
from scipy.optimize import minimize
from scipy.special import gammaln

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

BETA = 1.0
J = 1.2
HFIELD = 0.0
GAMMA0 = 1.0
DELTA0 = 2.5
SIGMA = 0.15
MC_FRAC = 0.25
QSTAR = np.array([0.5, 0.5])
RNG = np.random.default_rng(20260812)

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 7.4,
    "axes.labelsize": 7.5,
    "xtick.labelsize": 6.6,
    "ytick.labelsize": 6.6,
    "legend.fontsize": 6.0,
    "axes.linewidth": 0.72,
    "lines.linewidth": 1.5,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
RED = "#D04A35"
PURPLE = "#7656A5"
DARK = "#263545"
GRAY = "#A8ADB4"


@dataclass
class CWModel:
    N: int
    m: np.ndarray
    pi: np.ndarray
    delta_a: np.ndarray
    delta_b: np.ndarray
    R0: np.ndarray
    RA: np.ndarray
    RB: np.ndarray


def symmetrize(generator: np.ndarray, stationary: np.ndarray) -> np.ndarray:
    root = np.sqrt(stationary)
    out = (generator * root[np.newaxis, :]) / root[:, np.newaxis]
    return 0.5 * (out + out.T)


def spectral_gap(generator: np.ndarray, stationary: np.ndarray) -> float:
    vals = np.sort(eigh(symmetrize(generator, stationary), eigvals_only=True))[::-1]
    return -float(vals[1])


def build_model(N: int) -> CWModel:
    m = np.arange(-N, N + 1, 2, dtype=float)
    energy = -J * m**2 / (2.0 * N) - HFIELD * m
    log_mult = (
        gammaln(N + 1)
        - gammaln((N + m) / 2.0 + 1.0)
        - gammaln((N - m) / 2.0 + 1.0)
    )
    log_pi = log_mult - BETA * energy
    log_pi -= np.max(log_pi)
    pi = np.exp(log_pi)
    pi /= np.sum(pi)

    delta_energy = energy[1:] - energy[:-1]
    forward = (N - m[:-1]) * GAMMA0 / 2.0 * np.exp(-BETA * delta_energy / 2.0)
    reverse = (N + m[:-1] + 2.0) * GAMMA0 / 2.0 * np.exp(+BETA * delta_energy / 2.0)

    edge_center = m[:-1] + 1.0
    m_c = MC_FRAC * N
    width = SIGMA * N
    delta_a = DELTA0 * np.exp(-(edge_center + m_c) ** 2 / (2.0 * width**2))
    delta_b = DELTA0 * np.exp(-(edge_center - m_c) ** 2 / (2.0 * width**2))

    def generator(delta: np.ndarray) -> np.ndarray:
        rate_factor = np.exp(BETA * delta)
        n = N + 1
        R = np.zeros((n, n), dtype=float)
        for k in range(n - 1):
            R[k + 1, k] = forward[k] * rate_factor[k]
            R[k, k + 1] = reverse[k] * rate_factor[k]
        R[np.diag_indices(n)] = -np.sum(R, axis=0)
        return R

    R0 = generator(np.zeros(N))
    RA = generator(delta_a)
    RB = generator(delta_b)

    db_error = max(
        np.max(np.abs(R0[1:, :-1].diagonal() * pi[:-1] - R0[:-1, 1:].diagonal() * pi[1:])),
        np.max(np.abs(RA[1:, :-1].diagonal() * pi[:-1] - RA[:-1, 1:].diagonal() * pi[1:])),
        np.max(np.abs(RB[1:, :-1].diagonal() * pi[:-1] - RB[:-1, 1:].diagonal() * pi[1:])),
    )
    if db_error > 1.0e-10:
        raise RuntimeError(f"Detailed-balance check failed for N={N}: {db_error}")

    return CWModel(N, m, pi, delta_a, delta_b, R0, RA, RB)


def static_generator(model: CWModel, delta: np.ndarray) -> np.ndarray:
    N = model.N
    factor = np.exp(BETA * delta)
    R = np.zeros_like(model.R0)
    for k in range(N):
        R[k + 1, k] = model.R0[k + 1, k] * factor[k]
        R[k, k + 1] = model.R0[k, k + 1] * factor[k]
    R[np.diag_indices(N + 1)] = -np.sum(R, axis=0)
    return R


def gap_and_gradient(model: CWModel, delta: np.ndarray) -> tuple[float, np.ndarray]:
    R = static_generator(model, delta)
    S = symmetrize(R, model.pi)
    vals, vecs = eigh(S)
    order = np.argsort(vals)[::-1]
    lam = float(vals[order[1]])
    u = vecs[:, order[1]]
    grad = np.zeros(model.N)
    for k in range(model.N):
        dR = np.zeros_like(R)
        dR[k + 1, k] = R[k + 1, k]
        dR[k, k + 1] = R[k, k + 1]
        dR[k, k] = -R[k + 1, k]
        dR[k + 1, k + 1] = -R[k, k + 1]
        grad[k] = -float(u @ symmetrize(dR, model.pi) @ u)
    return -lam, BETA * grad


def optimize_static(model: CWModel) -> tuple[float, np.ndarray, list[float]]:
    budget = float(np.sum(model.delta_a))
    starts = [
        0.5 * (model.delta_a + model.delta_b),
        np.full(model.N, budget / model.N),
        model.delta_a.copy(),
        model.delta_b.copy(),
    ]
    for _ in range(4):
        z = RNG.exponential(size=model.N)
        starts.append(budget * z / z.sum())

    constraint = {
        "type": "eq",
        "fun": lambda x: float(np.sum(x) - budget),
        "jac": lambda x: np.ones_like(x),
    }
    values: list[float] = []
    solutions: list[np.ndarray] = []
    for x0 in starts:
        x0 = np.maximum(x0, 0.0)
        x0 *= budget / np.sum(x0)
        result = minimize(
            lambda x: -gap_and_gradient(model, x)[0],
            x0,
            jac=lambda x: -gap_and_gradient(model, x)[1],
            bounds=[(0.0, None)] * model.N,
            constraints=[constraint],
            method="SLSQP",
            options={"ftol": 1.0e-14, "maxiter": 5000, "disp": False},
        )
        if not result.success:
            raise RuntimeError(f"Static optimization failed for N={model.N}: {result.message}")
        values.append(float(-result.fun))
        solutions.append(np.asarray(result.x))

    best = int(np.argmax(values))
    spread = max(values) - min(values)
    if spread > 2.0e-7 * max(values):
        raise RuntimeError(
            f"Multi-start static optimization did not converge consistently for N={model.N}: "
            f"relative spread={spread/max(values):.3e}"
        )
    return values[best], solutions[best], values


def save(fig: plt.Figure, filename: str) -> None:
    fig.savefig(FIG / filename, bbox_inches="tight", pad_inches=0.025)
    if filename.endswith(".pdf"):
        fig.savefig(FIG / filename.replace(".pdf", ".png"), bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)


def panel_label(ax: plt.Axes, label: str, *, fontsize: float = 8.0) -> None:
    """Place a panel label just outside the upper-left plot border."""
    ax.text(0.0, 1.025, label, transform=ax.transAxes,
            ha="left", va="bottom", fontweight="bold",
            fontsize=fontsize, clip_on=False)


def binary_generator() -> np.ndarray:
    return np.array([[-0.5, 0.5], [0.5, -0.5]], dtype=float)


def joint_generator(model: CWModel, switching_bandwidth: float) -> np.ndarray:
    n = model.N + 1
    L = np.zeros((2 * n, 2 * n), dtype=float)
    L[0::2, 0::2] = model.RA
    L[1::2, 1::2] = model.RB
    G = binary_generator()
    for i in range(n):
        L[2 * i : 2 * i + 2, 2 * i : 2 * i + 2] += switching_bandwidth * G
    return L


def target_data(model: CWModel) -> tuple[float, np.ndarray]:
    Reff = 0.5 * (model.RA + model.RB)
    vals, vecs = eigh(symmetrize(Reff, model.pi))
    order = np.argsort(vals)[::-1]
    vals, vecs = vals[order], vecs[:, order]
    u = vecs[:, 1]
    if u[np.argmax(np.abs(u))] < 0:
        u = -u
    return -float(vals[1]), u


def finite_bandwidth_point(
    model: CWModel,
    switching_bandwidth: float,
    g0: float,
    g_infty: float,
    target_system_mode: np.ndarray,
) -> tuple[float, float, float]:
    n = model.N + 1
    pi_joint = np.kron(model.pi, QSTAR)
    L = joint_generator(model, switching_bandwidth)
    vals, vecs = eigh(symmetrize(L, pi_joint))
    order = np.argsort(vals)[::-1]
    vals, vecs = vals[order], vecs[:, order]

    target = np.kron(target_system_mode, np.sqrt(QSTAR))
    overlaps = np.abs(vecs.T @ target)
    overlaps[0] = -1.0
    branch = int(np.argmax(overlaps))
    g_branch = -float(vals[branch])

    # Product preparation with a small amplitude along the target slow mode.
    # This isolates the system-like branch and exposes its asymptotic auxiliary
    # departure without contamination from faster system modes.
    right_mode = np.sqrt(model.pi) * target_system_mode
    nonzero = np.abs(right_mode) > 1.0e-15
    alpha_max = np.min(model.pi[nonzero] / np.abs(right_mode[nonzero]))
    p0 = model.pi + 0.20 * alpha_max * right_mode
    p0 = np.maximum(p0, 1.0e-300)
    p0 /= np.sum(p0)
    P0 = np.kron(p0, QSTAR)
    x0 = P0 / np.sqrt(pi_joint)
    coeff = vecs.T @ x0

    tmax = 12.0 / g0
    early_start = max(1.0e-10, 1.0e-5 / max(switching_bandwidth, 1.0))
    early_stop = min(tmax, 30.0 / max(switching_bandwidth, 1.0e-12))
    early = np.geomspace(early_start, max(early_start * 1.001, early_stop), 170)
    times = np.unique(np.concatenate(([0.0], early, np.linspace(0.0, tmax, 480))))
    times = times[(times >= 0.0) & (times <= tmax)]

    transformed = vecs @ (np.exp(np.outer(vals, times)) * coeff[:, np.newaxis])
    probabilities = np.sqrt(pi_joint)[:, np.newaxis] * transformed
    probabilities = np.maximum(probabilities, 1.0e-300)
    probabilities /= np.sum(probabilities, axis=0, keepdims=True)

    joint = probabilities.reshape(n, 2, -1)
    system = np.sum(joint, axis=1)
    product = system[:, np.newaxis, :] * QSTAR[np.newaxis, :, np.newaxis]
    departure = np.sum(joint * np.log(joint / product), axis=(0, 1))
    return g_infty - g_branch, float(np.max(departure)), float(overlaps[branch])


def main() -> None:
    # Physical panels at N=100.
    model100 = build_model(100)
    shifted = -np.log(model100.pi / np.max(model100.pi))
    fig, ax = plt.subplots(figsize=(4.35, 3.25))
    fig.subplots_adjust(top=0.82)
    ax.plot(model100.m / model100.N, shifted, color=DARK)
    for x, label, color in [(-MC_FRAC, r"$A$", BLUE), (MC_FRAC, r"$B$", ORANGE)]:
        ax.axvline(x, ls="--", lw=1.0, color=color)
        ax.text(x, 0.83 * np.max(shifted), label, ha="center", va="center", color=color)
    ax.set_xlabel(r"magnetization $m/N$")
    ax.set_ylabel(r"$-\ln[\pi_N(m)/\max_m\pi_N(m)]$")
    panel_label(ax, "(a)")
    save(fig, "FigS6a_Curie_Weiss_N100_final.pdf")

    edge_x = (model100.m[:-1] + 1.0) / model100.N
    delta_av = 0.5 * (model100.delta_a + model100.delta_b)
    delta_match = np.log(
        0.5 * (np.exp(BETA * model100.delta_a) + np.exp(BETA * model100.delta_b))
    ) / BETA
    fig, ax = plt.subplots(figsize=(4.35, 3.25))
    fig.subplots_adjust(top=0.82)
    ax.plot(edge_x, model100.delta_a, color=BLUE, label=r"$\Delta_m^{(A)}$")
    ax.plot(edge_x, model100.delta_b, color=ORANGE, label=r"$\Delta_m^{(B)}$")
    ax.plot(edge_x, delta_av, color=RED, ls=":", label=r"mean frozen allocation")
    ax.plot(edge_x, delta_match, color=GREEN, ls="--", label=r"frozen match cost")
    ax.set_xlabel(r"edge center $(m+1)/N$")
    ax.set_ylabel("transition-state lowering")
    ax.legend(frameon=False, loc="upper right")
    panel_label(ax, "(b)")
    save(fig, "FigS6b_Curie_Weiss_N100_final.pdf")

    sizes = [10, 20, 30, 40]
    summary_rows: list[list[float]] = []
    opt_ratios, mixed_ratios = [], []
    optimized_profiles: dict[int, np.ndarray] = {}
    for N in sizes:
        model = build_model(N)
        g0 = spectral_gap(model.R0, model.pi)
        g_opt, delta_opt, runs = optimize_static(model)
        g_inf = spectral_gap(0.5 * (model.RA + model.RB), model.pi)
        budget = float(np.sum(model.delta_a))
        _, grad_opt = gap_and_gradient(model, delta_opt)
        h_opt = grad_opt / g_opt
        epsilon_cert = max(0.0, budget * float(np.max(h_opt)) - float(delta_opt @ h_opt))
        g_upper = g_opt * np.exp(epsilon_cert)
        optimized_profiles[N] = delta_opt
        opt_ratios.append(g_upper / g0)
        mixed_ratios.append(g_inf / g0)
        summary_rows.append([
            N, g0, budget, g_opt, g_upper, g_inf,
            g_opt / g0, g_upper / g0, g_inf / g0,
            g_inf / g_opt, g_inf / g_upper, epsilon_cert,
            min(runs), max(runs),
        ])

    with (DATA / "curie_weiss_certified_summary.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow([
            "N", "g0", "barrier_budget", "g_static_optimized",
            "g_static_certified_upper", "g_infty",
            "g_static_optimized_over_g0", "g_static_certified_upper_over_g0",
            "g_infty_over_g0", "g_infty_over_g_static",
            "g_infty_over_certified_upper", "log_gap_certificate_epsilon",
            "multistart_min", "multistart_max",
        ])
        writer.writerows(summary_rows)

    # Representative optimized profile at N=40.
    model40 = build_model(40)
    delta_opt40 = optimized_profiles[40]
    delta_match40 = np.log(
        0.5 * (np.exp(BETA * model40.delta_a) + np.exp(BETA * model40.delta_b))
    ) / BETA
    edge40 = (model40.m[:-1] + 1.0) / model40.N
    with (DATA / "curie_weiss_static_profiles_N40.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["edge_center_over_N", "delta_A", "delta_B", "delta_static_opt", "delta_static_match"])
        writer.writerows(zip(edge40, model40.delta_a, model40.delta_b, delta_opt40, delta_match40))

    fig, ax = plt.subplots(figsize=(4.35, 3.25))
    fig.subplots_adjust(top=0.82)
    ax.plot(edge40, model40.delta_a, color=BLUE, alpha=0.75, label=r"$A$")
    ax.plot(edge40, model40.delta_b, color=ORANGE, alpha=0.75, label=r"$B$")
    ax.plot(edge40, delta_opt40, color=RED, label="numerical frozen optimizer")
    ax.plot(edge40, delta_match40, color=GREEN, ls="--", label="static match cost")
    ax.set_xlabel(r"edge center $(m+1)/N$")
    ax.set_ylabel("transition-state lowering")
    ax.legend(frameon=False, loc="upper right")
    panel_label(ax, "(c)")
    save(fig, "FigS6c_static_optimization_certified_N40.pdf")

    # Finite-bandwidth data at N=40.
    g0_40 = spectral_gap(model40.R0, model40.pi)
    g_inf_40, target = target_data(model40)
    bandwidth_ratios = np.logspace(0.0, 5.0, 105)
    deficits, peaks, overlaps = [], [], []
    for ratio in bandwidth_ratios:
        deficit, peak, overlap = finite_bandwidth_point(
            model40, ratio * g0_40, g0_40, g_inf_40, target
        )
        deficits.append(deficit / g0_40)
        peaks.append(peak)
        overlaps.append(overlap)
    deficits = np.asarray(deficits)
    peaks = np.asarray(peaks)
    overlaps = np.asarray(overlaps)

    fit_mask = bandwidth_ratios >= 1.0e4
    slope_rate, intercept_rate = np.polyfit(
        np.log10(bandwidth_ratios[fit_mask]), np.log10(deficits[fit_mask]), 1
    )
    slope_free, intercept_free = np.polyfit(
        np.log10(bandwidth_ratios[fit_mask]), np.log10(peaks[fit_mask]), 1
    )

    with (DATA / "curie_weiss_finite_bandwidth.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["Gamma_over_g0", "g_infty_minus_g_Gamma_over_g0", "Dtilde_max", "target_overlap"])
        writer.writerows(zip(bandwidth_ratios, deficits, peaks, overlaps))

    guide_rate = 10.0 ** intercept_rate * bandwidth_ratios ** (-1.0)
    guide_free = 10.0 ** intercept_free * bandwidth_ratios ** (-2.0)
    fig, ax = plt.subplots(figsize=(4.35, 3.25))
    fig.subplots_adjust(top=0.82)
    ax.loglog(bandwidth_ratios, deficits, color=BLUE, label=r"$(g_{\rm aut}^{\infty}-r_{\rm vis}(\Gamma))/g_0$")
    ax.loglog(bandwidth_ratios, peaks, color=ORANGE, label=r"$\widetilde D_{\max}$")
    ax.loglog(bandwidth_ratios, guide_rate, color=GREEN, ls="--", label=r"$\Gamma^{-1}$")
    ax.loglog(bandwidth_ratios, guide_free, color=RED, ls=":", label=r"$\Gamma^{-2}$")
    ax.set_xlim(1.0, 1.0e5)
    ax.set_ylim(1.0e-12, 2.0e-1)
    ax.set_xlabel(r"$\Gamma/g_0$")
    ax.set_ylabel("magnitude")
    ax.legend(frameon=False, loc="upper right")
    panel_label(ax, "(d)")
    save(fig, "FigS6d_Curie_Weiss_to1e5_raw_scaling_labeled.pdf")

    # Main-text Fig. 4: optimized static benchmark and many-body hierarchy.
    fig = plt.figure(figsize=(3.34, 3.30))
    gs = fig.add_gridspec(2, 1, hspace=0.39)
    ax = fig.add_subplot(gs[0, 0])
    ax.plot(sizes, np.ones(len(sizes)), color=DARK, ls=":", marker="o", ms=3.4, label=r"$g_0/g_0$")
    ax.plot(sizes, opt_ratios, color=RED, marker="s", ms=3.4, label=r"$g_{\rm st}^{\rm ub}/g_0$")
    ax.plot(sizes, mixed_ratios, color=GREEN, marker="^", ms=3.6, label=r"$g_{\rm aut}^{\infty}/g_0$")
    ax.set_xlabel(r"number of spins $N$", labelpad=1.2)
    ax.set_ylabel("normalized gap", labelpad=1.4)
    ax.set_xticks(sizes)
    ax.set_ylim(0.92, 2.82)
    ax.legend(frameon=False, loc="upper left", ncol=3, columnspacing=0.65,
              handlelength=1.5, borderaxespad=0.2)
    panel_label(ax, "(a)")

    ax = fig.add_subplot(gs[1, 0])
    ax.loglog(bandwidth_ratios, deficits, color=BLUE, label=r"$(g_{\rm aut}^{\infty}-r_{\rm vis}(\Gamma))/g_0$")
    ax.loglog(bandwidth_ratios, peaks, color=ORANGE, label=r"$\widetilde D_{\max}$")
    ax.loglog(bandwidth_ratios, guide_rate, color=GREEN, ls="--", label=r"$\Gamma^{-1}$")
    ax.loglog(bandwidth_ratios, guide_free, color=RED, ls=":", label=r"$\Gamma^{-2}$")
    ax.set_xlim(1.0, 1.0e5)
    ax.set_ylim(1.0e-12, 2.0e-1)
    ax.set_xlabel(r"switching bandwidth $\Gamma/g_0$", labelpad=1.2)
    ax.set_ylabel("magnitude", labelpad=1.4)
    ax.legend(frameon=False, ncol=2, loc="lower left", columnspacing=0.7,
              handlelength=1.7, borderaxespad=0.2)
    panel_label(ax, "(b)")
    save(fig, "Fig4_Curie_Weiss_two_panels.pdf")

    print("optimized-static Curie--Weiss summary")
    for row in summary_rows:
        print(
            f"N={int(row[0]):d}: gopt/g0={row[6]:.8f}, "
            f"gub/g0={row[7]:.8f}, ginf/g0={row[8]:.8f}, "
            f"ginf/gub={row[10]:.8f}, eps={row[11]:.3e}"
        )
    print(f"rate slope (largest decade): {slope_rate:.6f}")
    print(f"Dtilde slope (largest decade): {slope_free:.6f}")


if __name__ == "__main__":
    main()


==> anc/source/generate_figure4_optimal.py <==
#!/usr/bin/env python3
"""Render Fig. 4 from stored data; no spectral calculations are rerun.

(a) Global autonomous/frozen optimization on the Curie--Weiss path.
(b) Full finite-rate dynamics of the same optimal device at N=M=40.
The former continuous-space panel is extracted without rescaling into
Figure_S_Continuous_Comparison.pdf for SM Sec. VI.
Run: python source/generate_figure4_optimal.py
To recompute panel (b) data: python source/compute_optimal_cw_finite_rates.py
"""
from __future__ import annotations
from pathlib import Path
import json
import fitz
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.ticker import LogFormatterMathtext, NullLocator

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT/'data'; FIG = ROOT/'figures'; AUDIT = ROOT/'audit'
ORIGINAL = ROOT/'figure_source'/'original_layout'/'Figure_4_Revised.pdf'
plt.rcParams.update({
    'font.family': 'STIXGeneral', 'mathtext.fontset': 'stix',
    'font.size': 8.2, 'axes.labelsize': 8.2, 'xtick.labelsize': 7.65,
    'ytick.labelsize': 7.65, 'legend.fontsize': 7.3,
    'text.color': '#161616', 'axes.labelcolor': '#161616',
    'axes.edgecolor': '#161616', 'xtick.color': '#161616',
    'ytick.color': '#161616', 'axes.linewidth': .78,
    'lines.linewidth': 1.5, 'pdf.fonttype': 42, 'ps.fonttype': 42,
    'savefig.facecolor': 'white', 'xtick.major.size': 3,
    'ytick.major.size': 3, 'xtick.major.width': .65,
    'ytick.major.width': .65, 'axes.labelpad': 3,
})
AUTO, FROZEN, BARE = '#167151', '#A63D2B', '#65727D'
DEFICIT, DEPARTURE = '#238A65', '#7957A0'
dat = np.genfromtxt(DATA/'curie_weiss_global_optimum.csv', delimiter=',', names=True)
rate = np.genfromtxt(DATA/'finite_rate_hierarchy_N40_M40.csv', delimiter=',', names=True)
validation = json.loads((AUDIT/'optimal_cw_finite_rate'/'numerical_validation.json').read_text())
N, aut = dat['N'], dat['autonomous_optimum_over_g0']
frozen, upper = dat['frozen_lower_over_g0'], dat['frozen_upper_over_g0']
assert np.all(aut > upper) and np.all(upper >= frozen)
assert validation['N'] == validation['M'] == 40
assert abs(validation['g_infty']/(aut[-1]*dat['g0'][-1])-1) < 1e-12


def format_axis(ax):
    for spine in ax.spines.values():
        spine.set_visible(True)
        spine.set_linewidth(.78)
    ax.tick_params(direction='out', pad=2.8, width=.7)


def panel_a(ax):
    format_axis(ax)
    ax.set_yscale('log')
    al, = ax.plot(N, aut, color=AUTO, marker='^', ms=4.2,
                  label=r'Autonomous $g_{\rm aut}^{\sup}$')
    fl = ax.errorbar(N, frozen, yerr=np.vstack([np.zeros_like(N), upper-frozen]),
                    color=FROZEN, marker='s', ms=3.5, ls='--', lw=1.4,
                    elinewidth=.8, capsize=2.2, capthick=.8,
                    label=r'Frozen $g_{\rm st}^{\rm opt}$')
    bl, = ax.plot(N, np.ones_like(N), color=BARE, ls=':', marker='o', ms=3,
                  label='Bare')
    ax.set_xlim(8.5, 41.5); ax.set_ylim(.55, 2e7)
    ax.set_xticks(N); ax.set_yticks([1, 1e2, 1e4, 1e6])
    ax.yaxis.set_major_formatter(LogFormatterMathtext())
    ax.yaxis.set_minor_locator(NullLocator())
    ax.set_xlabel(r'Number of spins $N$')
    ax.set_ylabel(r'Gap $g/g_0$')
    ax.legend(handles=[al, fl, bl], loc='upper left', frameon=False,
              handlelength=2., borderaxespad=.15, labelspacing=.2,
              handletextpad=.45)
    ax.text(-.16, 1.015, '(a)', transform=ax.transAxes, ha='left', va='bottom',
            fontsize=9, fontweight='bold', clip_on=False)


def panel_b(ax):
    format_axis(ax)
    gamma = rate['Gamma_over_g_infty']
    deficit, dep = rate['relative_gap_deficit'], rate['peak_departure']
    ax.loglog(gamma, deficit, 'o-', color=DEFICIT, lw=1.3, ms=3.0,
              mfc='white', mew=.8, zorder=4)
    ax.loglog(gamma, dep, 's-', color=DEPARTURE, lw=1.3, ms=2.9,
              mfc='white', mew=.8, zorder=4)
    asym = gamma[gamma >= 1e6]
    # Shifted reference slopes, not fits; data curves are not rescaled.
    ax.loglog(asym, 6*validation['mu2_over_g_infty_squared']/asym,
              '--', color='#333333', lw=.85, zorder=3)
    ax.loglog(asym, 15*validation['peak_KL_asymptotic_coefficient']/asym**2,
              '--', color='#333333', lw=.85, zorder=3)
    ax.set_xlim(6e3, 1.7e8); ax.set_ylim(2e-16, 3)
    ax.set_xticks([1e4, 1e5, 1e6, 1e7, 1e8])
    ax.set_yticks([1, 1e-4, 1e-8, 1e-12, 1e-16])
    for axis in [ax.xaxis, ax.yaxis]:
        axis.set_major_formatter(LogFormatterMathtext())
        axis.set_minor_locator(NullLocator())
    ax.set_xlabel(r'Switching rate $\Gamma/g_{\rm aut}^{\infty}$')
    ax.set_ylabel('Deficit / departure')
    ax.text(-.16, 1.02, '(b)', transform=ax.transAxes, ha='left', va='bottom',
            fontsize=9, fontweight='bold', clip_on=False)
    ax.text(.99, 1.035, r'$N=M=40$', transform=ax.transAxes,
            ha='right', va='bottom', fontsize=8)
    ax.text(1.4e4, 4e-4,
            r'$[g_{\rm aut}^{\infty}-g_{\rm aut}(\Gamma)]/g_{\rm aut}^{\infty}$',
            fontsize=8.0)
    ax.text(1.5e4, 1.8e-10, r'$\widetilde D_{\max}$', fontsize=8.5)
    ax.text(1.5e7, 6e-2, r'$\Gamma^{-1}$', fontsize=8.5)
    ax.text(1.0e7, 4e-10, r'$\Gamma^{-2}$', fontsize=8.5)


def save(fig, name):
    for ax in fig.axes:
        for line in ax.lines:
            line.set_linewidth(line.get_linewidth() * 1.05)
    fig.savefig(FIG/f'{name}.pdf', metadata={
        'Title': name.replace('_', ' '),
        'Subject': 'Stored numerical data; vector artwork',
        'Creator': 'Matplotlib'})
    plt.close(fig)
    with fitz.open(FIG/f'{name}.pdf') as doc:
        assert not doc[0].get_images()
        doc[0].get_pixmap(dpi=400, alpha=False).save(FIG/f'{name}.png')
        return [doc[0].rect.width, doc[0].rect.height]

fig = plt.figure(figsize=(3.45, 3.7))
ax_a = fig.add_axes([.175, .59, .79, .355])
ax_b = fig.add_axes([.175, .113, .79, .343])
panel_a(ax_a); panel_b(ax_b)
main_size = save(fig, 'Figure_4_Revised')

for name, draw in [('Figure_4a_Optimal_Comparison', panel_a),
                   ('Figure_4b_Optimal_CW', panel_b)]:
    fig = plt.figure(figsize=(3.45, 1.9))
    ax = fig.add_axes([.175, .22, .79, .68])
    draw(ax); save(fig, name)

# Relocate the old continuous panel without changing or rescaling its graph.
# Only the isolated obsolete '(b)' panel letter is removed.
original = fitz.open(ORIGINAL)
original[0].add_redact_annot(fitz.Rect(10.5, 135.5, 24., 150.4), fill=(1, 1, 1))
original[0].apply_redactions(images=0, graphics=0, text=0)
clip = fitz.Rect(0, 149, 248.4, 264.0)
sm = fitz.open(); page = sm.new_page(width=clip.width, height=clip.height)
page.show_pdf_page(page.rect, original, 0, clip=clip)
assert not page.get_images()
sm.set_metadata({'title': 'Continuous-space frozen and mobile comparison',
                 'subject': 'Original vector graph at unchanged scale; panel letter removed',
                 'creator': 'PyMuPDF'})
sm.save(FIG/'Figure_S_Continuous_Comparison.pdf', garbage=4, deflate=True)
page.get_pixmap(dpi=400, alpha=False).save(FIG/'Figure_S_Continuous_Comparison.png')
report = {
    'main_page_pt': main_size,
    'SM_continuous_page_pt': [clip.width, clip.height],
    'panel_a_data_unchanged': True,
    'panel_b_same_optimal_device_N': 40,
    'panel_b_same_optimal_device_M': 40,
    'panel_b_numerical_curves_not_rescaled': True,
    'slope_guides_shifted_for_visibility': True,
    'main_panel_a_logarithmic_y': True,
    'main_panel_b_logarithmic_xy': True,
    'continuous_panel_extracted_at_unit_scale': True,
    'all_output_figures_vector_only': True,
    'scientific_calculations_recomputed': False,
    'frozen_bracket_max_relative_width': float(np.max((upper-frozen)/frozen)),
    'last_decade_gap_slope': validation['last_decade_gap_slope'],
    'last_decade_departure_slope': validation['last_decade_departure_slope'],
}
(AUDIT/'figure4_global_optimum.json').write_text(json.dumps(report, indent=2)+'\n')
print(json.dumps(report, indent=2))


==> anc/source/generate_finite_bandwidth_and_pathway.py <==
#!/usr/bin/env python3
"""Generate finite-bandwidth and pathway figures for the barrier-budget model.

Each frozen configuration uses the same additive transition-state free-energy
budget x=beta Delta. Configuration A spends the full budget on 0<->1 and B on
1<->2. The fair static class permits every split of that same budget; its
optimum is the balanced profile.
"""
from __future__ import annotations

from pathlib import Path
import csv
import math
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from scipy.linalg import eigh

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 7.4,
    "axes.labelsize": 7.5,
    "xtick.labelsize": 6.6,
    "ytick.labelsize": 6.6,
    "legend.fontsize": 6.0,
    "axes.linewidth": 0.72,
    "lines.linewidth": 1.5,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
RED = "#D04A35"
PURPLE = "#7656A5"
DARK = "#263545"
GRAY = "#A8ADB4"


def save(fig: plt.Figure, stem: str) -> None:
    fig.savefig(FIG / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.025)
    fig.savefig(FIG / f"{stem}.png", bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)


def panel_label(ax: plt.Axes, label: str, *, fontsize: float = 8.0) -> None:
    """Place a panel label just outside the upper-left plot border."""
    ax.text(0.0, 1.025, label, transform=ax.transAxes,
            ha="left", va="bottom", fontweight="bold",
            fontsize=fontsize, clip_on=False)


def path_generator(a1: float, a2: float) -> np.ndarray:
    """Column generator for uniform pi=(1/3,1/3,1/3)."""
    return 3.0 * np.array(
        [[-a1, a1, 0.0],
         [a1, -(a1 + a2), a2],
         [0.0, a2, -a2]],
        dtype=float,
    )


def binary_generator(q: np.ndarray) -> np.ndarray:
    q0, q1 = q
    return np.array([[-q1, q0], [q1, -q0]], dtype=float)


def joint_generator(Rs: list[np.ndarray], q: np.ndarray, Gamma: float) -> np.ndarray:
    n = Rs[0].shape[0]
    m = len(Rs)
    if m != 2:
        raise ValueError("This script implements a binary auxiliary.")
    L = np.zeros((n * m, n * m), dtype=float)
    for c, R in enumerate(Rs):
        for i in range(n):
            for j in range(n):
                L[i * m + c, j * m + c] += R[i, j]
    G = binary_generator(q)
    for i in range(n):
        for c in range(m):
            for cp in range(m):
                L[i * m + c, i * m + cp] += Gamma * G[c, cp]
    return L


def symmetrize(L: np.ndarray, stationary: np.ndarray) -> np.ndarray:
    root = np.sqrt(stationary)
    S = (L * root[np.newaxis, :]) / root[:, np.newaxis]
    return 0.5 * (S + S.T)


def spectral_gap(L: np.ndarray, stationary: np.ndarray) -> float:
    vals = np.sort(eigh(symmetrize(L, stationary), eigvals_only=True))[::-1]
    return -float(vals[1])


def target_mode(R_eff: np.ndarray, pi: np.ndarray) -> tuple[float, np.ndarray]:
    vals, vecs = eigh(symmetrize(R_eff, pi))
    order = np.argsort(vals)[::-1]
    vals, vecs = vals[order], vecs[:, order]
    u = vecs[:, 1]
    if u[np.argmax(np.abs(u))] < 0:
        u = -u
    return -float(vals[1]), u


def target_branch(L: np.ndarray, pi_joint: np.ndarray, u: np.ndarray,
                  q: np.ndarray) -> tuple[float, float, float]:
    vals, vecs = eigh(symmetrize(L, pi_joint))
    order = np.argsort(vals)[::-1]
    vals, vecs = vals[order], vecs[:, order]
    slow_c = np.sqrt(q)
    target = np.kron(u, slow_c)
    overlaps = np.abs(vecs.T @ target)
    overlaps[0] = -1.0
    k = int(np.argmax(overlaps))
    v = vecs[:, k]
    if v @ target < 0:
        v = -v
    fast_c = np.array([math.sqrt(q[1]), -math.sqrt(q[0])])
    slow_components = np.array([v[2*i:2*i+2] @ slow_c for i in range(len(u))])
    fast_components = np.array([v[2*i:2*i+2] @ fast_c for i in range(len(u))])
    amplitude = float(u @ slow_components)
    if abs(amplitude) < 1.0e-14:
        amplitude = 1.0
    fast_components /= amplitude
    modal_departure = 0.5 * float(fast_components @ fast_components)
    return -float(vals[k]), modal_departure, float(overlaps[k])


def propagate_reversible(L: np.ndarray, stationary: np.ndarray,
                         initial: np.ndarray, times: np.ndarray) -> np.ndarray:
    vals, vecs = eigh(symmetrize(L, stationary))
    x0 = initial / np.sqrt(stationary)
    coeff = vecs.T @ x0
    out = []
    for t in times:
        x = vecs @ (np.exp(vals * t) * coeff)
        p = np.sqrt(stationary) * x
        p = np.maximum(p, 0.0)
        p /= p.sum()
        out.append(p)
    return np.asarray(out)


def kl(p: np.ndarray, q: np.ndarray) -> float:
    mask = p > 0
    return float(np.sum(p[mask] * np.log(p[mask] / q[mask])))


def trajectory(Rs: list[np.ndarray], pi: np.ndarray, q: np.ndarray,
               Gamma: float, p0: np.ndarray, times: np.ndarray):
    L = joint_generator(Rs, q, Gamma)
    pi_joint = np.kron(pi, q)
    P0 = np.kron(p0, q)
    Ps = propagate_reversible(L, pi_joint, P0, times)
    DS = []
    departure = []
    for P in Ps:
        Pm = P.reshape(len(pi), len(q))
        p = Pm.sum(axis=1)
        prod = np.outer(p, q).reshape(-1)
        DS.append(kl(p, pi))
        departure.append(kl(P, prod))
    return Ps, np.asarray(DS), np.asarray(departure)


# Barrier-budget model used in Figs. 2 and 3 of the Letter.
w0 = 1.0
x_budget = 1.0  # x=beta Delta
rate_high = w0 * math.exp(x_budget)
rate_low = w0
rate_bal = math.sqrt(rate_high * rate_low)
rate_eff = 0.5 * (rate_high + rate_low)
R_A = path_generator(rate_high, rate_low)
R_B = path_generator(rate_low, rate_high)
R_opt = path_generator(rate_bal, rate_bal)
Rs = [R_A, R_B]
q = np.array([0.5, 0.5])
pi = np.ones(3) / 3.0
pi_joint = np.kron(pi, q)
R_eff = 0.5 * (R_A + R_B)
g0 = 3.0 * w0
g_endpoint = spectral_gap(R_A, pi)
g_st_opt = spectral_gap(R_opt, pi)
g_inf, u_inf = target_mode(R_eff, pi)
gamma_c = 12.0 * rate_bal
p0 = np.array([0.80, 0.15, 0.05])

# Full bandwidth sweep.
xG = np.logspace(-2, 4, 200)
branch = []
modal_departure = []
peak_departure = []
overlap = []
for xG_i in xG:
    Gamma = xG_i * g0
    L = joint_generator(Rs, q, Gamma)
    gb, dm, ov = target_branch(L, pi_joint, u_inf, q)
    branch.append(gb)
    modal_departure.append(dm)
    overlap.append(ov)
    tmax = 12.0 / g0
    early_max = min(tmax, 20.0 / max(Gamma, 1.0e-12))
    early = np.geomspace(max(1.0e-9, 1.0e-4 / max(Gamma, g0)),
                         max(1.0e-8, early_max), 90)
    times = np.unique(np.concatenate(([0.0], early, np.linspace(0.0, tmax, 380))))
    times = times[(times >= 0.0) & (times <= tmax)]
    _, _, dep = trajectory(Rs, pi, q, Gamma, p0, times)
    peak_departure.append(float(np.max(dep)))

branch = np.asarray(branch)
modal_departure = np.asarray(modal_departure)
peak_departure = np.asarray(peak_departure)
overlap = np.asarray(overlap)

# Exact branch formula used as an internal check.
Gamma_values = xG * g0
branch_exact = 0.5 * (
    Gamma_values + 6.0 * (rate_high + rate_low)
    - np.sqrt(
        Gamma_values**2
        + 6.0 * Gamma_values * (rate_high + rate_low)
        + 36.0 * (rate_high**2 - rate_high * rate_low + rate_low**2)
    )
)
if np.max(np.abs(branch - branch_exact)) > 5.0e-10:
    raise RuntimeError("Tracked system-like branch disagrees with the exact formula.")

full_joint_gap = np.minimum(Gamma_values, branch_exact)

with (DATA / "complementary_three_state_sweep.csv").open("w", newline="") as fh:
    writer = csv.writer(fh)
    writer.writerow(["Gamma_over_g0", "g_joint_over_g0", "g_branch_over_g0", "g_exact_over_g0",
                     "modal_departure", "peak_departure", "target_overlap"])
    for row in zip(xG, full_joint_gap / g0, branch / g0, branch_exact / g0,
                   modal_departure, peak_departure, overlap):
        writer.writerow(row)

# ---------------------------------------------------------------------------
# Fig. 3: finite-bandwidth threshold and speed--free-energy hierarchy.
# ---------------------------------------------------------------------------
fig = plt.figure(figsize=(3.34, 4.15))
gs = GridSpec(3, 1, figure=fig, height_ratios=[0.72, 1.0, 1.0], hspace=0.41)

ax = fig.add_subplot(gs[0, 0])
ax.semilogx(xG, full_joint_gap / g_inf, color=BLUE, label=r"$g_{\rm aut}/g_{\rm aut}^{\infty}$")
ax.semilogx(xG, peak_departure / peak_departure.max(), color=ORANGE,
            label=r"$\widetilde D_{\max}/\max_\Gamma\widetilde D_{\max}$")
ax.axhline(g_st_opt / g_inf, color=RED, ls="--", lw=1.1,
           label=r"$g_{\rm st}^{\rm opt}/g_{\rm aut}^{\infty}$")
ax.axvline(gamma_c / g0, color=PURPLE, ls=":", lw=1.1,
           label=r"$\Gamma_c/g_0$")
ax.axhline(1.0, color=GRAY, ls=":", lw=0.9)
ax.set_xlim(xG.min(), xG.max())
ax.set_ylim(-0.035, 1.055)
ax.set_xlabel(r"switching bandwidth $\Gamma/g_0$", labelpad=1.2)
ax.set_ylabel("normalized quantity", labelpad=1.4)
ax.set_yticks([0.0, 0.25, 0.50, 0.75, 1.0])
ax.legend(frameon=False, ncol=2, loc="lower right", columnspacing=0.8,
          handlelength=1.8, borderaxespad=0.2)
panel_label(ax, "(a)")

ax = fig.add_subplot(gs[1, 0])
times = np.linspace(0.0, 10.0 / g0, 520)
for ratio, label, color in [
        (1.0, r"$\Gamma/g_0=1$", BLUE),
        (10.0, r"$\Gamma/g_0=10$", ORANGE),
        (100.0, r"$\Gamma/g_0=100$", GREEN)]:
    _, DS, _ = trajectory(Rs, pi, q, ratio * g0, p0, times)
    ax.semilogy(g0 * times, np.where(DS > 1.0e-12, DS, np.nan), color=color, label=label)
static_opt = propagate_reversible(R_opt, pi, p0, times)
fast = propagate_reversible(R_eff, pi, p0, times)
DS_opt = np.array([kl(p, pi) for p in static_opt])
DS_fast = np.array([kl(p, pi) for p in fast])
ax.semilogy(g0 * times, np.where(DS_opt > 1.0e-12, DS_opt, np.nan), color=RED, ls=":",
            label="optimal frozen")
ax.semilogy(g0 * times, np.where(DS_fast > 1.0e-12, DS_fast, np.nan), color=PURPLE, ls="--",
            label="fast limit")
ax.set_xlim(0.0, 10.0)
ax.set_ylim(1.0e-12, None)
ax.set_xlabel(r"$g_0t$", labelpad=1.2)
ax.set_ylabel(r"$D_{\rm KL}(p\Vert\pi)$", labelpad=1.4)
ax.legend(frameon=False, ncol=2, loc="upper right", columnspacing=0.8,
          handlelength=2.0, borderaxespad=0.2)
panel_label(ax, "(b)")

ax = fig.add_subplot(gs[2, 0])
mask = xG > 10.0
deficit = (g_inf - branch) / g0
ax.loglog(xG[mask], deficit[mask], color=BLUE,
          label=r"$(g_{\rm aut}^{\infty}-r_{\rm vis}(\Gamma))/g_0$")
ax.loglog(xG[mask], peak_departure[mask], color=ORANGE,
          label=r"$\widetilde D_{\max}(\Gamma)$")
x1 = np.array([15.0, 9000.0])
i1 = int(np.argmin(abs(xG - 180.0)))
ax.loglog(x1, deficit[i1] * (x1 / xG[i1])**-1, color=GREEN,
          ls=":", lw=1.7, label=r"$\Gamma^{-1}$")
x2 = np.array([20.0, 9000.0])
i2 = int(np.argmin(abs(xG - 220.0)))
ax.loglog(x2, peak_departure[i2] * (x2 / xG[i2])**-2, color=RED,
          ls="--", lw=1.7, label=r"$\Gamma^{-2}$")
ax.set_xlabel(r"switching bandwidth $\Gamma/g_0$", labelpad=1.2)
ax.set_ylabel("rate deficit or auxiliary departure", labelpad=1.4)
ax.legend(frameon=False, ncol=2, loc="lower left", columnspacing=0.8,
          handlelength=2.0, borderaxespad=0.2)
panel_label(ax, "(c)")

save(fig, "Fig3_finite_bandwidth_three_panels")

# ---------------------------------------------------------------------------
# Supplemental pathway figure: finite-bandwidth process versus optimal static.
# ---------------------------------------------------------------------------
Gamma = 10.0 * g0
times = np.linspace(0.0, 4.0 / g0, 440)
Ps, _, _ = trajectory(Rs, pi, q, Gamma, p0, times)
static_opt = propagate_reversible(R_opt, pi, p0, times)

J_auto = np.zeros((len(times), 2))
J_static = np.zeros((len(times), 2))
rate_parts = np.zeros((len(times), 3))
for k, (P, pS) in enumerate(zip(Ps, static_opt)):
    Pm = P.reshape(3, 2)
    p = Pm.sum(axis=1)
    qc = Pm.sum(axis=0)
    J_auto[k, 0] = sum(Rs[c][1, 0] * Pm[0, c] - Rs[c][0, 1] * Pm[1, c]
                       for c in range(2))
    J_auto[k, 1] = sum(Rs[c][2, 1] * Pm[1, c] - Rs[c][1, 2] * Pm[2, c]
                       for c in range(2))
    J_static[k, 0] = R_opt[1, 0] * pS[0] - R_opt[0, 1] * pS[1]
    J_static[k, 1] = R_opt[2, 1] * pS[1] - R_opt[1, 2] * pS[2]

    Rbar = sum(qc[c] * Rs[c] for c in range(2))
    log_ratio = np.log(p / pi)
    v_av = -float((Rbar @ p) @ log_ratio)
    v_corr = 0.0
    for c, R in enumerate(Rs):
        delta = Pm[:, c] - qc[c] * p
        v_corr -= float((R @ delta) @ log_ratio)
    rate_parts[k] = (v_av + v_corr, v_av, v_corr)

fig = plt.figure(figsize=(3.34, 3.25))
gs = GridSpec(2, 1, figure=fig, hspace=0.46, top=0.79)

ax = fig.add_subplot(gs[0, 0])
ax.plot(g0 * times, J_auto[:, 0] / g0, color=BLUE,
        label=r"$0\to1$, autonomous")
ax.plot(g0 * times, J_static[:, 0] / g0, color=BLUE, ls="--",
        label=r"$0\to1$, optimal frozen")
ax.plot(g0 * times, J_auto[:, 1] / g0, color=ORANGE,
        label=r"$1\to2$, autonomous")
ax.plot(g0 * times, J_static[:, 1] / g0, color=ORANGE, ls="--",
        label=r"$1\to2$, optimal frozen")
ax.set_xlim(0.0, 4.0)
ax.set_xlabel(r"$g_0t$", labelpad=1.2)
ax.set_ylabel(r"oriented current $J_{i\to j}/g_0$", labelpad=1.4)
ax.legend(frameon=False, ncol=2, loc="upper right", columnspacing=0.7,
          handlelength=2.0, borderaxespad=0.2)
panel_label(ax, "(a)")

ax = fig.add_subplot(gs[1, 0])
ax.plot(g0 * times, rate_parts[:, 0] / g0, color=DARK, label=r"$-\dot D_S/g_0$")
ax.plot(g0 * times, rate_parts[:, 1] / g0, color=GREEN, label=r"$v_S^{\rm av}/g_0$")
ax.plot(g0 * times, rate_parts[:, 2] / g0, color=RED, ls="--",
        label=r"$v_S^{\rm corr}/g_0$")
ax.axhline(0.0, color=GRAY, lw=0.8)
ax.set_xlim(0.0, 4.0)
ax.set_xlabel(r"$g_0t$", labelpad=1.2)
ax.set_ylabel("relative-entropy decay rate", labelpad=1.4)
ax.legend(frameon=False, loc="upper right", handlelength=2.0,
          borderaxespad=0.2)
panel_label(ax, "(b)")

save(fig, "FigS_pathway_finite_two_panels")

# Supplemental pathway diagnostics: fast effective versus optimal static.
times_s = np.linspace(0.0, 12.0 / g0, 700)
p_eff = propagate_reversible(R_eff, pi, p0, times_s)
p_opt = propagate_reversible(R_opt, pi, p0, times_s)
edges = [(0, 1), (1, 2)]
labels = [r"$0\leftrightarrow1$", r"$1\leftrightarrow2$"]
conductance_ratio = np.array([rate_eff / rate_bal, rate_eff / rate_bal])
K_ratio = np.zeros((len(times_s), 2))
A_ratio = np.zeros((len(times_s), 2))
K_eff = np.zeros((len(times_s), 2))
K_opt = np.zeros((len(times_s), 2))
for k, (pe, ps) in enumerate(zip(p_eff, p_opt)):
    for e, (i, j) in enumerate(edges):
        K_eff[k, e] = R_eff[j, i] * pe[i] + R_eff[i, j] * pe[j]
        K_opt[k, e] = R_opt[j, i] * ps[i] + R_opt[i, j] * ps[j]
        K_ratio[k, e] = K_eff[k, e] / K_opt[k, e]
dt = np.diff(times_s)
Cum_eff = np.zeros_like(K_eff)
Cum_opt = np.zeros_like(K_opt)
Cum_eff[1:] = np.cumsum(0.5 * (K_eff[1:] + K_eff[:-1]) * dt[:, None], axis=0)
Cum_opt[1:] = np.cumsum(0.5 * (K_opt[1:] + K_opt[:-1]) * dt[:, None], axis=0)
A_ratio[0] = K_ratio[0]
A_ratio[1:] = Cum_eff[1:] / Cum_opt[1:]

fig, ax = plt.subplots(figsize=(3.05, 2.15))
fig.subplots_adjust(top=0.80)
ax.bar(np.arange(2), conductance_ratio, width=0.62, color=[BLUE, ORANGE])
ax.axhline(1.0, color=GRAY, ls="--", lw=1.0)
ax.set_xticks(np.arange(2), labels)
ax.set_ylabel(r"$w_{ij}^{({\rm eff})}/w_{ij}^{({\rm opt})}$")
ax.set_ylim(0.0, max(1.35, 1.15 * conductance_ratio.max()))
panel_label(ax, "(a)")
fig.savefig(FIG / "FigS_pathway_a_conductance_ratios.pdf", bbox_inches="tight", pad_inches=0.025)
plt.close(fig)

fig, ax = plt.subplots(figsize=(3.05, 2.15))
fig.subplots_adjust(top=0.80)
for e, (lab, col) in enumerate(zip(labels, [BLUE, ORANGE])):
    ax.plot(g0 * times_s, K_ratio[:, e], color=col, label=lab)
    ax.axhline(conductance_ratio[e], color=col, ls=":", lw=1.0)
ax.set_xlim(0.0, 12.0)
ax.set_xlabel(r"$g_0t$")
ax.set_ylabel(r"$\mathcal{T}_{ij}^{({\rm eff})}(t)/\mathcal{T}_{ij}^{({\rm opt})}(t)$")
ax.legend(frameon=False, loc="best")
panel_label(ax, "(b)")
fig.savefig(FIG / "FigS_pathway_b_symmetric_traffic_revised.pdf", bbox_inches="tight", pad_inches=0.025)
plt.close(fig)

fig, ax = plt.subplots(figsize=(3.05, 2.15))
fig.subplots_adjust(top=0.80)
for e, (lab, col) in enumerate(zip(labels, [BLUE, ORANGE])):
    ax.plot(g0 * times_s, A_ratio[:, e], color=col, label=lab)
    ax.axhline(conductance_ratio[e], color=col, ls=":", lw=1.0)
ax.set_xlim(0.0, 12.0)
ax.set_xlabel(r"$g_0t$")
ax.set_ylabel(r"$\mathcal{A}_{ij}^{({\rm eff})}(t)/\mathcal{A}_{ij}^{({\rm opt})}(t)$")
ax.legend(frameon=False, loc="best")
panel_label(ax, "(c)")
fig.savefig(FIG / "FigS_pathway_c_cumulative_traffic_validated.pdf", bbox_inches="tight", pad_inches=0.025)
plt.close(fig)

print(f"g0={g0:.8f}")
print(f"endpoint gap={g_endpoint:.8f}")
print(f"optimal frozen gap={g_st_opt:.8f}")
print(f"fast-limit gap={g_inf:.8f}")
print(f"fast/static ratio={g_inf/g_st_opt:.8f}")
print(f"Gamma_c/g0={gamma_c/g0:.8f}")
print("generated revised Fig. 3 and supplemental pathway figures")


==> anc/source/generate_fokker_planck_validation.py <==
#!/usr/bin/env python3
"""Direct Fokker--Planck validation of the smooth colloidal landscape.

The script discretizes the full two-dimensional Smoluchowski operator with a
Scharfetter--Gummel finite-volume scheme.  The discrete rates satisfy detailed
balance exactly with the sampled Boltzmann weights.  No six-state coarse
graining or Kramers prefactor approximation is used in the spectral calculation.

Outputs
-------
figures/figS_fp_pinned_scan.pdf
figures/figS_fp_mobility_scan.pdf
figures/figS_fp_grid_convergence.pdf
data/fokker_planck_pinned_scan.csv
data/fokker_planck_mobility_scan.csv
data/fokker_planck_grid_convergence.csv
data/fokker_planck_box_check.csv
data/fokker_planck_summary.txt
"""
from __future__ import annotations

from dataclasses import dataclass
from pathlib import Path
import csv
import math
from typing import Iterable

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy import sparse
from scipy.optimize import brentq, minimize_scalar
from scipy.sparse.linalg import eigsh

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 8.0,
    "axes.labelsize": 8.0,
    "xtick.labelsize": 7.0,
    "ytick.labelsize": 7.0,
    "legend.fontsize": 6.8,
    "axes.linewidth": 0.75,
    "lines.linewidth": 1.35,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
RED = "#D04A35"
DARK = "#263545"

# Parameters used in Sec. VI of the Supplemental Material.
DELTA = 1.0
B_C = 1.8
SIGMA_X = 0.22
SIGMA_Y = 0.25
X_BOUND = 1.4
Y_BOUND = 1.8
REPRESENTATIVE_MOBILITY_RATIO = 4.0



def cell_centered_grid(bound: float, number: int) -> np.ndarray:
    """Uniform cell centers on the reflecting interval [-bound, bound]."""
    if bound <= 0.0 or number < 3:
        raise ValueError("A positive bound and at least three cells are required")
    spacing = 2.0 * bound / number
    return -bound + (np.arange(number, dtype=float) + 0.5) * spacing


def panel_label(ax: plt.Axes, label: str) -> None:
    ax.text(0.0, 1.025, label, transform=ax.transAxes,
            ha="left", va="bottom", fontweight="bold",
            fontsize=8.5, clip_on=False)


def save(fig: plt.Figure, stem: str) -> None:
    fig.savefig(FIG / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)


def u_s(x: np.ndarray) -> np.ndarray:
    return (135.0 / 4.0) * x**2 * (x**2 - 1.0)**2


def u_c(y: np.ndarray) -> np.ndarray:
    return B_C * (y**2 - 1.0)**2


def chi_a(y: np.ndarray | float) -> np.ndarray:
    return 0.5 * (1.0 + np.tanh(np.asarray(y) / SIGMA_Y))


def h_left(x: np.ndarray) -> np.ndarray:
    envelope = x**2 * (x**2 - 1.0)**2 / (4.0 / 27.0)
    return envelope * np.exp(
        -(x + 1.0 / math.sqrt(3.0))**2 / (2.0 * SIGMA_X**2)
    )


def h_right(x: np.ndarray) -> np.ndarray:
    envelope = x**2 * (x**2 - 1.0)**2 / (4.0 / 27.0)
    return envelope * np.exp(
        -(x - 1.0 / math.sqrt(3.0))**2 / (2.0 * SIGMA_X**2)
    )


def mobile_potential(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    selector = chi_a(y)
    return (
        u_s(x)
        + u_c(y)
        - DELTA * (h_left(x) * selector + h_right(x) * (1.0 - selector))
    )


def pinned_potential(x: np.ndarray, lam: float) -> np.ndarray:
    """One-dimensional frozen profile with left allocation lambda*DELTA."""
    return u_s(x) - DELTA * (lam * h_left(x) + (1.0 - lam) * h_right(x))


def bernoulli(z: np.ndarray) -> np.ndarray:
    """Stable Bernoulli function B(z)=z/(exp(z)-1)."""
    z = np.asarray(z, dtype=float)
    out = np.empty_like(z)
    small = np.abs(z) < 1.0e-6
    zs = z[small]
    out[small] = 1.0 - zs / 2.0 + zs**2 / 12.0 - zs**4 / 720.0
    out[~small] = z[~small] / np.expm1(z[~small])
    return out


def symmetrized_negative_generator_1d(
    potential_values: np.ndarray,
    grid: np.ndarray,
    diffusivity: float = 1.0,
) -> sparse.csr_matrix:
    """Return -Pi^{-1/2} L Pi^{1/2} for a reflecting 1D grid."""
    u = np.asarray(potential_values, dtype=float)
    x = np.asarray(grid, dtype=float)
    if u.ndim != 1 or x.ndim != 1 or u.size != x.size:
        raise ValueError("1D potential and grid must have the same length")
    h = float(x[1] - x[0])
    prefactor = diffusivity / h**2
    du = np.diff(u)
    forward = prefactor * bernoulli(du)      # i -> i+1
    backward = prefactor * bernoulli(-du)    # i+1 -> i

    diagonal = np.zeros(u.size, dtype=float)
    diagonal[:-1] += forward
    diagonal[1:] += backward
    off_diagonal = -np.sqrt(forward * backward)
    return sparse.diags(
        [off_diagonal, diagonal, off_diagonal],
        offsets=[-1, 0, 1],
        format="csr",
    )


def symmetrized_negative_generator_2d(
    potential_values: np.ndarray,
    x_grid: np.ndarray,
    y_grid: np.ndarray,
    mobility_ratio: float,
) -> sparse.csr_matrix:
    """Return the reversible Scharfetter--Gummel matrix for the 2D operator."""
    u = np.asarray(potential_values, dtype=float)
    x = np.asarray(x_grid, dtype=float)
    y = np.asarray(y_grid, dtype=float)
    ny, nx = u.shape
    if nx != x.size or ny != y.size:
        raise ValueError("Potential shape is inconsistent with the grids")
    hx = float(x[1] - x[0])
    hy = float(y[1] - y[0])
    n_states = nx * ny
    diagonal = np.zeros(n_states, dtype=float)
    rows: list[int] = []
    cols: list[int] = []
    values: list[float] = []

    # Horizontal neighbors: dimensionless diffusivity d_X=1.
    du_x = u[:, 1:] - u[:, :-1]
    f_x = bernoulli(du_x) / hx**2
    b_x = bernoulli(-du_x) / hx**2
    for iy in range(ny):
        left = iy * nx + np.arange(nx - 1)
        right = left + 1
        diagonal[left] += f_x[iy]
        diagonal[right] += b_x[iy]
        off = -np.sqrt(f_x[iy] * b_x[iy])
        rows.extend(left.tolist())
        cols.extend(right.tolist())
        values.extend(off.tolist())
        rows.extend(right.tolist())
        cols.extend(left.tolist())
        values.extend(off.tolist())

    # Vertical neighbors: dimensionless diffusivity d_Y=mobility_ratio.
    du_y = u[1:, :] - u[:-1, :]
    f_y = mobility_ratio * bernoulli(du_y) / hy**2
    b_y = mobility_ratio * bernoulli(-du_y) / hy**2
    for iy in range(ny - 1):
        lower = iy * nx + np.arange(nx)
        upper = lower + nx
        diagonal[lower] += f_y[iy]
        diagonal[upper] += b_y[iy]
        off = -np.sqrt(f_y[iy] * b_y[iy])
        rows.extend(lower.tolist())
        cols.extend(upper.tolist())
        values.extend(off.tolist())
        rows.extend(upper.tolist())
        cols.extend(lower.tolist())
        values.extend(off.tolist())

    indices = np.arange(n_states)
    rows.extend(indices.tolist())
    cols.extend(indices.tolist())
    values.extend(diagonal.tolist())
    return sparse.csr_matrix((values, (rows, cols)), shape=(n_states, n_states))


def spectral_gap(matrix: sparse.csr_matrix, number: int = 3) -> float:
    """Smallest nonzero eigenvalue of a symmetric positive semidefinite matrix."""
    v0 = np.cos(np.arange(matrix.shape[0], dtype=float) + 0.5)
    v0 /= np.linalg.norm(v0)
    eigvals = eigsh(
        matrix,
        k=number,
        sigma=1.0e-5,
        which="LM",
        v0=v0,
        return_eigenvectors=False,
        tol=1.0e-10,
        maxiter=200000,
    )
    eigvals = np.sort(np.real(eigvals))
    if abs(eigvals[0]) > 2.0e-7:
        raise RuntimeError(f"Stationary eigenvalue is not resolved: {eigvals[0]}")
    positive = eigvals[eigvals > 1.0e-8]
    if positive.size == 0:
        raise RuntimeError("No positive decay rate was found")
    return float(positive[0])


def write_csv(path: Path, fieldnames: list[str], rows: Iterable[dict[str, float]]) -> None:
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        writer.writerows(rows)


@dataclass(frozen=True)
class GridResult:
    nx: int
    ny: int
    hx: float
    hy: float
    mobile_gap: float
    pinned_gap: float

    @property
    def h2(self) -> float:
        return self.hx**2 + self.hy**2

    @property
    def ratio(self) -> float:
        return self.mobile_gap / self.pinned_gap


# ---------------------------------------------------------------------------
# Pinned-profile scan.
# ---------------------------------------------------------------------------
x_pin = cell_centered_grid(X_BOUND, 601)
lambdas = np.linspace(0.0, 1.0, 101)
pinned_rows: list[dict[str, float]] = []
for lam in lambdas:
    gap = spectral_gap(
        symmetrized_negative_generator_1d(pinned_potential(x_pin, float(lam)), x_pin),
        number=2,
    )
    pinned_rows.append({"lambda": float(lam), "pinned_gap": gap})

pinned_gaps = np.asarray([row["pinned_gap"] for row in pinned_rows])
max_index = int(np.argmax(pinned_gaps))
lam_opt_scan = float(lambdas[max_index])
pinned_opt_scan = float(pinned_gaps[max_index])


def pinned_gap_fine(lam: float) -> float:
    return spectral_gap(
        symmetrized_negative_generator_1d(
            pinned_potential(x_pin, float(lam)), x_pin
        ),
        number=2,
    )


opt_result = minimize_scalar(
    lambda lam: -pinned_gap_fine(float(lam)),
    bounds=(0.0, 1.0),
    method="bounded",
    options={"xatol": 1.0e-9, "maxiter": 80},
)
if not opt_result.success:
    raise RuntimeError(f"Pinned-profile optimization failed: {opt_result.message}")
lam_opt = float(opt_result.x)
pinned_opt_fine = float(-opt_result.fun)
write_csv(DATA / "fokker_planck_pinned_scan.csv", ["lambda", "pinned_gap"], pinned_rows)

# ---------------------------------------------------------------------------
# Grid convergence at the representative mobility ratio.
# ---------------------------------------------------------------------------
grid_sizes = [
    (81, 101),
    (101, 121),
    (121, 141),
    (141, 161),
    (161, 181),
    (181, 201),
    (201, 221),
    (221, 241),
]
grid_results: list[GridResult] = []
for nx, ny in grid_sizes:
    x = cell_centered_grid(X_BOUND, nx)
    y = cell_centered_grid(Y_BOUND, ny)
    xx, yy = np.meshgrid(x, y)
    u_mobile = mobile_potential(xx, yy)
    mobile_gap = spectral_gap(
        symmetrized_negative_generator_2d(
            u_mobile, x, y, REPRESENTATIVE_MOBILITY_RATIO
        )
    )
    pinned_gap = spectral_gap(
        symmetrized_negative_generator_1d(pinned_potential(x, 0.5), x),
        number=2,
    )
    grid_results.append(
        GridResult(
            nx=nx,
            ny=ny,
            hx=float(x[1] - x[0]),
            hy=float(y[1] - y[0]),
            mobile_gap=mobile_gap,
            pinned_gap=pinned_gap,
        )
    )

write_csv(
    DATA / "fokker_planck_grid_convergence.csv",
    ["nx", "ny", "hx", "hy", "h2", "mobile_gap", "pinned_gap", "gap_ratio"],
    [
        {
            "nx": result.nx,
            "ny": result.ny,
            "hx": result.hx,
            "hy": result.hy,
            "h2": result.h2,
            "mobile_gap": result.mobile_gap,
            "pinned_gap": result.pinned_gap,
            "gap_ratio": result.ratio,
        }
        for result in grid_results
    ],
)

# Linear h^2 extrapolation over the five finest grids.
h2_values = np.asarray([result.h2 for result in grid_results])
mobile_values = np.asarray([result.mobile_gap for result in grid_results])
pinned_values = np.asarray([result.pinned_gap for result in grid_results])
ratio_values = mobile_values / pinned_values
fit_slice = slice(-5, None)
mobile_fit = np.polyfit(h2_values[fit_slice], mobile_values[fit_slice], 1)
pinned_fit = np.polyfit(h2_values[fit_slice], pinned_values[fit_slice], 1)
ratio_fit = np.polyfit(h2_values[fit_slice], ratio_values[fit_slice], 1)
mobile_continuum = float(mobile_fit[1])
pinned_continuum = float(pinned_fit[1])
ratio_continuum = float(ratio_fit[1])

# ---------------------------------------------------------------------------
# Computational-box check at nearly fixed mesh spacing.
# ---------------------------------------------------------------------------
base_result = next(result for result in grid_results if result.nx == 201 and result.ny == 221)
box_specs = [
    (X_BOUND, Y_BOUND, 201, 221),
    (1.5, 2.0, 215, 245),
    (1.6, 2.1, 229, 258),
]
box_rows: list[dict[str, float]] = []
for x_bound, y_bound, nx, ny in box_specs:
    x = cell_centered_grid(x_bound, nx)
    y = cell_centered_grid(y_bound, ny)
    xx, yy = np.meshgrid(x, y)
    mobile_gap = spectral_gap(
        symmetrized_negative_generator_2d(
            mobile_potential(xx, yy), x, y, REPRESENTATIVE_MOBILITY_RATIO
        )
    )
    pinned_gap = spectral_gap(
        symmetrized_negative_generator_1d(pinned_potential(x, 0.5), x),
        number=2,
    )
    box_rows.append(
        {
            "x_bound": x_bound,
            "y_bound": y_bound,
            "nx": nx,
            "ny": ny,
            "hx": float(x[1] - x[0]),
            "hy": float(y[1] - y[0]),
            "mobile_gap": mobile_gap,
            "pinned_gap": pinned_gap,
            "gap_ratio": mobile_gap / pinned_gap,
        }
    )
write_csv(
    DATA / "fokker_planck_box_check.csv",
    [
        "x_bound", "y_bound", "nx", "ny", "hx", "hy",
        "mobile_gap", "pinned_gap", "gap_ratio",
    ],
    box_rows,
)
base_box_ratio = box_rows[0]["gap_ratio"]
max_box_ratio_change = max(
    abs(row["gap_ratio"] - base_box_ratio) for row in box_rows[1:]
)

# ---------------------------------------------------------------------------
# Auxiliary-mobility scan on a fixed production grid.
# ---------------------------------------------------------------------------
nx_scan, ny_scan = 161, 181
x_scan = cell_centered_grid(X_BOUND, nx_scan)
y_scan = cell_centered_grid(Y_BOUND, ny_scan)
xx_scan, yy_scan = np.meshgrid(x_scan, y_scan)
u_mobile_scan = mobile_potential(xx_scan, yy_scan)
pinned_gap_scan = spectral_gap(
    symmetrized_negative_generator_1d(pinned_potential(x_scan, 0.5), x_scan),
    number=2,
)

cache: dict[float, float] = {}


def mobile_gap_at_ratio(ratio: float) -> float:
    key = float(ratio)
    if key not in cache:
        cache[key] = spectral_gap(
            symmetrized_negative_generator_2d(
                u_mobile_scan, x_scan, y_scan, key
            )
        )
    return cache[key]


mobility_ratios = np.unique(
    np.concatenate(
        [
            np.logspace(-1.0, math.log10(64.0), 33),
            np.asarray([1.0, 2.0, REPRESENTATIVE_MOBILITY_RATIO, 8.0, 16.0]),
        ]
    )
)
mobility_rows: list[dict[str, float]] = []
for ratio in mobility_ratios:
    gap = mobile_gap_at_ratio(float(ratio))
    mobility_rows.append(
        {
            "mobility_ratio": float(ratio),
            "mobile_gap": gap,
            "pinned_opt_gap": pinned_gap_scan,
            "gap_ratio": gap / pinned_gap_scan,
        }
    )

crossover_ratio = float(
    brentq(
        lambda ratio: mobile_gap_at_ratio(float(ratio)) - pinned_gap_scan,
        1.0,
        2.0,
        xtol=1.0e-6,
    )
)
write_csv(
    DATA / "fokker_planck_mobility_scan.csv",
    ["mobility_ratio", "mobile_gap", "pinned_opt_gap", "gap_ratio"],
    mobility_rows,
)

# ---------------------------------------------------------------------------
# Figures.
# ---------------------------------------------------------------------------
representative_mobile_gap = grid_results[-2].mobile_gap  # 201 x 221 grid
representative_pinned_gap = grid_results[-2].pinned_gap

fig, ax = plt.subplots(figsize=(3.18, 2.38))
ax.plot(lambdas, pinned_gaps, color=BLUE, label=r"pinned profile $g_{\rm pin}(\lambda)$")
ax.axhline(
    representative_mobile_gap,
    color=ORANGE,
    linestyle="--",
    label=r"mobile auxiliary, $r=4$",
)
ax.scatter([lam_opt], [pinned_opt_fine], s=18, color=DARK, zorder=4)
ax.set_xlabel(r"frozen left-barrier allocation $\lambda$")
ax.set_ylabel(r"gap in units of $D_x/\ell_x^2$")
ax.set_xlim(0.0, 1.0)
ax.legend(frameon=False, loc="lower center")
panel_label(ax, "(a)")
save(fig, "figS_fp_pinned_scan")

mobility_array = np.asarray([row["mobility_ratio"] for row in mobility_rows])
mobile_gap_array = np.asarray([row["mobile_gap"] for row in mobility_rows])
fig, ax = plt.subplots(figsize=(3.18, 2.38))
ax.semilogx(mobility_array, mobile_gap_array, color=BLUE,
            label=r"full two-dimensional gap")
ax.axhline(pinned_gap_scan, color=ORANGE, linestyle="--",
           label=r"optimal pinned gap")
ax.axvline(REPRESENTATIVE_MOBILITY_RATIO, color=GREEN, linestyle=":")
ax.scatter([crossover_ratio], [pinned_gap_scan], s=20, facecolors="white",
           edgecolors=RED, linewidths=1.0, zorder=5)
ax.text(REPRESENTATIVE_MOBILITY_RATIO * 1.08, pinned_gap_scan * 0.79,
        r"representative $r=4$", rotation=90, va="bottom", fontsize=6.6)
ax.set_xlabel(r"scaled transverse mobility $r$")
ax.set_ylabel(r"full gap in units of $D_x/\ell_x^2$")
ax.set_xlim(float(mobility_array.min()), float(mobility_array.max()))
ax.legend(frameon=False, loc="lower right")
panel_label(ax, "(b)")
save(fig, "figS_fp_mobility_scan")

advantage_percent = 100.0 * (ratio_values - 1.0)
h2_line = np.linspace(0.0, float(h2_values.max()) * 1.03, 200)
fit_advantage = 100.0 * (np.polyval(ratio_fit, h2_line) - 1.0)
fig, ax = plt.subplots(figsize=(3.18, 2.38))
ax.plot(h2_values, advantage_percent, "o", markersize=3.7, color=BLUE,
        label="finite-volume grids")
ax.plot(h2_line, fit_advantage, linestyle="--", color=ORANGE,
        label=r"linear $h^2$ extrapolation")
ax.scatter([0.0], [100.0 * (ratio_continuum - 1.0)], s=22,
           facecolors="white", edgecolors=RED, linewidths=1.0, zorder=5)
ax.set_xlabel(r"$h_X^2+h_Y^2$")
ax.set_ylabel(r"mobile advantage (\%)")
ax.set_xlim(-0.00008, float(h2_values.max()) * 1.05)
ax.legend(frameon=False, loc="lower right")
panel_label(ax, "(c)")
save(fig, "figS_fp_grid_convergence")

# ---------------------------------------------------------------------------
# Human-readable numerical summary.
# ---------------------------------------------------------------------------
with (DATA / "fokker_planck_summary.txt").open("w") as handle:
    handle.write("Direct Fokker--Planck validation of the smooth landscape\n")
    handle.write("=======================================================\n")
    handle.write(f"Parameters: delta={DELTA}, B_C={B_C}, sigma_X={SIGMA_X}, sigma_Y={SIGMA_Y}\n")
    handle.write(f"Domain: X in [-{X_BOUND},{X_BOUND}], Y in [-{Y_BOUND},{Y_BOUND}]\n")
    handle.write(f"Pinned scan maximum: lambda={lam_opt_scan:.6f}, gap={pinned_opt_scan:.10f} D_x/l_x^2\n")
    handle.write(f"Continuous pinned optimum: lambda={lam_opt:.5f}\n")
    handle.write(f"Fine-grid pinned scan gap: {pinned_opt_fine:.10f} D_x/l_x^2\n")
    handle.write(f"Representative scaled transverse mobility: r={REPRESENTATIVE_MOBILITY_RATIO}\n")
    handle.write(f"Continuum-extrapolated mobile gap: {mobile_continuum:.10f} D_x/l_x^2\n")
    handle.write(f"Continuum-extrapolated pinned gap: {pinned_continuum:.10f} D_x/l_x^2\n")
    handle.write(f"Continuum-extrapolated ratio: {ratio_continuum:.10f}\n")
    handle.write(f"Continuum-extrapolated advantage: {100.0*(ratio_continuum-1.0):.6f}%\n")
    handle.write(f"Production-grid mobility crossover: r_c={crossover_ratio:.8f}\n")
    handle.write(f"Maximum ratio change under box enlargement: {max_box_ratio_change:.3e}\n")
    handle.write("The Scharfetter--Gummel rates obey discrete detailed balance exactly.\n")

print(
    "Fokker--Planck validation complete: "
    f"g_mobile/g_pin -> {ratio_continuum:.8f}, "
    f"advantage {100.0*(ratio_continuum-1.0):.4f}%, "
    f"r_c={crossover_ratio:.5f}."
)


==> anc/source/generate_gillespie_ensembles.py <==
#!/usr/bin/env python3
"""Regenerate the finite-ensemble data and KMC panels of Supplemental Fig. S4.

This is the direct Gillespie algorithm, vectorized over independent paths;
it does not draw snapshots from a transition matrix.  NumPy and SciPy suffice.
All seeds, sample sizes, observation times, raw batch counts, and equilibrium
occupation/transition statistics are saved.  Exact scaling curves are also
regenerated, and are never used to generate stochastic observations.

Run from any directory: python source/generate_gillespie_ensembles.py
"""
from pathlib import Path
import csv
import json
import math
import time
import numpy as np
from scipy.linalg import eigh
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"
N_RELAX = 30_000
N_DEPARTURE = 100_000
N_BATCH = 100
N_BOOTSTRAP = 2_000
N_RECORD = 32
RECORD_DURATION = 2_000.0
SEED = 20260905
INITIAL = np.kron([0.80, 0.15, 0.05], [0.5, 0.5])
M0 = 0.75
RELAX_TIMES = np.linspace(0.0, 4.5, 61)
DEPARTURE_TIMES = np.unique(np.r_[0.0, np.geomspace(1e-4, 1.0, 81),
                                 np.linspace(0.0, 2.0, 161)])
GINF = (1.0 + math.e) / 2.0


def generator(gamma):
    """Symmetric column generator; state order (0,A),(0,B),...,(2,B)."""
    out = np.zeros((6, 6))
    for c, edges in enumerate(((math.e, 1.0), (1.0, math.e))):
        for i, rate in enumerate(edges):
            u, v = 2*i+c, 2*(i+1)+c
            out[u, v] = out[v, u] = rate
    for i in range(3):
        out[2*i, 2*i+1] = out[2*i+1, 2*i] = gamma / 2.0
    np.fill_diagonal(out, -out.sum(axis=0))
    return out


def jump_tables(gamma):
    L = generator(gamma)
    exit_rate = -L.diagonal()
    prob = L.T.copy()
    np.fill_diagonal(prob, 0.0)
    cdf = np.cumsum(prob / exit_rate[:, None], axis=1)
    cdf[:, -1] = 1.0
    return exit_rate, cdf


def ensemble_counts(gamma, times, n_path, n_batch, seed):
    """Sample complete independent paths on a common observation grid."""
    assert n_path % n_batch == 0
    rng = np.random.default_rng(seed)
    exit_rate, cdf = jump_tables(gamma)
    state = rng.choice(6, size=n_path, p=INITIAL)
    jump_time = rng.exponential(size=n_path) / exit_rate[state]
    batch_offset = 6 * (np.arange(n_path) // (n_path // n_batch))
    counts = np.zeros((n_batch, len(times), 6), dtype=np.int64)
    events = 0
    for k, observation_time in enumerate(times):
        while True:
            active = np.flatnonzero(jump_time <= observation_time)
            if active.size == 0:
                break
            u = rng.random(active.size)
            state[active] = np.sum(u[:, None] > cdf[state[active]], axis=1)
            jump_time[active] += rng.exponential(size=active.size) / exit_rate[state[active]]
            events += active.size
        counts[:, k, :] = np.bincount(batch_offset+state, minlength=6*n_batch).reshape(n_batch, 6)
    assert np.all(counts.sum(axis=2) == n_path // n_batch)
    return counts, events


def equilibrium_records(gamma, seed):
    """Independent stationary records with exact occupation and jump counts."""
    rng = np.random.default_rng(seed)
    exit_rate, cdf = jump_tables(gamma)
    state = rng.integers(0, 6, size=N_RECORD)
    clock = np.zeros(N_RECORD)
    occupation = np.zeros((N_RECORD, 6))
    counts = np.zeros((N_RECORD, 6, 6), dtype=np.int64)
    while True:
        active = np.flatnonzero(clock < RECORD_DURATION)
        if active.size == 0:
            break
        old = state[active]
        wait = rng.exponential(size=active.size) / exit_rate[old]
        remaining = RECORD_DURATION-clock[active]
        occupation[active, old] += np.minimum(wait, remaining)
        jumping = wait < remaining
        indices = active[jumping]
        if indices.size:
            new = np.sum(rng.random(indices.size)[:, None] > cdf[old[jumping]], axis=1)
            counts[indices, old[jumping], new] += 1
            state[indices] = new
        clock[active] += np.minimum(wait, remaining)
    assert np.allclose(occupation.sum(axis=1), RECORD_DURATION)
    gaps = []
    support = np.triu(generator(gamma) > 0, k=1)
    for residence, transitions in zip(occupation, counts):
        reconstructed = np.zeros((6, 6))
        for i, j in zip(*np.nonzero(support)):
            rate = (transitions[i, j]+transitions[j, i]) / (residence[i]+residence[j])
            reconstructed[i, j] = reconstructed[j, i] = rate
        np.fill_diagonal(reconstructed, -reconstructed.sum(axis=0))
        gaps.append(np.linalg.eigvalsh(-reconstructed)[1])
    return occupation, counts, np.asarray(gaps)


def departure(prob):
    shape = prob.shape
    matrix = prob.reshape(*shape[:-1], 3, 2)
    denom = matrix.sum(axis=-1, keepdims=True) / 2.0
    with np.errstate(divide="ignore", invalid="ignore"):
        terms = np.where(matrix > 0, matrix * np.log(matrix / denom), 0.0)
    return np.maximum(terms.sum(axis=(-2, -1)), 0.0)


def exact_probabilities(gamma, times):
    eig, vec = eigh(generator(gamma))
    return (np.exp(times[:, None]*eig[None, :]) * (vec.T@INITIAL)[None, :]) @ vec.T


def write_csv(name, fields, rows):
    with (DATA/name).open("w", newline="") as stream:
        writer = csv.writer(stream)
        writer.writerow(fields)
        writer.writerows(rows)


def generate_exact_scaling():
    rows = []
    for gamma in np.logspace(0.0, 5.0, 91):
        upper = min(12.0, 25.0/gamma)
        lower = max(1e-10, 1e-5/max(gamma, 1.0))
        times = np.unique(np.r_[0.0, np.geomspace(lower, upper, 240),
                                np.linspace(0.0, 12.0, 420)])
        gap = 0.5*(gamma+2*(math.e+1.0)-np.sqrt(gamma**2+2*gamma*(math.e+1.0)+4*(math.e**2-math.e+1.0)))
        peak = departure(exact_probabilities(gamma, times)).max()
        rows.append([gamma, GINF-gap, peak])
    write_csv("figS4d_reproduced_exact_scaling.csv",
              ["Gamma_over_g0", "exact_rate_deficit", "exact_Dmax"], rows)


def main():
    start = time.monotonic()
    DATA.mkdir(exist_ok=True)
    FIG.mkdir(exist_ok=True)
    generate_exact_scaling()
    children = np.random.SeedSequence(SEED).spawn(12)
    seeds = [int(child.generate_state(1)[0]) for child in children]
    metadata = {
        "base_seed": SEED, "rng": "numpy.random.Generator(PCG64)",
        "algorithm": "direct Gillespie, vectorized independent trajectories",
        "state_order": ["0A", "0B", "1A", "1B", "2A", "2B"],
        "delta": 1.0, "bare_edge_rate_g0": 1.0, "initial": INITIAL.tolist(),
        "relaxation": {"n_trajectories_per_gamma": N_RELAX, "times": RELAX_TIMES.tolist(),
                       "error": "one standard error of the trajectory observable / 0.75"},
        "departure": {"n_trajectories_per_gamma": N_DEPARTURE,
                      "times": DEPARTURE_TIMES.tolist(), "n_batches": N_BATCH,
                      "batch_size": N_DEPARTURE//N_BATCH, "bootstrap_replicates": N_BOOTSTRAP,
                      "estimator": "maximum of raw plug-in departure over saved observation times",
                      "error": "standard deviation over resampling 100 whole trajectory batches; temporal correlations retained",
                      "caveat": "plug-in estimator and time maximization have finite-sample upward bias; no bias subtraction"},
        "rates": {"n_independent_records": N_RECORD, "duration_each": RECORD_DURATION,
                  "initial": "uniform stationary distribution", "estimator": "symmetric edge maximum likelihood rate (Nij+Nji)/(Ti+Tj), then full spectral gap",
                  "error": "sample standard deviation of independent record gap estimates divided by sqrt(n_records)"},
        "runs": []}
    relax_rows, point_rows, record_rows, departure_rows = [], [], [], []
    seed_index = 0
    for gamma in (0.3, 3.0, 30.0):
        seed = seeds[seed_index]; seed_index += 1
        batches, events = ensemble_counts(gamma, RELAX_TIMES, N_RELAX, 1, seed)
        counts = batches.sum(axis=0)
        prob = counts/N_RELAX
        empirical = (prob[:, 0]+prob[:, 1]-prob[:, 4]-prob[:, 5])/M0
        second = prob[:, 0]+prob[:, 1]+prob[:, 4]+prob[:, 5]
        sem = np.sqrt(np.maximum(second-(M0*empirical)**2, 0.0)/(N_RELAX-1))/M0
        exact = exact_probabilities(gamma, RELAX_TIMES)
        exact_m = (exact[:, 0]+exact[:, 1]-exact[:, 4]-exact[:, 5])/M0
        for k, t in enumerate(RELAX_TIMES):
            relax_rows.append([gamma, t, exact_m[k], empirical[k], sem[k], *counts[k]])
        metadata["runs"].append({"kind": "relaxation", "gamma": gamma, "seed": seed, "events": int(events)})
        print(f"relaxation gamma={gamma:g}: {events} actual jumps", flush=True)

    for gamma in (3.0, 10.0, 30.0):
        seed, boot_seed, rate_seed = seeds[seed_index:seed_index+3]; seed_index += 3
        batches, events = ensemble_counts(gamma, DEPARTURE_TIMES, N_DEPARTURE, N_BATCH, seed)
        probability = batches.sum(axis=0)/N_DEPARTURE
        estimate = departure(probability)
        imax = int(np.argmax(estimate))
        rng = np.random.default_rng(boot_seed)
        multiplicity = rng.multinomial(N_BATCH, np.ones(N_BATCH)/N_BATCH, size=N_BOOTSTRAP)
        boot_probability = (multiplicity @ batches.reshape(N_BATCH, -1)).reshape(N_BOOTSTRAP, len(DEPARTURE_TIMES), 6)/N_DEPARTURE
        boot_max = departure(boot_probability).max(axis=1)
        d_error = float(boot_max.std(ddof=1))
        residence, transitions, gaps = equilibrium_records(gamma, rate_seed)
        gap_mean = float(gaps.mean())
        gap_sem = float(gaps.std(ddof=1)/np.sqrt(N_RECORD))
        point_rows.append([gamma, gap_mean, gap_sem, GINF-gap_mean,
                           estimate[imax], d_error, DEPARTURE_TIMES[imax],
                           boot_max.mean()-estimate[imax], *np.quantile(boot_max, [0.025, 0.975])])
        for r, gap in enumerate(gaps):
            record_rows.append([gamma, r, gap, *residence[r], *transitions[r].ravel()])
        exact_D = departure(exact_probabilities(gamma, DEPARTURE_TIMES))
        for k, t in enumerate(DEPARTURE_TIMES):
            departure_rows.append([gamma, t, exact_D[k], estimate[k], *batches[:, k, :].sum(axis=0)])
        np.savez_compressed(DATA/f"kmc_raw_gamma_{gamma:g}.npz", times=DEPARTURE_TIMES,
                            batch_counts=batches, equilibrium_residence=residence,
                            equilibrium_transitions=transitions, reconstructed_gaps=gaps,
                            bootstrap_Dmax=boot_max)
        metadata["runs"].append({"kind": "departure_and_rate", "gamma": gamma,
                                "trajectory_seed": seed, "bootstrap_seed": boot_seed,
                                "record_seed": rate_seed, "ensemble_events": int(events),
                                "equilibrium_events": int(transitions.sum())})
        print(f"gamma={gamma:g}: rate={gap_mean:.8f} +/- {gap_sem:.5g}; Dmax={estimate[imax]:.8g} +/- {d_error:.4g}", flush=True)

    state_fields = [f"count_{i}" for i in range(6)]
    write_csv("figS4c_reproduced_relaxation.csv", ["Gamma_over_g0", "g0_t", "exact_m_over_m0", "kmc_m_over_m0", "kmc_m_standard_error", *state_fields], relax_rows)
    write_csv("figS4d_reproduced_kmc_points.csv", ["Gamma_over_g0", "kmc_rate_mean", "kmc_rate_standard_error", "kmc_rate_deficit_mean", "kmc_Dmax", "kmc_Dmax_bootstrap_std", "kmc_Dmax_time", "bootstrap_peak_bias", "bootstrap_percentile_025", "bootstrap_percentile_975"], point_rows)
    write_csv("kmc_departure_time_series.csv", ["Gamma_over_g0", "g0_t", "exact_D", "kmc_D", *state_fields], departure_rows)
    write_csv("kmc_rate_records.csv", ["Gamma_over_g0", "record", "estimated_gap", *[f"residence_{i}" for i in range(6)], *[f"N_{i}_{j}" for i in range(6) for j in range(6)]], record_rows)
    metadata["runtime_seconds"] = time.monotonic()-start
    metadata["numpy_version"] = np.__version__
    (DATA/"kmc_reproducibility.json").write_text(json.dumps(metadata, indent=2)+"\n")
    plot_panels(np.asarray(relax_rows), np.asarray(point_rows))
    print(f"Saved regenerated KMC data and panels in {metadata['runtime_seconds']:.1f} s.", flush=True)


def plot_panels(relax, points):
    plt.rcParams.update({"font.family": "serif", "font.size": 8, "axes.labelsize": 8,
                         "xtick.labelsize": 7, "ytick.labelsize": 7, "legend.fontsize": 6.5,
                         "axes.linewidth": 0.75, "lines.linewidth": 1.35, "pdf.fonttype": 42})
    colors = ["#2878B5", "#F28E2B", "#35A853"]
    fig, ax = plt.subplots(figsize=(3.32, 2.45))
    for gamma, color in zip((0.3, 3.0, 30.0), colors):
        rows = relax[np.isclose(relax[:, 0], gamma)]
        t, exact, estimate, sem = rows[:, 1:5].T
        ax.semilogy(t, exact, color=color, label=rf"exact $\Gamma/g_0={gamma:g}$")
        # Only resolved signals are shown on the logarithmic axis. The full,
        # unfiltered measurements and uncertainties are retained in the CSV.
        shown = (np.arange(t.size)%2 == 0) & (exact > 3*sem) & (estimate-sem > 0)
        ax.errorbar(t[shown], estimate[shown], yerr=sem[shown], fmt="o", color=color,
                    markersize=2.3, elinewidth=0.65, capsize=1.2, label=rf"KMC $\Gamma/g_0={gamma:g}$")
    ax.set(xlabel=r"$g_0t$", ylabel=r"$[p_0(t)-p_2(t)]/[p_0(0)-p_2(0)]$", xlim=(0, 4.5), ylim=(1e-4, 1.2))
    ax.legend(frameon=False, ncol=2, loc="lower left", columnspacing=0.8, handlelength=1.6)
    ax.text(0, 1.025, "(c)", transform=ax.transAxes, ha="left", va="bottom", fontweight="bold")
    fig.savefig(FIG/"figS4c_reproduced_relaxation.pdf", bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)
    exact = np.genfromtxt(DATA/"figS4d_reproduced_exact_scaling.csv", delimiter=",", names=True)
    gamma = exact["Gamma_over_g0"]
    fig, ax = plt.subplots(figsize=(3.32, 2.45))
    ax.loglog(gamma, exact["exact_rate_deficit"], color=colors[0], label=r"exact $g_{\rm aut}^{\infty}-r_{\rm vis}(\Gamma)$")
    ax.loglog(gamma, exact["exact_Dmax"], color=colors[1], label=r"exact $\widetilde D_{\max}$")
    ax.errorbar(points[:, 0], points[:, 3], yerr=points[:, 2], fmt="o", markersize=3,
                capsize=1.7, color=colors[0], label="finite-record rate")
    ax.errorbar(points[:, 0], points[:, 4], yerr=points[:, 5], fmt="s", markersize=3,
                capsize=1.7, color=colors[1], label=r"finite-record $\widetilde D_{\max}$")
    reference_x = np.array([20.0, 1e5])
    k = int(np.argmin(abs(gamma-100.0)))
    ax.loglog(reference_x, exact["exact_rate_deficit"][k]*(reference_x/gamma[k])**-1, "--", color=colors[2], label=r"$\propto\Gamma^{-1}$")
    ax.loglog(reference_x, exact["exact_Dmax"][k]*(reference_x/gamma[k])**-2, ":", color="#D04A35", label=r"$\propto\Gamma^{-2}$")
    ax.set(xlabel=r"switching bandwidth $\Gamma/g_0$", ylabel="magnitude", xlim=(1, 1e5), ylim=(1e-11, 0.4))
    ax.legend(frameon=False, ncol=2, loc="lower left", columnspacing=0.7, handlelength=1.6)
    ax.text(0, 1.025, "(d)", transform=ax.transAxes, ha="left", va="bottom", fontweight="bold")
    fig.savefig(FIG/"figS4d_reproduced_scaling.pdf", bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/source/generate_main_figures_1_2.py <==
#!/usr/bin/env python3
"""Generate Figs. 1 and 2 of the revised PRL Letter as vector PDFs."""
from __future__ import annotations

from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
from matplotlib.patches import Circle, FancyArrowPatch

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
FIG.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 7.4,
    "axes.labelsize": 7.5,
    "xtick.labelsize": 6.6,
    "ytick.labelsize": 6.6,
    "legend.fontsize": 6.1,
    "axes.linewidth": 0.72,
    "lines.linewidth": 1.55,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
PURPLE = "#7656A5"
RED = "#D04A35"
DARK = "#263545"
GRAY = "#A8ADB4"


def save(fig: plt.Figure, stem: str) -> None:
    fig.savefig(FIG / f"{stem}.pdf", bbox_inches="tight", pad_inches=0.025)
    fig.savefig(FIG / f"{stem}.png", bbox_inches="tight", pad_inches=0.025)
    plt.close(fig)


def panel_label(ax: plt.Axes, label: str, *, fontsize: float = 8.0) -> None:
    """Place a panel label just outside the upper-left plot border."""
    ax.text(0.0, 1.025, label, transform=ax.transAxes,
            ha="left", va="bottom", fontweight="bold",
            fontsize=fontsize, clip_on=False)


def draw_nodes(ax, xs, y, color, widths, labels=True):
    for i, x in enumerate(xs):
        ax.add_patch(Circle((x, y), 0.032, facecolor="white", edgecolor=DARK,
                            linewidth=0.75, zorder=3))
        if labels:
            ax.text(x, y, str(i), ha="center", va="center", fontsize=5.8,
                    color=DARK, zorder=4)
    ax.plot([xs[0] + .033, xs[1] - .033], [y, y], color=color,
            lw=widths[0], solid_capstyle="round")
    ax.plot([xs[1] + .033, xs[2] - .033], [y, y], color=color,
            lw=widths[1], solid_capstyle="round")


def make_fig1() -> None:
    fig = plt.figure(figsize=(3.34, 1.82))
    gs = GridSpec(1, 2, figure=fig, width_ratios=[1.05, 1.0], wspace=0.24)

    ax = fig.add_subplot(gs[0, 0])
    x = np.linspace(-2.7, 2.7, 800)
    base = 0.045 * x**2 * (x**2 - 4.0)**2
    ua = base * (1.0 - 0.46 * np.exp(-(x + 1.16)**2 / 0.16))
    ub = base * (1.0 - 0.46 * np.exp(-(x - 1.16)**2 / 0.16))
    ax.plot(x, ua, color=BLUE)
    ax.plot(x, ub, color=ORANGE, ls="--")
    ax.set_xlabel("system coordinate", labelpad=1.4)
    ax.set_ylabel("free energy", labelpad=1.5)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_ylim(-0.08, 2.23)
    ax.text(-1.95, 1.92, r"$c=A$", color=BLUE, fontsize=6.2)
    ax.text(1.42, 1.92, r"$c=B$", color=ORANGE, fontsize=6.2)
    ax.annotate("same minima", xy=(-2.0, 0.0), xytext=(-2.58, 0.70),
                fontsize=5.3, color=DARK,
                arrowprops=dict(arrowstyle="->", lw=0.55, color=DARK))
    ax.annotate("complementary\ntransition states",
                xy=(1.16, ub[np.argmin(abs(x - 1.16))]), xytext=(0.04, 1.67),
                ha="center", fontsize=5.1, color=PURPLE,
                arrowprops=dict(arrowstyle="->", lw=0.55, color=PURPLE))
    panel_label(ax, "(a)")

    ax = fig.add_subplot(gs[0, 1])
    ax.axis("off")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    xs = [0.28, 0.57, 0.86]
    draw_nodes(ax, xs, 0.72, BLUE, (2.15, 0.95))
    draw_nodes(ax, xs, 0.28, ORANGE, (0.95, 2.15))
    ax.text(0.13, 0.72, r"$c=A$", ha="right", va="center", fontsize=6.1, color=BLUE)
    ax.text(0.13, 0.28, r"$c=B$", ha="right", va="center", fontsize=6.1, color=ORANGE)
    for xx in xs:
        ax.add_patch(FancyArrowPatch((xx, 0.665), (xx, 0.335), arrowstyle="<->",
                                     mutation_scale=6.5, lw=0.7, color=PURPLE))
    ax.text(0.52, 0.50, r"equilibrium switching $\Gamma\widehat G^{(i)}$",
            ha="center", va="center", fontsize=5.2, color=PURPLE,
            bbox=dict(facecolor="white", edgecolor="none", pad=0.45))
    ax.text(0.52, 0.055, r"$\Pi_{ic}=\pi_iq_c^*$ for every $\Gamma$",
            ha="center", va="bottom", fontsize=5.6)
    panel_label(ax, "(b)")
    save(fig, "Fig1_autonomous_model_compact")


def make_fig2() -> None:
    """Barrier-budget comparison for the exactly solvable three-state path."""
    fig = plt.figure(figsize=(7.05, 2.08))
    gs = GridSpec(1, 3, figure=fig, width_ratios=[1.0, 1.32, 1.13], wspace=0.34)

    # Use x=beta Delta=1 for the geometry panels.
    x = 1.0
    w0 = 1.0
    lam = np.linspace(0.0, 1.0, 400)
    a1 = w0 * np.exp(lam * x)
    a2 = w0 * np.exp((1.0 - lam) * x)
    endpoint_a = np.array([np.exp(x), 1.0])
    endpoint_b = np.array([1.0, np.exp(x)])
    balanced = np.array([np.exp(x / 2.0), np.exp(x / 2.0)])
    effective = np.array([(1.0 + np.exp(x)) / 2.0] * 2)

    ax = fig.add_subplot(gs[0, 0])
    ax.plot(a1, a2, color=PURPLE, label=r"frozen profiles")
    ax.plot([endpoint_a[0], endpoint_b[0]], [endpoint_a[1], endpoint_b[1]],
            color=GREEN, ls="--", lw=1.1, label="mixtures of extreme profiles")
    ax.plot(*endpoint_a, "o", color=BLUE, ms=4.2)
    ax.plot(*endpoint_b, "o", color=ORANGE, ms=4.2)
    ax.plot(*balanced, "s", color=RED, ms=4.2)
    ax.plot(*effective, "D", color=GREEN, ms=4.2)
    ax.annotate(r"$A$", endpoint_a, xytext=(-14, -12), textcoords="offset points", fontsize=5.8)
    ax.annotate(r"$B$", endpoint_b, xytext=(4, 4), textcoords="offset points", fontsize=5.8)
    ax.annotate("optimal\nfrozen", balanced, xytext=(-29, 5), textcoords="offset points",
                fontsize=5.3, color=RED)
    ax.annotate("thermal\nmixture", effective, xytext=(5, -18), textcoords="offset points",
                fontsize=5.3, color=GREEN)
    ax.set_xlabel(r"left conductance $w_L/w_0$", labelpad=1.4)
    ax.set_ylabel(r"right conductance $w_R/w_0$", labelpad=1.4)
    ax.set_xlim(0.93, 2.83)
    ax.set_ylim(0.93, 2.83)
    ax.set_xticks([1.0, 1.5, 2.0, 2.5])
    ax.set_yticks([1.0, 1.5, 2.0, 2.5])
    panel_label(ax, "(a)")

    ax = fig.add_subplot(gs[0, 1])
    ax.axis("off")
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    xs = [0.44, 0.68, 0.92]
    rows = [
        (0.78, "frozen A", BLUE, (2.75, 1.0), r"$(e^x,1)$"),
        (0.54, "frozen B", ORANGE, (1.0, 2.75), r"$(1,e^x)$"),
        (0.30, "optimal frozen", RED, (1.75, 1.75), r"$(e^{x/2},e^{x/2})$"),
        (0.06, "thermal mixture", GREEN, (2.02, 2.02), r"$((1+e^x)/2,(1+e^x)/2)$"),
    ]
    for y, label, color, widths, pair in rows:
        draw_nodes(ax, xs, y, color, widths)
        ax.text(0.01, y, label, va="center", fontsize=5.7, color=color)
        ax.text(0.68, y - 0.077, pair, ha="center", va="top", fontsize=5.15)
    ax.add_patch(FancyArrowPatch((0.19, 0.70), (0.19, 0.61), arrowstyle="<->",
                                 mutation_scale=6.0, lw=0.7, color=PURPLE))
    ax.text(0.19, 0.655, "switching", ha="center", va="center", fontsize=4.9,
            color=PURPLE, bbox=dict(facecolor="white", edgecolor="none", pad=0.2))
    panel_label(ax, "(b)")

    ax = fig.add_subplot(gs[0, 2])
    xx = np.linspace(0.0, 2.5, 350)
    gbare = np.ones_like(xx)
    gstatic = np.exp(xx / 2.0)
    gfast = 0.5 * (1.0 + np.exp(xx))
    ax.plot(xx, gbare, color=DARK, ls=":", label="bare")
    ax.plot(xx, gstatic, color=RED, label="optimal frozen")
    ax.plot(xx, gfast, color=GREEN, label="thermal mixture")
    ax.fill_between(xx, gstatic, gfast, color=GREEN, alpha=0.12)
    ax.set_xlabel(r"barrier budget $x=\beta\Delta$", labelpad=1.4)
    ax.set_ylabel(r"gap $g/g_0$", labelpad=1.4)
    ax.set_xlim(0.0, 2.5)
    ax.set_ylim(0.85, 6.4)
    ax.legend(frameon=False, loc="upper left", handlelength=1.9, borderaxespad=0.2)
    panel_label(ax, "(c)")
    save(fig, "Fig2_resource_fair_revised")


if __name__ == "__main__":
    make_fig1()
    make_fig2()
    print("generated revised Figs. 1 and 2")


==> anc/source/generate_main_validation_figure.py <==
#!/usr/bin/env python3
"""Generate the main-text many-body and continuous-space validation figure."""
from pathlib import Path
import csv
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 7.4,
    "axes.labelsize": 7.5,
    "xtick.labelsize": 6.6,
    "ytick.labelsize": 6.6,
    "legend.fontsize": 5.9,
    "axes.linewidth": 0.72,
    "lines.linewidth": 1.5,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
RED = "#D04A35"
DARK = "#263545"


def panel_label(ax, label):
    ax.text(0.0, 1.025, label, transform=ax.transAxes, ha="left", va="bottom",
            fontweight="bold", fontsize=8.0, clip_on=False)


with (DATA / "curie_weiss_certified_summary.csv").open() as handle:
    cw = list(csv.DictReader(handle))
N = np.array([int(row["N"]) for row in cw])
g0 = np.ones_like(N, dtype=float)
gub = np.array([float(row["g_static_certified_upper_over_g0"]) for row in cw])
ginf = np.array([float(row["g_infty_over_g0"]) for row in cw])

with (DATA / "fokker_planck_pinned_scan.csv").open() as handle:
    fp = list(csv.DictReader(handle))
lam = np.array([float(row["lambda"]) for row in fp])
gpin = np.array([float(row["pinned_gap"]) for row in fp])
with (DATA / "fokker_planck_independent_audit.json").open() as handle:
    audit = json.load(handle)
gmobile = float(audit["physical_scaling"]["mobile_gap_per_s"]) / float(
    audit["physical_scaling"]["Dx_over_lx2_per_s"]
)

fig, axes = plt.subplots(2, 1, figsize=(3.34, 3.30), gridspec_kw={"hspace": 0.42})

ax = axes[0]
ax.plot(N, g0, color=DARK, ls=":", marker="o", ms=3.4, label=r"bare $g_0$")
ax.plot(N, gub, color=RED, marker="s", ms=3.4,
        label=r"certified frozen upper bound")
ax.plot(N, ginf, color=GREEN, marker="^", ms=3.7,
        label=r"autonomous $g_{\rm aut}^{\infty}$")
ax.set_xticks(N)
ax.set_ylim(0.92, 2.82)
ax.set_xlabel(r"number of spins $N$", labelpad=1.2)
ax.set_ylabel(r"gap normalized by $g_0$", labelpad=1.4)
ax.legend(frameon=False, loc="upper left", ncol=1, handlelength=1.7,
          borderaxespad=0.2)
panel_label(ax, "(a)")

ax = axes[1]
ax.plot(lam, gpin, color=BLUE, label=r"pinned profile $g_{\rm pin}(\lambda)$")
ax.axhline(gmobile, color=ORANGE, ls="--", lw=1.6,
           label=r"mobile auxiliary, $r=4$")
imax = int(np.argmax(gpin))
ax.plot(lam[imax], gpin[imax], "o", color=DARK, ms=3.5)
ax.fill_between(lam, gpin, gmobile, where=gmobile >= gpin,
                color=ORANGE, alpha=0.10)
ax.set_xlim(0.0, 1.0)
ax.set_xlabel(r"frozen left-barrier allocation $\lambda$", labelpad=1.2)
ax.set_ylabel(r"gap in units of $D_x/\ell_x^2$", labelpad=1.4)
ax.legend(frameon=False, loc="lower center", handlelength=2.0,
          borderaxespad=0.2)
panel_label(ax, "(b)")

fig.savefig(FIG / "Fig4_multiscale_validation_two_panels.pdf",
            bbox_inches="tight", pad_inches=0.025)
fig.savefig(FIG / "Fig4_multiscale_validation_two_panels.png",
            bbox_inches="tight", pad_inches=0.025)
plt.close(fig)
print("generated Fig. 4 with certified Curie--Weiss and continuum comparisons")


==> anc/source/generate_passive_landscape_and_sample_path.py <==
#!/usr/bin/env python3
"""Generate the illustrative passive landscape and one seeded Gillespie path.

The finite-ensemble KMC panels and their raw statistics are regenerated by
``generate_gillespie_ensembles.py``. This script does not read archived KMC data.
"""
from __future__ import annotations

from pathlib import Path
import csv
import math
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.linalg import eigh

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 8.0,
    "axes.labelsize": 8.0,
    "xtick.labelsize": 7.0,
    "ytick.labelsize": 7.0,
    "legend.fontsize": 6.8,
    "axes.linewidth": 0.75,
    "lines.linewidth": 1.35,
    "savefig.dpi": 320,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

BLUE = "#2878B5"
ORANGE = "#F28E2B"
GREEN = "#35A853"
RED = "#D04A35"
PURPLE = "#7656A5"
GRAY = "#A8ADB4"
DARK = "#263545"


def save(fig: plt.Figure, stem: str, pad: float = 0.025) -> None:
    fig.savefig(FIG / f"{stem}.pdf", bbox_inches="tight", pad_inches=pad)
    plt.close(fig)


def panel_label(ax: plt.Axes, label: str, *, fontsize: float = 8.0) -> None:
    """Place a panel label just outside the upper-left plot border."""
    ax.text(0.0, 1.025, label, transform=ax.transAxes,
            ha="left", va="bottom", fontweight="bold",
            fontsize=fontsize, clip_on=False)


# ---------------------------------------------------------------------------
# Passive two-dimensional potential.
# ---------------------------------------------------------------------------
DELTA = 1.0
B_C = 1.8
SIGMA_X = 0.22
SIGMA_Y = 0.25


def u_s(x: np.ndarray) -> np.ndarray:
    return (135.0 / 4.0) * x**2 * (x**2 - 1.0)**2


def u_c(y: np.ndarray) -> np.ndarray:
    return B_C * (y**2 - 1.0)**2


def chi_a(y: np.ndarray) -> np.ndarray:
    return 0.5 * (1.0 + np.tanh(y / SIGMA_Y))


def h_left(x: np.ndarray) -> np.ndarray:
    envelope = x**2 * (x**2 - 1.0)**2 / (4.0 / 27.0)
    return envelope * np.exp(-(x + 1.0 / math.sqrt(3.0))**2 / (2.0 * SIGMA_X**2))


def h_right(x: np.ndarray) -> np.ndarray:
    envelope = x**2 * (x**2 - 1.0)**2 / (4.0 / 27.0)
    return envelope * np.exp(-(x - 1.0 / math.sqrt(3.0))**2 / (2.0 * SIGMA_X**2))


def potential(x: np.ndarray, y: np.ndarray) -> np.ndarray:
    ca = chi_a(y)
    cb = 1.0 - ca
    return u_s(x) + u_c(y) - DELTA * (h_left(x) * ca + h_right(x) * cb)


x = np.linspace(-1.24, 1.24, 420)
y = np.linspace(-1.34, 1.34, 400)
X, Y = np.meshgrid(x, y)
U = potential(X, Y)

fig, ax = plt.subplots(figsize=(3.18, 2.62))
levels = np.linspace(0.0, 9.0, 37)
cf = ax.contourf(X, Y, np.clip(U, 0.0, 9.0), levels=levels, cmap="viridis")
ax.contour(X, Y, U, levels=np.arange(1.0, 9.0, 1.0), linewidths=0.35,
           colors="white", alpha=0.32)
for yy in (-1.0, 1.0):
    ax.scatter([-1.0, 0.0, 1.0], [yy, yy, yy], s=12, marker="o",
               edgecolors="none", color="#36C5D8", zorder=5)
ax.text(-1.18, 1.13, r"$c=A$", fontsize=7.5)
ax.text(-1.18, -1.20, r"$c=B$", fontsize=7.5)
ax.set_xlabel(r"$X=x/\ell_x$")
ax.set_ylabel(r"$Y=y/\ell_y$")
ax.set_xlim(-1.24, 1.24)
ax.set_ylim(-1.34, 1.34)
cbar = fig.colorbar(cf, ax=ax, pad=0.025, fraction=0.055)
cbar.set_label(r"$\beta U$")
panel_label(ax, "(a)", fontsize=8.5)
save(fig, "figS3a_fixed_landscape")

fig, ax = plt.subplots(figsize=(3.18, 2.40))
for yy, lab, col in [(1.0, r"$c=A$", BLUE), (-1.0, r"$c=B$", ORANGE)]:
    cut = potential(x, np.full_like(x, yy))
    cut -= cut.min()
    ax.plot(x, cut, label=lab, color=col)
ax.set_xlabel(r"$X=x/\ell_x$")
ax.set_ylabel(r"$\beta[U(X,c)-U_{\min}]$")
ax.set_xlim(-1.24, 1.24)
ax.set_ylim(-0.08, 7.0)
ax.legend(frameon=False, loc="upper center")
panel_label(ax, "(b)", fontsize=8.5)
save(fig, "figS3b_conditional_cuts")

fig, ax = plt.subplots(figsize=(3.18, 2.40))
pos = np.arange(2)
width = 0.36
rates_a = [math.exp(DELTA), 1.0]
rates_b = [1.0, math.exp(DELTA)]
ax.bar(pos - width / 2.0, rates_a, width, label=r"$c=A$", color=BLUE)
ax.bar(pos + width / 2.0, rates_b, width, label=r"$c=B$", color=ORANGE)
ax.set_xticks(pos, [r"$0\leftrightarrow1$", r"$1\leftrightarrow2$"])
ax.set_ylabel(r"conditional rate $r_{ij}^{(c)}/r_0$")
ax.set_ylim(0.0, 2.95)
ax.legend(frameon=False, loc="upper center")
panel_label(ax, "(c)", fontsize=8.5)
save(fig, "figS3c_conditional_rates")


# ---------------------------------------------------------------------------
# Six-state reversible model and a seeded representative trajectory.
# ---------------------------------------------------------------------------

def path_generator(left: float, right: float) -> np.ndarray:
    """Column generator with uniform equilibrium and rate units g0=1."""
    return np.array([
        [-left, left, 0.0],
        [left, -(left + right), right],
        [0.0, right, -right],
    ], dtype=float)


def auxiliary_generator() -> np.ndarray:
    return np.array([[-0.5, 0.5], [0.5, -0.5]], dtype=float)


def joint_generator(gamma: float) -> np.ndarray:
    ra = path_generator(math.e, 1.0)
    rb = path_generator(1.0, math.e)
    rs = [ra, rb]
    out = np.zeros((6, 6), dtype=float)
    for c, r in enumerate(rs):
        for i in range(3):
            for j in range(3):
                out[2 * i + c, 2 * j + c] += r[i, j]
    g = auxiliary_generator()
    for i in range(3):
        for c in range(2):
            for cp in range(2):
                out[2 * i + c, 2 * i + cp] += gamma * g[c, cp]
    return out


def gillespie_path(gamma: float, t_end: float, seed: int = 20260820):
    rng = np.random.default_rng(seed)
    L = joint_generator(gamma)
    state = 0  # (i,c)=(0,A)
    times = [0.0]
    states = [state]
    t = 0.0
    while t < t_end:
        rates = L[:, state].copy()
        rates[state] = 0.0
        total = float(rates.sum())
        if total <= 0.0:
            break
        t += -math.log(float(rng.random())) / total
        if t > t_end:
            break
        threshold = float(rng.random()) * total
        cumulative = 0.0
        next_state = state
        for candidate, rate in enumerate(rates):
            cumulative += float(rate)
            if threshold <= cumulative:
                next_state = candidate
                break
        state = next_state
        times.append(t)
        states.append(state)
    times.append(t_end)
    states.append(states[-1])
    return np.asarray(times), np.asarray(states, dtype=int)


times_path, states_path = gillespie_path(gamma=3.0, t_end=12.0)
system_path = states_path // 2
aux_path = states_path % 2

fig, ax = plt.subplots(figsize=(3.32, 1.90))
ax.step(times_path, system_path, where="post", color=BLUE)
ax.set_xlabel(r"$g_0t$")
ax.set_ylabel(r"system state $i(t)$")
ax.set_yticks([0, 1, 2])
ax.set_xlim(0.0, 12.0)
ax.set_ylim(-0.12, 2.12)
panel_label(ax, "(a)", fontsize=8.5)
save(fig, "figS4a_system_trajectory")

fig, ax = plt.subplots(figsize=(3.32, 1.90))
ax.step(times_path, aux_path, where="post", color=BLUE)
ax.set_xlabel(r"$g_0t$")
ax.set_ylabel(r"auxiliary state $c(t)$")
ax.set_yticks([0, 1], [r"$A$", r"$B$"])
ax.set_xlim(0.0, 12.0)
ax.set_ylim(-0.12, 1.12)
panel_label(ax, "(b)", fontsize=8.5)
save(fig, "figS4b_auxiliary_trajectory")



print("generated passive-landscape panels and seeded illustrative trajectory")


==> anc/source/optimal_curie_weiss.py <==
"""Reproduce the globally optimized Curie--Weiss comparison in Figure 4(a).

Run: python source/optimal_curie_weiss.py
Dependencies: numpy, scipy, matplotlib. No TeX installation is needed.
The input CSV retains the previously certified frozen-optimization intervals.
"""
from pathlib import Path
import csv
import numpy as np
from scipy.linalg import eigh_tridiagonal
from scipy.special import gammaln
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, LogFormatterMathtext, NullLocator

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"
BETA, J, FIELD, GAMMA0 = 1.0, 1.2, 0.0, 1.0
DELTA0, SIGMA, MC_FRAC = 2.5, 0.15, 0.25


def optimum(N):
    m = np.arange(-N, N + 1, 2, dtype=float)
    energy = -J * m**2 / (2*N) - FIELD*m
    logpi = (gammaln(N+1) - gammaln((N+m)/2+1)
             - gammaln((N-m)/2+1) - BETA*energy)
    pi = np.exp(logpi - logpi.max())
    pi /= pi.sum()
    forward = (N-m[:-1])/2 * GAMMA0 * np.exp(-BETA*np.diff(energy)/2)
    w0 = pi[:-1]*forward
    delta_a = DELTA0*np.exp(-(m[:-1]+1+MC_FRAC*N)**2/(2*(SIGMA*N)**2))
    budget = delta_a.sum()
    K = np.expm1(BETA*budget)

    # Trial function with w0_e (F_{e+1}-F_e)^2 = 1 on every edge.
    r = 1/np.sqrt(w0)
    f = np.r_[0., np.cumsum(r)]
    f -= pi@f
    variance = pi@(f*f)
    gap = (N+K)/variance
    wstar = -gap*np.cumsum(pi*f)[:-1]/r
    alpha = (wstar/w0 - 1)/K
    assert alpha.min() > 0, "Interior formula is inapplicable; solve boundary optimum."
    assert abs(alpha.sum()-1) < 1e-12

    # Independently check the constructed eigenvalue is the actual gap.
    # Scaling by gap makes the matrix well conditioned in absolute magnitude.
    w = wstar/gap
    diagonal = (np.r_[w, 0.] + np.r_[0., w])/pi
    offdiag = -w/np.sqrt(pi[:-1]*pi[1:])
    check = eigh_tridiagonal(diagonal, offdiag, select="i",
                             select_range=(1, 1), eigvals_only=True)[0]
    assert abs(check-1) < 1e-10
    diagonal0 = (np.r_[w0, 0.] + np.r_[0., w0])/pi
    offdiag0 = -w0/np.sqrt(pi[:-1]*pi[1:])
    g0 = eigh_tridiagonal(diagonal0, offdiag0, select="i",
                          select_range=(1, 1), eigvals_only=True)[0]
    return budget, gap, g0, alpha, w0, wstar, abs(check-1)


def main():
    rows = list(csv.DictReader((DATA/'curie_weiss_certified_summary.csv').open()))
    results, weights = [], []
    for row in rows:
        N = int(row['N'])
        budget, gap, g0, alpha, w0, wstar, residual = optimum(N)
        assert np.isclose(g0, float(row['g0']), rtol=1e-10)
        assert np.isclose(budget, float(row['barrier_budget']), rtol=1e-12)
        lower = float(row['g_static_optimized'])/g0
        upper = float(row['g_static_certified_upper'])/g0
        assert upper >= lower
        assert upper/lower-1 < 2e-7
        assert gap/g0 > upper
        results.append(dict(N=N, beta_budget=BETA*budget, g0=g0,
                            autonomous_optimum_over_g0=gap/g0,
                            frozen_lower_over_g0=lower,
                            frozen_upper_over_g0=upper,
                            certified_gain_ratio=gap/g0/upper,
                            minimum_optimal_weight=alpha.min(),
                            relative_eigenvalue_check=residual))
        for e in range(N):
            weights.append(dict(N=N, edge_left_m=-N+2*e,
                                alpha=alpha[e], bare_conductance=w0[e],
                                optimal_averaged_conductance=wstar[e]))
    for name, data in [('curie_weiss_global_optimum.csv', results),
                       ('curie_weiss_optimal_weights.csv', weights)]:
        with (DATA/name).open('w', newline='') as handle:
            writer = csv.DictWriter(handle, fieldnames=list(data[0]))
            writer.writeheader()
            writer.writerows(data)

    plt.rcParams.update({
        'font.family': 'serif', 'font.serif': ['STIXGeneral'],
        'mathtext.fontset': 'stix', 'font.size': 10.2,
        'axes.labelsize': 11.5, 'xtick.labelsize': 10.2,
        'ytick.labelsize': 10.2, 'legend.fontsize': 9.3,
        'text.color': '#111111', 'axes.labelcolor': '#111111',
        'xtick.color': '#111111', 'ytick.color': '#111111',
        'axes.edgecolor': '#111111', 'axes.linewidth': 0.85,
        'pdf.fonttype': 42, 'ps.fonttype': 42, 'savefig.facecolor': 'white',
    })
    fig, ax = plt.subplots(figsize=(3.50, 2.82))
    fig.subplots_adjust(left=.175, right=.977, bottom=.177, top=.944)
    ns = np.array([r['N'] for r in results])
    auto = np.array([r['autonomous_optimum_over_g0'] for r in results])
    lo = np.array([r['frozen_lower_over_g0'] for r in results])
    hi = np.array([r['frozen_upper_over_g0'] for r in results])
    center = np.sqrt(lo*hi)
    ax.set_yscale('log')
    ax.plot(ns, auto, color='#126B50', marker='^', ms=5.4, lw=1.65,
            label=r'Optimal autonomous $g_{\rm aut}^{\sup}$', zorder=4)
    ax.errorbar(ns, center, yerr=np.vstack([center-lo, hi-center]),
                color='#AF3E2D', marker='s', ms=4.3, lw=1.5, ls='--',
                capsize=2, elinewidth=.8,
                label=r'Optimal frozen $g_{\rm st}^{\rm opt}$', zorder=3)
    ax.plot(ns, np.ones_like(ns), color='#66717D', lw=1.05, ls=':',
            label=r'Bare $g_0$', zorder=2)
    ax.set_xlim(8.5, 41.5)
    ax.set_ylim(.65, 2.3e7)
    ax.set_xticks(ns)
    ax.yaxis.set_major_locator(FixedLocator([1, 1e2, 1e4, 1e6]))
    ax.yaxis.set_major_formatter(LogFormatterMathtext())
    ax.yaxis.set_minor_locator(NullLocator())
    ax.set_xlabel(r'Number of spins $N$', labelpad=3)
    ax.set_ylabel(r'Gap $g/g_0$', labelpad=3)
    ax.tick_params(direction='out', length=3, width=.8, pad=3)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    handles, labels = ax.get_legend_handles_labels()
    order = [0, 2, 1]  # Autonomous, frozen, bare (errorbar containers are last).
    ax.legend([handles[i] for i in order], [labels[i] for i in order],
              loc='upper left', bbox_to_anchor=(.008, .988),
              frameon=False, handlelength=1.65, handletextpad=.5,
              borderaxespad=0, labelspacing=.4)
    ax.text(-.19, 1.045, '(a)', transform=ax.transAxes,
            ha='left', va='top', fontsize=13, fontweight='bold')
    fig.savefig(FIG/'Figure_4a_Optimal_Comparison.pdf')
    fig.savefig(FIG/'Figure_4a_Optimal_Comparison.png', dpi=600)
    plt.close(fig)
    print('N, autonomous optimum / g0, certified frozen interval / g0')
    for r in results:
        print(r['N'], r['autonomous_optimum_over_g0'],
              (r['frozen_lower_over_g0'], r['frozen_upper_over_g0']))


if __name__ == '__main__':
    main()


==> anc/source/prepare_original_figures.py <==
#!/usr/bin/env python3
"""Preserve submitted EPS curves; correct labels and compose vector figures.

The EPS inputs are kept unchanged. Two documented quantitative corrections
are applied after PDF composition; network labels are made consistent.
"""
from pathlib import Path
import io
import subprocess
import fitz
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parents[1]
FIG=ROOT/'figures'
plt.rcParams.update({'font.family':'STIXGeneral','mathtext.fontset':'stix','pdf.fonttype':42})

def label(text,vertical=False):
    fig=plt.figure(figsize=(6,1))
    fig.text(.5,.5,text,ha='center',va='center',fontsize=20,
             rotation=90 if vertical else 0)
    b=io.BytesIO()
    fig.savefig(b,format='pdf',bbox_inches='tight',pad_inches=.018,transparent=True)
    plt.close(fig)
    return fitz.open(stream=b.getvalue(),filetype='pdf')

def put(page,text,rect,vertical=False):
    d=label(text,vertical)
    page.show_pdf_page(fitz.Rect(rect),d,0)

def mask(page,rect):
    page.draw_rect(fitz.Rect(rect),color=None,fill=(1,1,1),overlay=True)

def corrected(name,changes):
    d=fitz.open(FIG/(name+'.pdf'));p=d[0]
    for rect,text,vertical in changes:
        mask(p,rect)
        put(p,text,rect,vertical)
    dest=FIG/(name+'_corrected.pdf')
    d.save(dest,garbage=4,deflate=True)
    return dest

def compose(dest,width,height,panels,labels=()):
    d=fitz.open();p=d.new_page(width=width,height=height)
    for path,rect in panels:
        source=fitz.open(path)
        p.show_pdf_page(fitz.Rect(rect),source,0)
    for text,rect,vertical in labels:put(p,text,rect,vertical)
    d.save(FIG/dest,garbage=4,deflate=True)

def main():
    for name in ['Tu1a','Tu1b','figure2a','Tu2b','Tu2c','Tu3a','Tu3b','Tu3c','Tu4a1','Tu4b','S1a','S1b']:
        subprocess.run(['gs','-q','-dSAFER','-dBATCH','-dNOPAUSE','-dEPSCrop',
                        '-sDEVICE=pdfwrite','-sOutputFile='+str(FIG/(name+'.pdf')),
                        str(ROOT/(name+'.eps'))],check=True)
    f2a=corrected('figure2a',[
        ((55,5,77,34),'B',False),
        ((366,254,386,284),'A',False),
        ((227,137,318,169),'thermal mixture',False)])
    f2b=corrected('Tu2b',[
        ((153,279,333,310),r'$((1+e^x)/2,\,(1+e^x)/2)$',False)])
    f2c=corrected('Tu2c',[
        ((65,72,190,93),'fast switching',False)])
    f3b=corrected('Tu3b',[
        ((0,63,44,219),r'$D_{\rm KL}(p\Vert\pi)$',True)])
    f3c=corrected('Tu3c',[
        ((0,57,37,226),'deficit or departure',True)])
    corrected('S1b',[
        ((338,6,405,46),r'$-\dot D_S/g_0$',False),
        ((338,46,405,79),r'$v_S^{\rm av}/g_0$',False),
        ((338,79,405,119),r'$v_S^{\rm corr}/g_0$',False)])

    # Figure 1 retains the supplied landscape and network drawings. All labels
    # are placed outside the original vectors or at the unlabelled nodes.
    compose('Figure1_original_corrected.pdf',510,256,[
        (FIG/'Tu1a.pdf',(36,32,226,220)),
        (FIG/'Tu1b.pdf',(293,35,503,220))],[
        ('(a)',(30,5,60,30),False),('(b)',(280,5,310,30),False),
        ('energy',(0,96,27,152),True),
        ('reaction coordinate',(27,231,235,253),False),
        (r'$C=A$',(166,35,215,54),False),
        (r'$C=B$',(138,112,193,132),False),
        (r'$B_{ij}^{(A)}$',(74,64,118,89),False),
        (r'$B_{ij}^{(B)}$',(76,115,119,140),False),
        (r'$i$',(68,207,86,228),False),
        (r'$j$',(176,207,194,228),False),
        (r'same $\epsilon_i,\epsilon_j$',(84,204,178,225),False),
        (r'$C=A$',(246,49,291,69),False),
        (r'$C=B$',(246,184,291,204),False),
        (r'$k$',(309,52,327,71),False),
        (r'$i$',(390,35,408,54),False),
        (r'$j$',(468,70,486,89),False),
        (r'$k$',(309,183,327,202),False),
        (r'$i$',(390,165,408,184),False),
        (r'$j$',(468,200,486,219),False),
        (r'$\Pi_{ic}=\pi_iq_c^*$ for every $\Gamma$',(277,233,509,253),False)])
    # Two-column composite; allocate margin for the axes absent from the EPS.
    compose('Figure2_original_corrected.pdf',1050,344,[
        (f2a,(32,5,343,287)),(f2b,(365,7,687,288)),
        (f2c,(729,5,1040,287))],[
        (r'right conductance $w_R/w_0$',(5,40,26,257),True),
        (r'left conductance $w_L/w_0$',(47,299,337,320),False),
        (r'gap $g/g_0$',(700,59,721,243),True),
        (r'barrier budget $x=\beta\Delta$',(743,299,1035,320),False)])
    # Figure 3 is a vertical stack, as in the submitted LaTeX.
    compose('Figure3_original_corrected.pdf',656,1016,[
        (FIG/'Tu3a.pdf',(5,4,649,337)),
        (f3b,(5,341,649,672)),(f3c,(5,681,649,1012))])
    compose('Figure4_original.pdf',502,650,[
        (FIG/'Tu4a1.pdf',(6,6,496,328)),
        (FIG/'Tu4b.pdf',(6,330,496,645))])
    from correct_quantitative_artwork import repair_quantitative_figures
    repair_quantitative_figures(ROOT)
    print('Composed retained artwork with corrected threshold marker and frozen-current path.')

if __name__=='__main__':main()


==> anc/source/update_continuous_gap_labels.py <==
#!/usr/bin/env python3
"""Apply the final g_aut/g_st notation to existing continuous-model artwork.

This is a deterministic, vector-text-only postprocessing step. It reads the
archived pre-edit PDFs beside this script, removes only the old legend text,
and writes the three active figure PDFs. No numerical solver or plotting
generator is run. Curve paths, axis geometry, units, and label anchors are
preserved. The final readability pass enlarges only the two S6 legends by
6%; the S5 font sizes are unchanged. figS_fp_grid_convergence.pdf requires no notation
change and is deliberately never written by this script.

Run from any directory: python source/update_continuous_gap_labels.py
Run this after any legacy artwork regeneration, since legacy generators
retain the earlier mobile/pinned legends. Do not run those generators merely
to apply this notation update: some also regenerate main-text figures.
"""
from pathlib import Path
import hashlib
import json

import fitz


ROOT = Path(__file__).resolve().parents[1]
ASSETS = Path(__file__).with_name("continuous_label_assets")
FIGURES = ROOT / "figures"

# These are legend-only regions in the unchanged PDF page coordinates.
SPECS = {
    "Figure_S_Continuous_Comparison": {
        "erase": (119.5, 51.4, 188.0, 76.7),
        "labels": [
            (119.8731918334961, 61.07875061035156, 8.5, "Pinned ", "st", "lambda"),
            (120.99856567382812, 73.1187515258789, 8.5, "Mobile ", "aut", "r4"),
        ],
    },
    "figS_fp_pinned_scan": {
        "erase": (112.1, 92.9, 179.0, 122.5),
        "labels": [
            (112.50050354003906, 105.62844848632812, 11.872, "", "st", "lambda"),
            (115.26739501953125, 118.67581939697266, 11.872, "", "aut", "r4"),
        ],
    },
    "figS_fp_mobility_scan": {
        "erase": (112.1, 101.8, 194.1, 131.7),
        "labels": [
            (112.50556945800781, 114.48571014404297, 11.872, "", "aut", "r"),
            (114.03437042236328, 127.9080810546875, 11.872, "", "st", "opt"),
        ],
    },
}


def extracted_font(document, part):
    row = next(row for row in document[0].get_fonts(full=True) if part in row[3])
    return document.extract_font(row[0])[3]


def update(name, spec):
    original = ASSETS / (name + ".pdf")
    document = fitz.open(original)
    page = document[0]
    roman_buffer = extracted_font(document, "FigureCMRoman")
    italic_buffer = extracted_font(document, "FigureCMItalic")
    buffers = {"LabelRoman": roman_buffer,
               "LabelItalic": italic_buffer,
               "LabelSubRoman": (ASSETS / "roman_subscripts.ttf").read_bytes()}
    fonts = {key: fitz.Font(fontbuffer=value) for key, value in buffers.items()}

    # fill=None and graphics=0 preserve the background and every drawing path.
    page.add_redact_annot(fitz.Rect(spec["erase"]), fill=None)
    page.apply_redactions(images=0, graphics=0, text=0)
    for key, value in buffers.items():
        page.insert_font(fontname=key, fontbuffer=value)

    def write(text, x, y, size, face="LabelRoman"):
        page.insert_text((x, y), text, fontsize=size, fontname=face, color=(0, 0, 0))
        return x + fonts[face].text_length(text, fontsize=size)

    for x, y, size, prefix, subscript, argument in spec["labels"]:
        if prefix:
            x = write(prefix, x, y, size)
        x = write("g", x, y, size, "LabelItalic")
        script_x = x + 0.2
        script_end = write(subscript, script_x, y + 0.1737132353 * size,
                           0.7 * size, "LabelSubRoman")
        if argument == "opt":
            write("opt", script_x, y - 0.4 * size, 0.7 * size, "LabelSubRoman")
            continue
        x = write("(", script_end, y, size)
        if argument == "lambda":
            x = write("λ", x, y, size, "LabelItalic")
        else:
            x = write("r", x, y, size, "LabelItalic")
            if argument == "r4":
                x = write(" = 4", x, y, size)
        write(")", x, y, size)

    output = FIGURES / (name + ".pdf")
    temporary = output.with_suffix(".label-update.pdf")
    document.save(temporary, garbage=4, deflate=True)
    document.close()
    temporary.replace(output)
    with fitz.open(output) as check:
        assert not check[0].get_images(), "Output must remain vector-only"
        if name == "Figure_S_Continuous_Comparison":
            check[0].get_pixmap(dpi=400, alpha=False).save(output.with_suffix(".png"))
    return {"file": output.name,
            "baseline_sha256": hashlib.sha256(original.read_bytes()).hexdigest(),
            "legend_region_points": spec["erase"],
            "legend_font_scale": 1.0 if name == "Figure_S_Continuous_Comparison" else 1.06,
            "numerical_data_recomputed": False}


if __name__ == "__main__":
    print(json.dumps([update(name, spec) for name, spec in SPECS.items()], indent=2))


==> anc/source/validate_curvature_preserving_control.py <==
#!/usr/bin/env python3
"""Reproduce the curvature-preserving continuous-space control.

The coupling envelope has fourth-order zeros at all three longitudinal
minima. This script uses an independent assembly of the reversible finite-
volume matrix; it does not import scripts that regenerate the main figures.
Outputs are numerical data, not synthetic trajectories.

For each mesh, the entire frozen allocation interval is sampled. A
Rayleigh-quotient perturbation bound controls every interval between samples,
so the reported frozen upper bound is global for the discretized operator.
This is not an analytic certificate for the continuum differential operator;
its spatial-discretization error is assessed by mesh refinement.
"""
from __future__ import annotations

import csv
import json
import math
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.linalg import eigh_tridiagonal
from scipy.optimize import minimize_scalar
from scipy.sparse.linalg import eigsh

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
X_BOUND, Y_BOUND = 1.4, 1.8
SIGMA_X, SIGMA_Y = 0.22, 0.25
B_C, DELTA, R = 1.8, 1.0, 4.0
GRID_SIZES = [(101, 121), (141, 161), (181, 201), (221, 241)]
LAMBDA_SAMPLES = 1001


def grid(bound, n):
    return -bound + (np.arange(n, dtype=float) + 0.5) * (2 * bound / n)


def bare_x(x):
    return (135 / 4) * x**2 * (x**2 - 1)**2


def coupling(x, center):
    envelope = (27 / 4) * x**2 * (x**2 - 1)**2
    return envelope**2 * np.exp(-(x - center)**2 / (2 * SIGMA_X**2))


def coupling_derivatives(x, center):
    x = np.asarray(x, dtype=float)
    a = (27 / 4) * (x**6 - 2*x**4 + x**2)
    ap = (27 / 4) * (6*x**5 - 8*x**3 + 2*x)
    app = (27 / 4) * (30*x**4 - 24*x**2 + 2)
    z = x - center
    g = np.exp(-z**2 / (2 * SIGMA_X**2))
    hp = (2*a*ap - a*a*z/SIGMA_X**2)*g
    hpp = (2*ap*ap + 2*a*app - 4*a*ap*z/SIGMA_X**2
           + a*a*(z*z/SIGMA_X**4 - 1/SIGMA_X**2))*g
    return a*a*g, hp, hpp


def profiles(x):
    s = 1/math.sqrt(3)
    return coupling(x, -s), coupling(x, s)


def potential(x, y):
    hl, hr = profiles(x)
    selector = 0.5*(1 + np.tanh(y/SIGMA_Y))
    return (bare_x(x)[None, :] + B_C*(y[:, None]**2-1)**2
            - DELTA*(selector[:, None]*hl[None, :]
                     + (1-selector[:, None])*hr[None, :]))


def bernoulli(z):
    z = np.asarray(z, dtype=float)
    out = np.empty_like(z)
    small = np.abs(z) < 1e-6
    zz = z[small]
    out[small] = 1 - zz/2 + zz**2/12 - zz**4/720
    out[~small] = z[~small]/np.expm1(z[~small])
    return out


def edge_rates(u_left, u_right, coefficient):
    du = u_right-u_left
    return coefficient*bernoulli(du), coefficient*bernoulli(-du)


def tridiagonal(u, h):
    forward, backward = edge_rates(u[:-1], u[1:], 1/h**2)
    diagonal = np.zeros(u.size)
    diagonal[:-1] += forward
    diagonal[1:] += backward
    return diagonal, -np.sqrt(forward*backward)


def pin_eigenpairs(x, lam, vectors=False):
    hl, hr = profiles(x)
    u = bare_x(x)-DELTA*(lam*hl + (1-lam)*hr)
    diag, off = tridiagonal(u, float(x[1]-x[0]))
    result = eigh_tridiagonal(diag, off, select="i", select_range=(0, 1),
                             eigvals_only=not vectors, tol=1e-12,
                             lapack_driver="stebz")
    if not vectors:
        return float(result[1])
    vals, vecs = result
    residuals = []
    for k in range(2):
        v = vecs[:, k]
        av = diag*v
        av[:-1] += off*v[1:]
        av[1:] += off*v[:-1]
        residuals.append(float(np.linalg.norm(av-vals[k]*v)))
    return float(vals[1]), vals.tolist(), residuals


def mobile_matrix(x, y, r=R):
    u = potential(x, y)
    ny, nx = u.shape
    ids = np.arange(nx*ny).reshape(ny, nx)
    pairs = [(ids[:, :-1].ravel(), ids[:, 1:].ravel(),
              u[:, :-1].ravel(), u[:, 1:].ravel(), 1/(x[1]-x[0])**2),
             (ids[:-1, :].ravel(), ids[1:, :].ravel(),
              u[:-1, :].ravel(), u[1:, :].ravel(), r/(y[1]-y[0])**2)]
    diagonal = np.zeros(nx*ny)
    row, col, value = [], [], []
    max_db_rel = 0.0
    for left, right, ul, ur, prefactor in pairs:
        f, b = edge_rates(ul, ur, prefactor)
        np.add.at(diagonal, left, f)
        np.add.at(diagonal, right, b)
        off = -np.sqrt(f*b)
        row += [left, right]
        col += [right, left]
        value += [off, off]
        lhs, rhs = f*np.exp(-ul), b*np.exp(-ur)
        max_db_rel = max(max_db_rel, float(np.max(
            np.abs(lhs-rhs)/np.maximum(np.abs(lhs), 1e-300))))
    row += [ids.ravel()]
    col += [ids.ravel()]
    value += [diagonal]
    matrix = sparse.coo_matrix((np.concatenate(value),
                               (np.concatenate(row), np.concatenate(col))),
                              shape=(nx*ny, nx*ny)).tocsr()
    return matrix, u, max_db_rel


def mobile_eigenpairs(x, y, r=R):
    matrix, u, db = mobile_matrix(x, y, r)
    v0 = np.cos(np.arange(matrix.shape[0], dtype=float)+0.173)
    v0 /= np.linalg.norm(v0)
    # A negative shift avoids ill-conditioning near the stationary null mode.
    vals, vecs = eigsh(matrix, k=3, sigma=-0.05, which="LM", tol=1e-11,
                      v0=v0, maxiter=100000)
    order = np.argsort(vals)
    vals, vecs = vals[order], vecs[:, order]
    residuals = [float(np.linalg.norm(matrix@vecs[:, k]-vals[k]*vecs[:, k]))
                 for k in range(3)]
    null = np.exp(-u.ravel()/2)
    null /= np.linalg.norm(null)
    if abs(vals[0]) > 1e-7 or vals[1] <= 0:
        raise RuntimeError("Unresolved stationary mode")
    return {"gap": float(vals[1]), "eigenvalues": vals.tolist(),
            "eigen_residuals": residuals,
            "stationary_residual": float(np.linalg.norm(matrix@null)),
            "maximum_relative_detailed_balance_error": db}


def write_csv(path, rows):
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    DATA.mkdir(parents=True, exist_ok=True)
    report = {"parameters": {"delta": DELTA, "B_C": B_C,
              "sigma_x": SIGMA_X, "sigma_y": SIGMA_Y, "r": R,
              "x_bound": X_BOUND, "y_bound": Y_BOUND,
              "coupling_envelope_power": 2,
              "lambda_samples_per_mesh": LAMBDA_SAMPLES},
              "grids": [], "minima_checks": []}
    summary_rows, scan_rows = [], []
    for nx, ny in GRID_SIZES:
        x, y = grid(X_BOUND, nx), grid(Y_BOUND, ny)
        mobile = mobile_eigenpairs(x, y)
        samples = np.linspace(0, 1, LAMBDA_SAMPLES)
        pin = np.asarray([pin_eigenpairs(x, float(lam)) for lam in samples])
        for lam, gap in zip(samples, pin):
            scan_rows.append({"nx": nx, "lambda": float(lam),
                              "pinned_gap": float(gap)})
        kmax = int(np.argmax(pin))
        opt = minimize_scalar(lambda lam: -pin_eigenpairs(x, lam),
                              bounds=(max(0., samples[kmax]-.01),
                                      min(1., samples[kmax]+.01)),
                              method="bounded", options={"xatol": 1e-8})
        best = max(float(pin[kmax]), float(-opt.fun))
        hl, hr = profiles(x)
        derivative = -DELTA*(hl-hr)
        osc = float(np.ptp(derivative))
        # Every lambda lies at distance <= half a sampling interval.
        # The 1e-9 absolute allowance exceeds observed algebraic residuals.
        upper = (float(pin.max())+1e-9)*math.exp(osc/(2*(LAMBDA_SAMPLES-1)))
        pin_at_half, pin_vals, pin_res = pin_eigenpairs(x, .5, vectors=True)
        row = {"nx": nx, "ny": ny,
               "h2": float((x[1]-x[0])**2+(y[1]-y[0])**2),
               "mobile_gap": mobile["gap"], "pinned_gap": best,
               "gap_ratio": mobile["gap"]/best,
               "pinned_global_mesh_upper_bound": upper,
               "ratio_to_global_mesh_upper_bound": mobile["gap"]/upper,
               "lambda_opt": float(opt.x),
               "max_mobile_eigen_residual": max(mobile["eigen_residuals"]),
               "max_pinned_eigen_residual": max(pin_res)}
        summary_rows.append(row)
        report["grids"].append({**row, "mobile_operator": mobile,
             "pinned_at_half": pin_at_half, "pinned_eigenvalues": pin_vals,
             "pinned_eigen_residuals": pin_res,
             "pinned_scan_maximum_at": float(samples[kmax]),
             "pinned_scan_reflection_error": float(np.max(np.abs(pin-pin[::-1]))),
             "pinned_gap_increases_up_to_half": bool(np.all(np.diff(pin[:501]) > -1e-9)),
             "potential_derivative_oscillation": osc})
        print(json.dumps(row), flush=True)

    for x0 in [-1., 0., 1.]:
        hl = coupling_derivatives(x0, -1/math.sqrt(3))
        hr = coupling_derivatives(x0, 1/math.sqrt(3))
        for y0 in [-1., 1.]:
            report["minima_checks"].append({"x": x0, "y": y0,
                "potential": float(potential(np.array([x0]), np.array([y0]))[0, 0]),
                "coupling_left_value_first_second_derivatives": [float(t) for t in hl],
                "coupling_right_value_first_second_derivatives": [float(t) for t in hr],
                "gradient": [0., 0.],
                "hessian": [[float((135/4)*(30*x0**4-24*x0**2+2)), 0.],
                            [0., 8*B_C]],
                "hessian_equals_uncoupled": bool(all(t == 0 for t in (*hl, *hr)))})

    # Diagnostic only: this extrapolation is not a rigorous error bound.
    for n in [3, 4]:
        xx = np.asarray([r["h2"] for r in summary_rows[-n:]])
        yy = np.asarray([r["gap_ratio"] for r in summary_rows[-n:]])
        fit = np.polyfit(xx, yy, 1)
        report.setdefault("ratio_h2_extrapolation", {})[str(n)] = float(fit[1])
    report["global_mesh_bound_explanation"] = (
        "Let v_i=partial_lambda u_i and omega=max(v_i)-min(v_i). "
        "Scharfetter--Gummel unnormalized edge conductances are reciprocal "
        "integrals of exp of the linearly interpolated potential. Comparing "
        "Dirichlet forms and weighted variances gives g(lambda)<= "
        "exp(omega*abs(lambda-lambda_j))*g(lambda_j). The nearest sample is "
        "at most 1/[2*(LAMBDA_SAMPLES-1)] away. The sampled gaps receive a "
        "1e-9 absolute numerical allowance. This bound concerns each fixed "
        "spatial discretization, not the continuum limit.")
    write_csv(DATA/"fokker_planck_curvature_control.csv", summary_rows)
    write_csv(DATA/"fokker_planck_curvature_pinned_scan.csv", scan_rows)
    (DATA/"fokker_planck_curvature_control.json").write_text(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/source/validate_enhanced_curvature_control.py <==
#!/usr/bin/env python3
"""Independently reproduce the larger-gain curvature-preserving control.

Parameters: bare barrier B_S=8, delta=2.5, sigma_X=0.30, B_C=1.8,
sigma_Y=0.25, and mobility ratio r=4. Existing manuscript plots use
other parameters and are not regenerated by this script.

The coupling envelope has fourth-order zeros at all three longitudinal
minima. This script uses an independent assembly of the reversible finite-
volume matrix; it does not import scripts that regenerate the main figures.
Outputs are numerical data, not synthetic trajectories.

For each mesh, the entire frozen allocation interval is sampled. A
Rayleigh-quotient perturbation bound controls every interval between samples,
so the reported frozen upper bound is global for the discretized operator.
This is not an analytic certificate for the continuum differential operator;
its spatial-discretization error is assessed by mesh refinement.
"""
from __future__ import annotations

import os
for _name in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS", "NUMEXPR_NUM_THREADS"):
    os.environ[_name] = "1"
import csv
import json
import math
from pathlib import Path

import numpy as np
from scipy import sparse
from scipy.linalg import eigh_tridiagonal
from scipy.optimize import minimize_scalar, root, brentq
from numpy.polynomial.legendre import leggauss
from scipy.sparse.linalg import eigsh

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
X_BOUND, Y_BOUND = 1.4, 1.8
SIGMA_X, SIGMA_Y = 0.30, 0.25
B_S, B_C, DELTA, R = 8.0, 1.8, 2.5, 4.0
GRID_SIZES = [(221, 241), (301, 321), (401, 421)]
LAMBDA_SAMPLES = 1001


def grid(bound, n):
    return -bound + (np.arange(n, dtype=float) + 0.5) * (2 * bound / n)


def bare_x(x):
    return (B_S*27 / 4) * x**2 * (x**2 - 1)**2


def coupling(x, center):
    envelope = (27 / 4) * x**2 * (x**2 - 1)**2
    return envelope**2 * np.exp(-(x - center)**2 / (2 * SIGMA_X**2))


def coupling_derivatives(x, center):
    x = np.asarray(x, dtype=float)
    a = (27 / 4) * (x**6 - 2*x**4 + x**2)
    ap = (27 / 4) * (6*x**5 - 8*x**3 + 2*x)
    app = (27 / 4) * (30*x**4 - 24*x**2 + 2)
    z = x - center
    g = np.exp(-z**2 / (2 * SIGMA_X**2))
    hp = (2*a*ap - a*a*z/SIGMA_X**2)*g
    hpp = (2*ap*ap + 2*a*app - 4*a*ap*z/SIGMA_X**2
           + a*a*(z*z/SIGMA_X**4 - 1/SIGMA_X**2))*g
    return a*a*g, hp, hpp


def profiles(x):
    s = 1/math.sqrt(3)
    return coupling(x, -s), coupling(x, s)


def potential(x, y):
    hl, hr = profiles(x)
    selector = 0.5*(1 + np.tanh(y/SIGMA_Y))
    return (bare_x(x)[None, :] + B_C*(y[:, None]**2-1)**2
            - DELTA*(selector[:, None]*hl[None, :]
                     + (1-selector[:, None])*hr[None, :]))


def bernoulli(z):
    z = np.asarray(z, dtype=float)
    out = np.empty_like(z)
    small = np.abs(z) < 1e-6
    zz = z[small]
    out[small] = 1 - zz/2 + zz**2/12 - zz**4/720
    out[~small] = z[~small]/np.expm1(z[~small])
    return out


def edge_rates(u_left, u_right, coefficient):
    du = u_right-u_left
    return coefficient*bernoulli(du), coefficient*bernoulli(-du)


def tridiagonal(u, h):
    forward, backward = edge_rates(u[:-1], u[1:], 1/h**2)
    diagonal = np.zeros(u.size)
    diagonal[:-1] += forward
    diagonal[1:] += backward
    return diagonal, -np.sqrt(forward*backward)


def pin_eigenpairs(x, lam, vectors=False):
    hl, hr = profiles(x)
    u = bare_x(x)-DELTA*(lam*hl + (1-lam)*hr)
    diag, off = tridiagonal(u, float(x[1]-x[0]))
    result = eigh_tridiagonal(diag, off, select="i", select_range=(0, 1),
                             eigvals_only=not vectors, tol=1e-12,
                             lapack_driver="stebz")
    if not vectors:
        return float(result[1])
    vals, vecs = result
    residuals = []
    for k in range(2):
        v = vecs[:, k]
        av = diag*v
        av[:-1] += off*v[1:]
        av[1:] += off*v[:-1]
        residuals.append(float(np.linalg.norm(av-vals[k]*v)))
    return float(vals[1]), vals.tolist(), residuals


def mobile_matrix(x, y, r=R):
    u = potential(x, y)
    ny, nx = u.shape
    ids = np.arange(nx*ny).reshape(ny, nx)
    pairs = [(ids[:, :-1].ravel(), ids[:, 1:].ravel(),
              u[:, :-1].ravel(), u[:, 1:].ravel(), 1/(x[1]-x[0])**2),
             (ids[:-1, :].ravel(), ids[1:, :].ravel(),
              u[:-1, :].ravel(), u[1:, :].ravel(), r/(y[1]-y[0])**2)]
    diagonal = np.zeros(nx*ny)
    row, col, value = [], [], []
    max_db_rel = 0.0
    for left, right, ul, ur, prefactor in pairs:
        f, b = edge_rates(ul, ur, prefactor)
        np.add.at(diagonal, left, f)
        np.add.at(diagonal, right, b)
        off = -np.sqrt(f*b)
        row += [left, right]
        col += [right, left]
        value += [off, off]
        lhs, rhs = f*np.exp(-ul), b*np.exp(-ur)
        max_db_rel = max(max_db_rel, float(np.max(
            np.abs(lhs-rhs)/np.maximum(np.abs(lhs), 1e-300))))
    row += [ids.ravel()]
    col += [ids.ravel()]
    value += [diagonal]
    matrix = sparse.coo_matrix((np.concatenate(value),
                               (np.concatenate(row), np.concatenate(col))),
                              shape=(nx*ny, nx*ny)).tocsr()
    return matrix, u, max_db_rel


def mobile_eigenpairs(x, y, r=R):
    matrix, u, db = mobile_matrix(x, y, r)
    v0 = np.cos(np.arange(matrix.shape[0], dtype=float)+0.173)
    v0 /= np.linalg.norm(v0)
    # A negative shift avoids ill-conditioning near the stationary null mode.
    vals, vecs = eigsh(matrix, k=3, sigma=-0.05, which="LM", tol=1e-11,
                      v0=v0, maxiter=100000)
    order = np.argsort(vals)
    vals, vecs = vals[order], vecs[:, order]
    residuals = [float(np.linalg.norm(matrix@vecs[:, k]-vals[k]*vecs[:, k]))
                 for k in range(3)]
    null = np.exp(-u.ravel()/2)
    null /= np.linalg.norm(null)
    if abs(vals[0]) > 1e-7 or vals[1] <= 0:
        raise RuntimeError("Unresolved stationary mode")
    stationary = null.reshape(u.shape)**2
    visible_projection = np.sum(null.reshape(u.shape)*vecs[:, 1].reshape(u.shape), axis=0)
    visible_fraction = np.sum(visible_projection**2/stationary.sum(axis=0))
    return {"visible_slow_mode_norm_squared": float(visible_fraction), "gap": float(vals[1]), "eigenvalues": vals.tolist(),
            "eigen_residuals": residuals,
            "stationary_residual": float(np.linalg.norm(matrix@null)),
            "maximum_relative_detailed_balance_error": db}


def write_csv(path, rows):
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


# The routines above are adapted directly from the submitted original
# validate_curvature_preserving_control.py; only model parameters and
# grid sizes have been changed, and a visible-mode diagnostic was added.

def evaluate_grid(nx, ny, xb, yb, label):
    x, y = grid(xb, nx), grid(yb, ny)
    mobile = mobile_eigenpairs(x, y)
    samples = np.linspace(0, 1, LAMBDA_SAMPLES)
    pin = np.asarray([pin_eigenpairs(x, float(lam)) for lam in samples])
    kmax = int(np.argmax(pin))
    opt = minimize_scalar(lambda lam: -pin_eigenpairs(x, lam),
                          bounds=(max(0., samples[kmax]-.01), min(1., samples[kmax]+.01)),
                          method='bounded', options={'xatol': 1e-9})
    best = max(float(pin[kmax]), float(-opt.fun))
    hl, hr = profiles(x)
    osc = float(np.ptp(-DELTA*(hl-hr)))
    upper = (float(pin.max())+1e-9)*math.exp(osc/(2*(LAMBDA_SAMPLES-1)))
    pg, pvals, pres = pin_eigenpairs(x, .5, vectors=True)
    row = {'label': label, 'nx': nx, 'ny': ny, 'x_bound': xb, 'y_bound': yb,
           'h2': float((x[1]-x[0])**2+(y[1]-y[0])**2),
           'mobile_gap': mobile['gap'], 'pinned_gap': best,
           'gap_ratio': mobile['gap']/best,
           'gain_percent': 100*(mobile['gap']/best-1),
           'pinned_global_mesh_upper_bound': upper,
           'ratio_to_global_mesh_upper_bound': mobile['gap']/upper,
           'lambda_opt': float(opt.x), 'pinned_scan_maximum_at': float(samples[kmax]),
           'max_mobile_eigen_residual': max(mobile['eigen_residuals']),
           'max_pinned_eigen_residual': max(pres)}
    details = {**row, 'mobile_operator': mobile,
               'pinned_at_half': pg, 'pinned_eigenvalues': pvals,
               'pinned_eigen_residuals': pres,
               'pinned_scan_reflection_error': float(np.max(np.abs(pin-pin[::-1]))),
               'pinned_gap_increases_up_to_half': bool(np.all(np.diff(pin[:501]) > -1e-9)),
               'potential_derivative_oscillation': osc}
    scan = [{'label': label, 'nx': nx, 'lambda': float(lam), 'pinned_gap': float(g)}
            for lam,g in zip(samples, pin)]
    print(json.dumps(row), flush=True)
    return row, details, scan


def derivatives(xy):
    x,y = xy
    hL,pL,ppL = coupling_derivatives(x, -1/math.sqrt(3))
    hR,pR,ppR = coupling_derivatives(x, 1/math.sqrt(3))
    t = np.tanh(y/SIGMA_Y)
    q, qp, qpp = .5*(1+t), (1-t*t)/(2*SIGMA_Y), -t*(1-t*t)/SIGMA_Y**2
    gx = (B_S*27/4)*(6*x**5-8*x**3+2*x)-DELTA*(q*pL+(1-q)*pR)
    gy = 4*B_C*y*(y*y-1)-DELTA*qp*(hL-hR)
    hxx = (B_S*27/4)*(30*x**4-24*x*x+2)-DELTA*(q*ppL+(1-q)*ppR)
    hxy = -DELTA*qp*(pL-pR)
    hyy = 4*B_C*(3*y*y-1)-DELTA*qpp*(hL-hR)
    return np.array([gx, gy]), np.array([[hxx,hxy],[hxy,hyy]])


def topology():
    stationary = []
    xs = np.unique(np.r_[np.linspace(-2,2,61), -1., 0., 1., -1/math.sqrt(3), 1/math.sqrt(3)])
    ys = np.unique(np.r_[np.linspace(-2.2,2.2,49), -1., 0., 1.])
    for x in xs:
        for y in ys:
            sol = root(lambda z: derivatives(z)[0], [x,y],
                       jac=lambda z: derivatives(z)[1], tol=1e-11)
            z = sol.x
            if np.max(np.abs(z)) > 4 or np.linalg.norm(derivatives(z)[0]) > 1e-7:
                continue
            if any(np.linalg.norm(z-np.array(p['position'])) < 1e-6 for p in stationary):
                continue
            ev = np.linalg.eigvalsh(derivatives(z)[1])
            typ = 'minimum' if ev[0]>1e-7 else 'maximum' if ev[1]<-1e-7 else 'saddle' if ev[0]<-1e-7<ev[1] else 'degenerate'
            stationary.append({'position':z.tolist(),
                'potential':float(potential(np.array([z[0]]), np.array([z[1]]))[0,0]),
                'hessian_eigenvalues':ev.tolist(), 'type':typ})
    stationary.sort(key=lambda a:tuple(round(v,6) for v in a['position']))
    # An independent one-dimensional sign-bracketing scan covers all sampled
    # frozen profiles. The three exact minimum roots are inserted explicitly.
    x = np.linspace(-4,4,20001)
    bp = (B_S*27/4)*(6*x**5-8*x**3+2*x)
    _,lp,_ = coupling_derivatives(x,-1/math.sqrt(3))
    _,rp,_ = coupling_derivatives(x,1/math.sqrt(3))
    counts = set()
    min_saddle_magnitude = math.inf
    for lam in np.linspace(0,1,1001):
        f = bp-DELTA*(lam*lp+(1-lam)*rp)
        indices = np.flatnonzero(f[:-1]*f[1:] < 0)
        roots = []
        for i in indices:
            def grad(z):
                return (B_S*27/4)*(6*z**5-8*z**3+2*z)-DELTA*(lam*coupling_derivatives(z,-1/math.sqrt(3))[1]+(1-lam)*coupling_derivatives(z,1/math.sqrt(3))[1])
            z = brentq(grad,x[i],x[i+1],xtol=1e-13)
            if min(abs(z+1),abs(z),abs(z-1)) < 1e-7:
                continue
            h = (B_S*27/4)*(30*z**4-24*z*z+2)-DELTA*(lam*coupling_derivatives(z,-1/math.sqrt(3))[2]+(1-lam)*coupling_derivatives(z,1/math.sqrt(3))[2])
            roots.append((z,h))
            if h<0: min_saddle_magnitude = min(min_saddle_magnitude, -float(h))
        counts.add((int(3+sum(h>0 for z,h in roots)),int(sum(h<0 for z,h in roots))))
    return {'mobile_counts':{k:sum(p['type']==k for p in stationary) for k in ['minimum','saddle','maximum','degenerate']},
            'mobile_stationary_points':stationary,
            'mobile_seed_domain':[-2,2,-2.2,2.2],
            'frozen_lambda_samples':1001,'frozen_x_scan':[-4,4],
            'frozen_minimum_maximum_counts':[list(t) for t in sorted(counts)],
            'minimum_frozen_saddle_curvature_magnitude':min_saddle_magnitude,
            'scope':'Numerical stationary-point search; not a symbolic global topology proof.'}


def basin_integrals(n=240, xb=1.4, yb=1.8):
    z,w = leggauss(n)
    s = 1/math.sqrt(3)
    x_intervals=[(-xb,-s),(-s,s),(s,xb)]
    y_intervals=[(-yb,0),(0,yb)]
    basins=np.zeros((3,2)); frozen=np.zeros(3)
    for i,(a,b) in enumerate(x_intervals):
        x=(a+b)/2+(b-a)*z/2;wx=(b-a)*w/2
        hL,hR=profiles(x)
        frozen[i]=wx@np.exp(-bare_x(x)+DELTA*(hL+hR)/2)
        for j,(c,d) in enumerate(y_intervals):
            y=(c+d)/2+(d-c)*z/2;wy=(d-c)*w/2
            basins[i,j]=wy@np.exp(-potential(x,y))@wx
    basins/=basins.sum();frozen/=frozen.sum()
    visible=basins.sum(1);aux=basins.sum(0);product=visible[:,None]*aux[None,:]
    return {'quadrature_order':n, 'x_bound':xb, 'y_bound':yb,
            'basin_partition':'x boundaries at +/-1/sqrt(3); y boundary at 0',
            'joint_basin_weights':basins.tolist(),'mobile_visible_weights':visible.tolist(),
            'pinned_visible_weights_at_half':frozen.tolist(),'auxiliary_weights':aux.tolist(),
            'visible_max_absolute_difference':float(np.max(np.abs(visible-frozen))),
            'visible_max_relative_difference':float(np.max(np.abs(visible/frozen-1))),
            'joint_factorization_max_relative_deviation':float(np.max(np.abs(basins/product-1))),
            'joint_mutual_information':float(np.sum(basins*np.log(basins/product)))}


def main():
    DATA.mkdir(parents=True, exist_ok=True)
    report={'parameters':{'B_S':B_S,'B_C':B_C,'delta':DELTA,'sigma_x':SIGMA_X,'sigma_y':SIGMA_Y,'r':R,'envelope_power':2,'lambda_samples':LAMBDA_SAMPLES},'grids':[]}
    rows=[];scans=[]
    configs=[(nx,ny,X_BOUND,Y_BOUND,'standard') for nx,ny in GRID_SIZES]
    configs += [(345,375,1.6,2.1,'expanded_box')]
    for args in configs:
        row,details,scan=evaluate_grid(*args)
        rows.append(row);report['grids'].append(details);scans.extend(scan)
        (DATA/'enhanced_curvature_control.json').write_text(json.dumps(report,indent=2))
    report['stationary_point_checks']=topology()
    report['basin_checks']=[basin_integrals(n,xb,yb) for n,xb,yb in [(160,1.4,1.8),(240,1.4,1.8),(240,1.6,2.1)]]
    report['minimum_hessian_center']=[[2*B_S*27/4,0],[0,8*B_C]]
    report['minimum_hessian_side']=[[8*B_S*27/4,0],[0,8*B_C]]
    report['global_mesh_bound_explanation']=(
        'v_i=partial_lambda u_i, omega=max(v_i)-min(v_i). Scharfetter--Gummel '
        'unnormalized edge conductances are reciprocals of integrals of exp of '
        'the linearly interpolated potential. Dirichlet-form and weighted-variance '
        'comparison gives g(lambda)<=exp(omega*abs(lambda-lambda_j))*g(lambda_j). '
        'The nearest sample is at distance <=1/[2*(lambda_samples-1)]. A 1e-9 '
        'absolute algebraic allowance is added to sampled gaps. This is a global '
        'bound for each fixed discrete operator, not a continuum error bound.')
    hx=np.array([row['h2'] for row in rows[:3]])
    ratios=np.array([row['gap_ratio'] for row in rows[:3]])
    report['ratio_h2_extrapolation_diagnostic_only']=float(np.polyfit(hx,ratios,1)[1])
    report['finest_pair_ratio_change']=float(abs(ratios[-1]-ratios[-2]))
    report['expanded_box_ratio_change_vs_similar_spacing']=float(abs(rows[3]['gap_ratio']-rows[1]['gap_ratio']))
    write_csv(DATA/'enhanced_curvature_control.csv',rows)
    write_csv(DATA/'enhanced_curvature_pinned_scan.csv',scans)
    (DATA/'enhanced_curvature_control.json').write_text(json.dumps(report,indent=2))
    print(json.dumps({'topology_counts':report['stationary_point_checks']['mobile_counts'],
                      'frozen_counts':report['stationary_point_checks']['frozen_minimum_maximum_counts'],
                      'basin':report['basin_checks'][1],
                      'finest_pair_ratio_change':report['finest_pair_ratio_change'],
                      'box_ratio_change':report['expanded_box_ratio_change_vs_similar_spacing']}),flush=True)

if __name__=='__main__':
    main()

